Charge density wave breakdown in a heterostructure with electron-phonon coupling

Understanding the influence of vibrational degrees of freedom on transport through a heterostructure poses considerable theoretical and numerical challenges. In this work, we use the density-matrix renormalization group (DMRG) method together with local basis optimization (LBO) to study the half-filled Holstein model in the presence of a linear potential, either isolated or coupled to tight-binding leads. In both cases, we observe a decay of charge-density-wave (CDW) states at a sufficiently strong potential strength. Local basis optimization selects the most important linear combinations of local oscillator states to span the local phonon space. These states are referred to as optimal modes. We show that many of these local optimal modes are needed to capture the dynamics of the decay, that the most significant optimal mode on the initially occupied sites remains well described by a coherent-state typical for small polarons, and that those on the initially empty sites deviate from the coherent-state form. Additionally, we compute the current through the structure in the metallic regime as a function of voltage. For small voltages, we reproduce results for the Luttinger parameters. As the voltage is increased, the effect of larger electron-phonon coupling strengths becomes prominent. Further, the most significant optimal mode remains almost unchanged when going from the ground state to the current-carrying state in the metallic regime.

==> anc/fig10/fig_a.csv <==
m,i=0,i=4,i=7
0,0.0006,0.0004,0.0093
1,0.0036,0.0031,0.0005
2,0.0130,0.0121,0.0001
3,0.0327,0.0314,0.0000
4,0.0626,0.0613,0.0000
5,0.0966,0.0957,0.0000
6,0.1248,0.1249,0.0000
7,0.1388,0.1399,0.0000
8,0.1354,0.1373,0.0000
9,0.1178,0.1200,0.0000
10,0.0923,0.0945,0.0000
11,0.0659,0.0677,0.0000
12,0.0432,0.0445,0.0000
13,0.0261,0.0270,0.0000
14,0.0147,0.0152,0.0000
15,0.0077,0.0080,0.0000
16,0.0038,0.0040,0.0000
17,0.0018,0.0018,0.0000
18,0.0008,0.0008,0.0000
19,0.0003,0.0003,0.0000
20,0.0001,0.0001,0.0000
21,0.0000,0.0001,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000
31,0.0000,0.0000,0.0000
32,0.0000,0.0000,0.0000
33,0.0000,0.0000,0.0000
34,0.0000,0.0000,0.0000
35,0.0000,0.0000,0.0000
36,0.0000,0.0000,0.0000
37,0.0000,0.0000,0.0000
38,0.0000,0.0000,0.0000
39,0.0000,0.0000,0.0000
40,0.0000,0.0000,0.0000
41,0.0000,0.0000,0.0000
42,0.0000,0.0000,0.0000
43,0.0000,0.0000,0.0000
44,0.0000,0.0000,0.0000
45,0.0000,0.0000,0.0000
46,0.0000,0.0000,0.0000
47,0.0000,0.0000,0.0000
48,0.0000,0.0000,0.0000
49,0.0000,0.0000,0.0000
50,0.0000,0.0000,0.0000


==> anc/fig10/fig_b.csv <==
m,i=0,i=4,i=7
0,0.0006,0.0004,0.9444
1,0.0036,0.0032,0.0496
2,0.0132,0.0123,0.0049
3,0.0333,0.0318,0.0008
4,0.0637,0.0619,0.0002
5,0.0983,0.0967,0.0001
6,0.1270,0.1261,0.0000
7,0.1412,0.1413,0.0000
8,0.1378,0.1387,0.0000
9,0.1198,0.1212,0.0000
10,0.0939,0.0954,0.0000
11,0.0671,0.0683,0.0000
12,0.0439,0.0449,0.0000
13,0.0266,0.0273,0.0000
14,0.0150,0.0154,0.0000
15,0.0079,0.0081,0.0000
16,0.0039,0.0040,0.0000
17,0.0018,0.0019,0.0000
18,0.0008,0.0008,0.0000
19,0.0003,0.0003,0.0000
20,0.0001,0.0001,0.0000
21,0.0000,0.0001,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000
31,0.0000,0.0000,0.0000
32,0.0000,0.0000,0.0000
33,0.0000,0.0000,0.0000
34,0.0000,0.0000,0.0000
35,0.0000,0.0000,0.0000
36,0.0000,0.0000,0.0000
37,0.0000,0.0000,0.0000
38,0.0000,0.0000,0.0000
39,0.0000,0.0000,0.0000
40,0.0000,0.0000,0.0000
41,0.0000,0.0000,0.0000
42,0.0000,0.0000,0.0000
43,0.0000,0.0000,0.0000
44,0.0000,0.0000,0.0000
45,0.0000,0.0000,0.0000
46,0.0000,0.0000,0.0000
47,0.0000,0.0000,0.0000
48,0.0000,0.0000,0.0000
49,0.0000,0.0000,0.0000
50,0.0000,0.0000,0.0000


==> anc/fig10/fig_c.csv <==
m,i=0,i=4,i=7
0,0.0005,0.0004,0.0104
1,0.0041,0.0031,0.0021
2,0.0153,0.0120,0.0022
3,0.0300,0.0310,0.0020
4,0.0516,0.0605,0.0014
5,0.0755,0.0947,0.0011
6,0.0948,0.1238,0.0011
7,0.1040,0.1389,0.0010
8,0.1013,0.1365,0.0008
9,0.0884,0.1194,0.0006
10,0.0697,0.0942,0.0008
11,0.0500,0.0676,0.0010
12,0.0329,0.0445,0.0010
13,0.0201,0.0270,0.0009
14,0.0114,0.0152,0.0009
15,0.0061,0.0080,0.0011
16,0.0031,0.0040,0.0013
17,0.0015,0.0018,0.0013
18,0.0007,0.0008,0.0012
19,0.0003,0.0003,0.0010
20,0.0001,0.0001,0.0008
21,0.0001,0.0001,0.0005
22,0.0000,0.0000,0.0003
23,0.0000,0.0000,0.0002
24,0.0000,0.0000,0.0001
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000
31,0.0000,0.0000,0.0000
32,0.0000,0.0000,0.0000
33,0.0000,0.0000,0.0000
34,0.0000,0.0000,0.0000
35,0.0000,0.0000,0.0000
36,0.0000,0.0000,0.0000
37,0.0000,0.0000,0.0000
38,0.0000,0.0000,0.0000
39,0.0000,0.0000,0.0000
40,0.0000,0.0000,0.0000
41,0.0000,0.0000,0.0000
42,0.0000,0.0000,0.0000
43,0.0000,0.0000,0.0000
44,0.0000,0.0000,0.0000
45,0.0000,0.0000,0.0000
46,0.0000,0.0000,0.0000
47,0.0000,0.0000,0.0000
48,0.0000,0.0000,0.0000
49,0.0000,0.0000,0.0000
50,0.0000,0.0000,0.0000


==> anc/fig10/fig_d.csv <==
m,i=0,i=4,i=7
0,0.0005,0.0004,0.5652
1,0.0045,0.0031,0.1352
2,0.0184,0.0121,0.0822
3,0.0388,0.0315,0.0388
4,0.0678,0.0615,0.0043
5,0.0996,0.0963,0.0041
6,0.1251,0.1258,0.0202
7,0.1373,0.1412,0.0223
8,0.1338,0.1387,0.0091
9,0.1167,0.1214,0.0003
10,0.0919,0.0957,0.0050
11,0.0658,0.0687,0.0142
12,0.0433,0.0452,0.0162
13,0.0264,0.0274,0.0097
14,0.0149,0.0154,0.0023
15,0.0079,0.0081,0.0003
16,0.0039,0.0040,0.0038
17,0.0018,0.0019,0.0091
18,0.0008,0.0008,0.0127
19,0.0004,0.0003,0.0133
20,0.0001,0.0001,0.0115
21,0.0001,0.0000,0.0085
22,0.0000,0.0000,0.0055
23,0.0000,0.0000,0.0032
24,0.0000,0.0000,0.0017
25,0.0000,0.0000,0.0008
26,0.0000,0.0000,0.0004
27,0.0000,0.0000,0.0002
28,0.0000,0.0000,0.0001
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000
31,0.0000,0.0000,0.0000
32,0.0000,0.0000,0.0000
33,0.0000,0.0000,0.0000
34,0.0000,0.0000,0.0000
35,0.0000,0.0000,0.0000
36,0.0000,0.0000,0.0000
37,0.0000,0.0000,0.0000
38,0.0000,0.0000,0.0000
39,0.0000,0.0000,0.0000
40,0.0000,0.0000,0.0000
41,0.0000,0.0000,0.0000
42,0.0000,0.0000,0.0000
43,0.0000,0.0000,0.0000
44,0.0000,0.0000,0.0000
45,0.0000,0.0000,0.0000
46,0.0000,0.0000,0.0000
47,0.0000,0.0000,0.0000
48,0.0000,0.0000,0.0000
49,0.0000,0.0000,0.0000
50,0.0000,0.0000,0.0000


==> anc/fig10/fig_e.csv <==
m,i=0,i=4,i=7
0,0.0041,0.0060,0.0365
1,0.0042,0.0071,0.0322
2,0.0056,0.0095,0.0254
3,0.0084,0.0145,0.0262
4,0.0118,0.0228,0.0229
5,0.0153,0.0327,0.0191
6,0.0181,0.0409,0.0187
7,0.0201,0.0448,0.0179
8,0.0210,0.0439,0.0160
9,0.0201,0.0390,0.0156
10,0.0177,0.0318,0.0155
11,0.0129,0.0239,0.0148
12,0.0090,0.0169,0.0145
13,0.0062,0.0113,0.0146
14,0.0044,0.0074,0.0148
15,0.0032,0.0049,0.0149
16,0.0026,0.0033,0.0153
17,0.0022,0.0023,0.0161
18,0.0019,0.0018,0.0171
19,0.0018,0.0015,0.0184
20,0.0017,0.0013,0.0199
21,0.0016,0.0012,0.0213
22,0.0015,0.0011,0.0224
23,0.0014,0.0010,0.0228
24,0.0014,0.0010,0.0222
25,0.0013,0.0010,0.0207
26,0.0013,0.0009,0.0183
27,0.0012,0.0009,0.0152
28,0.0012,0.0009,0.0120
29,0.0012,0.0009,0.0089
30,0.0012,0.0009,0.0062
31,0.0012,0.0009,0.0041
32,0.0012,0.0009,0.0026
33,0.0012,0.0009,0.0015
34,0.0012,0.0009,0.0008
35,0.0012,0.0008,0.0004
36,0.0012,0.0008,0.0002
37,0.0012,0.0008,0.0001
38,0.0013,0.0008,0.0001
39,0.0013,0.0008,0.0000
40,0.0013,0.0008,0.0000
41,0.0013,0.0008,0.0000
42,0.0014,0.0008,0.0000
43,0.0015,0.0008,0.0000
44,0.0014,0.0007,0.0000
45,0.0012,0.0007,0.0000
46,0.0012,0.0008,0.0000
47,0.0013,0.0007,0.0000
48,0.0013,0.0006,0.0000
49,0.0008,0.0003,0.0000
50,0.0003,0.0001,0.0000


==> anc/fig10/fig_f.csv <==
m,i=0,i=4,i=7
0,0.0005,0.0004,0.5652
1,0.0045,0.0031,0.1352
2,0.0184,0.0121,0.0822
3,0.0388,0.0315,0.0388
4,0.0678,0.0615,0.0043
5,0.0996,0.0963,0.0041
6,0.1251,0.1258,0.0202
7,0.1373,0.1412,0.0223
8,0.1338,0.1387,0.0091
9,0.1167,0.1214,0.0003
10,0.0919,0.0957,0.0050
11,0.0658,0.0687,0.0142
12,0.0433,0.0452,0.0162
13,0.0264,0.0274,0.0097
14,0.0149,0.0154,0.0023
15,0.0079,0.0081,0.0003
16,0.0039,0.0040,0.0038
17,0.0018,0.0019,0.0091
18,0.0008,0.0008,0.0127
19,0.0004,0.0003,0.0133
20,0.0001,0.0001,0.0115
21,0.0001,0.0000,0.0085
22,0.0000,0.0000,0.0055
23,0.0000,0.0000,0.0032
24,0.0000,0.0000,0.0017
25,0.0000,0.0000,0.0008
26,0.0000,0.0000,0.0004
27,0.0000,0.0000,0.0002
28,0.0000,0.0000,0.0001
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000
31,0.0000,0.0000,0.0000
32,0.0000,0.0000,0.0000
33,0.0000,0.0000,0.0000
34,0.0000,0.0000,0.0000
35,0.0000,0.0000,0.0000
36,0.0000,0.0000,0.0000
37,0.0000,0.0000,0.0000
38,0.0000,0.0000,0.0000
39,0.0000,0.0000,0.0000
40,0.0000,0.0000,0.0000
41,0.0000,0.0000,0.0000
42,0.0000,0.0000,0.0000
43,0.0000,0.0000,0.0000
44,0.0000,0.0000,0.0000
45,0.0000,0.0000,0.0000
46,0.0000,0.0000,0.0000
47,0.0000,0.0000,0.0000
48,0.0000,0.0000,0.0000
49,0.0000,0.0000,0.0000
50,0.0000,0.0000,0.0000


==> anc/fig11/fig_a_eps_bond10-5.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0042
0.1750,0.0049
0.2000,0.0055
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0084
0.3500,0.0089
0.3750,0.0094
0.4000,0.0099
0.4250,0.0103
0.4500,0.0108
0.4750,0.0111
0.5000,0.0115
0.5250,0.0119
0.5500,0.0122
0.5750,0.0125
0.6000,0.0128
0.6250,0.0131
0.6500,0.0134
0.6750,0.0136
0.7000,0.0139
0.7250,0.0141
0.7500,0.0144
0.7750,0.0146
0.8000,0.0148
0.8250,0.0151
0.8500,0.0153
0.8750,0.0155
0.9000,0.0158
0.9250,0.0160
0.9500,0.0163
0.9750,0.0165
1.0000,0.0168
1.0250,0.0170
1.0500,0.0173
1.0750,0.0176
1.1000,0.0178
1.1250,0.0181
1.1500,0.0184
1.1750,0.0187
1.2000,0.0190
1.2250,0.0192
1.2500,0.0195
1.2750,0.0198
1.3000,0.0201
1.3250,0.0204
1.3500,0.0207
1.3750,0.0210
1.4000,0.0213
1.4250,0.0216
1.4500,0.0219
1.4750,0.0222
1.5000,0.0225
1.5250,0.0228
1.5500,0.0231
1.5750,0.0234
1.6000,0.0237
1.6250,0.0240
1.6500,0.0243
1.6750,0.0246
1.7000,0.0249
1.7250,0.0252
1.7500,0.0256
1.7750,0.0259
1.8000,0.0262
1.8250,0.0265
1.8500,0.0268
1.8750,0.0271
1.9000,0.0274
1.9250,0.0277
1.9500,0.0281
1.9750,0.0284
2.0000,0.0287
2.0250,0.0291
2.0500,0.0294
2.0750,0.0297
2.1000,0.0301
2.1250,0.0304
2.1500,0.0307
2.1750,0.0311
2.2000,0.0314
2.2250,0.0318
2.2500,0.0321
2.2750,0.0325
2.3000,0.0328
2.3250,0.0331
2.3500,0.0335
2.3750,0.0338
2.4000,0.0341
2.4250,0.0344
2.4500,0.0347
2.4750,0.0350
2.5000,0.0353
2.5250,0.0356
2.5500,0.0359
2.5750,0.0362
2.6000,0.0365
2.6250,0.0367
2.6500,0.0370
2.6750,0.0372
2.7000,0.0375
2.7250,0.0377
2.7500,0.0380
2.7750,0.0382
2.8000,0.0384
2.8250,0.0386
2.8500,0.0388
2.8750,0.0390
2.9000,0.0392
2.9250,0.0394
2.9500,0.0396
2.9750,0.0398
3.0000,0.0400
3.0250,0.0402
3.0500,0.0404
3.0750,0.0406
3.1000,0.0408
3.1250,0.0410
3.1500,0.0412
3.1750,0.0414
3.2000,0.0416
3.2250,0.0418
3.2500,0.0420
3.2750,0.0422
3.3000,0.0424
3.3250,0.0426
3.3500,0.0428
3.3750,0.0430
3.4000,0.0433
3.4250,0.0435
3.4500,0.0437
3.4750,0.0440
3.5000,0.0442
3.5250,0.0445
3.5500,0.0447
3.5750,0.0450
3.6000,0.0452
3.6250,0.0455
3.6500,0.0458
3.6750,0.0460
3.7000,0.0463
3.7250,0.0465
3.7500,0.0468
3.7750,0.0470
3.8000,0.0473
3.8250,0.0475
3.8500,0.0478
3.8750,0.0480
3.9000,0.0483
3.9250,0.0485
3.9500,0.0487
3.9750,0.0489
4.0000,0.0492
4.0250,0.0494
4.0500,0.0496
4.0750,0.0498
4.1000,0.0500
4.1250,0.0501
4.1500,0.0503
4.1750,0.0505
4.2000,0.0507
4.2250,0.0508
4.2500,0.0510
4.2750,0.0511
4.3000,0.0513
4.3250,0.0514
4.3500,0.0516
4.3750,0.0517
4.4000,0.0519
4.4250,0.0520
4.4500,0.0521
4.4750,0.0523
4.5000,0.0524
4.5250,0.0526
4.5500,0.0527
4.5750,0.0529
4.6000,0.0530
4.6250,0.0532
4.6500,0.0534
4.6750,0.0536
4.7000,0.0537
4.7250,0.0539
4.7500,0.0541
4.7750,0.0544
4.8000,0.0546
4.8250,0.0548
4.8500,0.0551
4.8750,0.0553
4.9000,0.0556
4.9250,0.0558
4.9500,0.0561
4.9750,0.0564
5.0000,0.0567
5.0250,0.0570
5.0500,0.0572
5.0750,0.0575
5.1000,0.0578
5.1250,0.0581
5.1500,0.0584
5.1750,0.0587
5.2000,0.0590
5.2250,0.0593
5.2500,0.0596
5.2750,0.0599
5.3000,0.0601
5.3250,0.0604
5.3500,0.0607
5.3750,0.0609
5.4000,0.0612
5.4250,0.0614
5.4500,0.0616
5.4750,0.0618
5.5000,0.0620
5.5250,0.0622
5.5500,0.0624
5.5750,0.0625
5.6000,0.0627
5.6250,0.0628
5.6500,0.0630
5.6750,0.0631
5.7000,0.0632
5.7250,0.0633
5.7500,0.0635
5.7750,0.0636
5.8000,0.0637
5.8250,0.0637
5.8500,0.0638
5.8750,0.0639
5.9000,0.0640
5.9250,0.0641
5.9500,0.0642
5.9750,0.0642
6.0000,0.0643
6.0250,0.0644
6.0500,0.0645
6.0750,0.0646
6.1000,0.0647
6.1250,0.0647
6.1500,0.0648
6.1750,0.0649
6.2000,0.0650
6.2250,0.0651
6.2500,0.0653
6.2750,0.0654
6.3000,0.0655
6.3250,0.0656
6.3500,0.0658
6.3750,0.0659
6.4000,0.0661
6.4250,0.0662
6.4500,0.0664
6.4750,0.0666
6.5000,0.0667
6.5250,0.0669
6.5500,0.0671
6.5750,0.0673
6.6000,0.0675
6.6250,0.0677
6.6500,0.0679
6.6750,0.0681
6.7000,0.0683
6.7250,0.0685
6.7500,0.0687
6.7750,0.0689
6.8000,0.0691
6.8250,0.0693
6.8500,0.0696
6.8750,0.0698
6.9000,0.0700
6.9250,0.0702
6.9500,0.0704
6.9750,0.0706
7.0000,0.0708
7.0250,0.0710
7.0500,0.0712
7.0750,0.0714
7.1000,0.0716
7.1250,0.0718
7.1500,0.0720
7.1750,0.0722
7.2000,0.0724
7.2250,0.0725
7.2500,0.0727
7.2750,0.0729
7.3000,0.0730
7.3250,0.0732
7.3500,0.0733
7.3750,0.0735
7.4000,0.0736
7.4250,0.0737
7.4500,0.0739
7.4750,0.0740
7.5000,0.0741
7.5250,0.0743
7.5500,0.0744
7.5750,0.0745
7.6000,0.0746
7.6250,0.0747
7.6500,0.0748
7.6750,0.0749
7.7000,0.0750
7.7250,0.0751
7.7500,0.0752
7.7750,0.0753
7.8000,0.0754
7.8250,0.0755
7.8500,0.0756
7.8750,0.0756
7.9000,0.0757
7.9250,0.0758
7.9500,0.0759
7.9750,0.0759
8.0000,0.0760
8.0250,0.0760
8.0500,0.0761
8.0750,0.0762
8.1000,0.0762
8.1250,0.0763
8.1500,0.0763
8.1750,0.0764
8.2000,0.0764
8.2250,0.0765
8.2500,0.0765
8.2750,0.0766
8.3000,0.0766
8.3250,0.0766
8.3500,0.0767
8.3750,0.0767
8.4000,0.0768
8.4250,0.0768
8.4500,0.0768
8.4750,0.0769
8.5000,0.0769
8.5250,0.0769
8.5500,0.0770
8.5750,0.0770
8.6000,0.0770
8.6250,0.0770
8.6500,0.0770
8.6750,0.0770
8.7000,0.0770
8.7250,0.0771
8.7500,0.0771
8.7750,0.0770
8.8000,0.0770
8.8250,0.0770
8.8500,0.0770
8.8750,0.0770
8.9000,0.0770
8.9250,0.0769
8.9500,0.0769
8.9750,0.0768
9.0000,0.0768
9.0250,0.0767
9.0500,0.0767
9.0750,0.0766
9.1000,0.0765
9.1250,0.0764
9.1500,0.0764
9.1750,0.0763
9.2000,0.0762
9.2250,0.0761
9.2500,0.0760
9.2750,0.0759
9.3000,0.0758
9.3250,0.0757
9.3500,0.0756
9.3750,0.0755
9.4000,0.0754
9.4250,0.0752
9.4500,0.0751
9.4750,0.0750
9.5000,0.0749
9.5250,0.0747
9.5500,0.0746
9.5750,0.0744
9.6000,0.0743
9.6250,0.0742
9.6500,0.0740
9.6750,0.0739
9.7000,0.0737
9.7250,0.0735
9.7500,0.0734
9.7750,0.0732
9.8000,0.0730
9.8250,0.0729
9.8500,0.0727
9.8750,0.0725
9.9000,0.0723
9.9250,0.0721
9.9500,0.0719
9.9750,0.0718
10.0000,0.0716
10.0250,0.0714
10.0500,0.0712
10.0750,0.0710
10.1000,0.0708
10.1250,0.0706
10.1500,0.0704
10.1750,0.0702
10.2000,0.0700
10.2250,0.0698
10.2500,0.0696
10.2750,0.0695
10.3000,0.0693
10.3250,0.0691
10.3500,0.0690
10.3750,0.0688
10.4000,0.0687
10.4250,0.0686
10.4500,0.0684
10.4750,0.0683
10.5000,0.0682
10.5250,0.0681
10.5500,0.0680
10.5750,0.0679
10.6000,0.0679
10.6250,0.0678
10.6500,0.0677
10.6750,0.0677
10.7000,0.0677
10.7250,0.0676
10.7500,0.0676
10.7750,0.0676
10.8000,0.0676
10.8250,0.0675
10.8500,0.0675
10.8750,0.0675
10.9000,0.0675
10.9250,0.0675
10.9500,0.0675
10.9750,0.0675
11.0000,0.0675
11.0250,0.0675
11.0500,0.0674
11.0750,0.0674
11.1000,0.0674
11.1250,0.0674
11.1500,0.0674
11.1750,0.0673
11.2000,0.0673
11.2250,0.0672
11.2500,0.0672
11.2750,0.0671
11.3000,0.0671
11.3250,0.0670
11.3500,0.0669
11.3750,0.0669
11.4000,0.0668
11.4250,0.0667
11.4500,0.0666
11.4750,0.0665
11.5000,0.0664
11.5250,0.0663
11.5500,0.0662
11.5750,0.0660
11.6000,0.0659
11.6250,0.0658
11.6500,0.0656
11.6750,0.0655
11.7000,0.0654
11.7250,0.0652
11.7500,0.0651
11.7750,0.0649
11.8000,0.0647
11.8250,0.0646
11.8500,0.0644
11.8750,0.0643
11.9000,0.0641
11.9250,0.0639
11.9500,0.0638
11.9750,0.0636
12.0000,0.0634
12.0250,0.0632
12.0500,0.0631
12.0750,0.0629
12.1000,0.0627
12.1250,0.0626
12.1500,0.0624
12.1750,0.0623
12.2000,0.0621
12.2250,0.0620
12.2500,0.0618
12.2750,0.0617
12.3000,0.0615
12.3250,0.0614
12.3500,0.0613
12.3750,0.0611
12.4000,0.0610
12.4250,0.0609
12.4500,0.0608
12.4750,0.0607
12.5000,0.0606
12.5250,0.0605
12.5500,0.0604
12.5750,0.0603
12.6000,0.0602
12.6250,0.0601
12.6500,0.0601
12.6750,0.0600
12.7000,0.0599
12.7250,0.0598
12.7500,0.0598
12.7750,0.0597
12.8000,0.0596
12.8250,0.0595
12.8500,0.0594
12.8750,0.0594
12.9000,0.0593
12.9250,0.0592
12.9500,0.0591
12.9750,0.0591
13.0000,0.0590
13.0250,0.0589
13.0500,0.0588
13.0750,0.0587
13.1000,0.0586
13.1250,0.0585
13.1500,0.0584
13.1750,0.0584
13.2000,0.0583
13.2250,0.0582
13.2500,0.0581
13.2750,0.0580
13.3000,0.0579
13.3250,0.0578
13.3500,0.0577
13.3750,0.0576
13.4000,0.0575
13.4250,0.0575
13.4500,0.0574
13.4750,0.0573
13.5000,0.0572
13.5250,0.0571
13.5500,0.0570
13.5750,0.0569
13.6000,0.0568
13.6250,0.0568
13.6500,0.0567
13.6750,0.0566
13.7000,0.0565
13.7250,0.0564
13.7500,0.0563
13.7750,0.0562
13.8000,0.0561
13.8250,0.0559
13.8500,0.0558
13.8750,0.0557
13.9000,0.0556
13.9250,0.0554
13.9500,0.0553
13.9750,0.0552
14.0000,0.0550
14.0250,0.0549
14.0500,0.0547
14.0750,0.0546
14.1000,0.0544
14.1250,0.0542
14.1500,0.0541
14.1750,0.0539
14.2000,0.0537
14.2250,0.0536
14.2500,0.0534
14.2750,0.0532
14.3000,0.0531
14.3250,0.0529
14.3500,0.0527
14.3750,0.0526
14.4000,0.0524
14.4250,0.0523
14.4500,0.0521
14.4750,0.0519
14.5000,0.0518
14.5250,0.0516
14.5500,0.0515
14.5750,0.0513
14.6000,0.0512
14.6250,0.0510
14.6500,0.0509
14.6750,0.0508
14.7000,0.0506
14.7250,0.0505
14.7500,0.0503
14.7750,0.0502
14.8000,0.0500
14.8250,0.0499
14.8500,0.0498
14.8750,0.0496
14.9000,0.0498
14.9250,0.0500
14.9500,0.0502
14.9750,0.0504
15.0000,0.0505
15.0250,0.0507
15.0500,0.0508
15.0750,0.0509
15.1000,0.0510
15.1250,0.0510
15.1500,0.0510
15.1750,0.0509
15.2000,0.0509
15.2250,0.0507
15.2500,0.0506
15.2750,0.0504
15.3000,0.0501
15.3250,0.0499
15.3500,0.0495
15.3750,0.0492
15.4000,0.0488
15.4250,0.0484
15.4500,0.0480
15.4750,0.0475
15.5000,0.0470
15.5250,0.0466
15.5500,0.0461
15.5750,0.0455
15.6000,0.0450
15.6250,0.0445
15.6500,0.0440
15.6750,0.0435
15.7000,0.0430
15.7250,0.0426
15.7500,0.0421
15.7750,0.0417
15.8000,0.0413
15.8250,0.0409
15.8500,0.0406
15.8750,0.0403
15.9000,0.0400
15.9250,0.0398
15.9500,0.0396
15.9750,0.0394
16.0000,0.0393
16.0250,0.0392
16.0500,0.0392
16.0750,0.0392
16.1000,0.0392
16.1250,0.0392
16.1500,0.0393
16.1750,0.0394
16.2000,0.0396
16.2250,0.0397
16.2500,0.0399
16.2750,0.0401
16.3000,0.0404
16.3250,0.0406
16.3500,0.0409
16.3750,0.0411
16.4000,0.0414
16.4250,0.0417
16.4500,0.0420
16.4750,0.0423
16.5000,0.0425
16.5250,0.0428
16.5500,0.0431
16.5750,0.0434
16.6000,0.0437
16.6250,0.0439
16.6500,0.0442
16.6750,0.0444
16.7000,0.0447
16.7250,0.0449
16.7500,0.0451
16.7750,0.0454
16.8000,0.0456
16.8250,0.0459
16.8500,0.0461
16.8750,0.0464
16.9000,0.0466
16.9250,0.0469
16.9500,0.0472
16.9750,0.0475
17.0000,0.0477
17.0250,0.0480
17.0500,0.0483
17.0750,0.0486
17.1000,0.0489
17.1250,0.0492
17.1500,0.0495
17.1750,0.0498
17.2000,0.0500
17.2250,0.0503
17.2500,0.0506
17.2750,0.0509
17.3000,0.0511
17.3250,0.0513
17.3500,0.0515
17.3750,0.0517
17.4000,0.0519
17.4250,0.0520
17.4500,0.0521
17.4750,0.0522
17.5000,0.0523
17.5250,0.0523
17.5500,0.0523
17.5750,0.0522
17.6000,0.0522
17.6250,0.0520
17.6500,0.0519
17.6750,0.0517
17.7000,0.0515
17.7250,0.0512
17.7500,0.0509
17.7750,0.0506
17.8000,0.0502
17.8250,0.0498
17.8500,0.0494
17.8750,0.0489
17.9000,0.0484
17.9250,0.0479
17.9500,0.0474
17.9750,0.0468
18.0000,0.0462
18.0250,0.0456
18.0500,0.0450
18.0750,0.0444
18.1000,0.0438
18.1250,0.0431
18.1500,0.0425
18.1750,0.0418
18.2000,0.0412
18.2250,0.0405
18.2500,0.0399
18.2750,0.0392
18.3000,0.0386
18.3250,0.0379
18.3500,0.0373
18.3750,0.0367
18.4000,0.0361
18.4250,0.0355
18.4500,0.0349
18.4750,0.0344
18.5000,0.0338
18.5250,0.0333
18.5500,0.0328
18.5750,0.0323
18.6000,0.0319
18.6250,0.0314
18.6500,0.0310
18.6750,0.0306
18.7000,0.0302
18.7250,0.0298
18.7500,0.0295
18.7750,0.0291
18.8000,0.0288
18.8250,0.0286
18.8500,0.0283
18.8750,0.0281
18.9000,0.0278
18.9250,0.0277
18.9500,0.0275
18.9750,0.0273
19.0000,0.0272
19.0250,0.0271
19.0500,0.0270
19.0750,0.0269
19.1000,0.0268
19.1250,0.0268
19.1500,0.0268
19.1750,0.0267
19.2000,0.0267
19.2250,0.0267
19.2500,0.0268
19.2750,0.0268
19.3000,0.0268
19.3250,0.0269
19.3500,0.0269
19.3750,0.0270
19.4000,0.0271
19.4250,0.0271
19.4500,0.0272
19.4750,0.0273
19.5000,0.0273
19.5250,0.0274
19.5500,0.0275
19.5750,0.0275
19.6000,0.0276
19.6250,0.0276
19.6500,0.0276
19.6750,0.0276
19.7000,0.0276
19.7250,0.0276
19.7500,0.0276
19.7750,0.0275
19.8000,0.0275
19.8250,0.0274
19.8500,0.0273
19.8750,0.0272
19.9000,0.0271
19.9250,0.0269
19.9500,0.0268
19.9750,0.0266
20.0000,0.0265
20.0250,0.0263
20.0500,0.0261
20.0750,0.0259
20.1000,0.0257
20.1250,0.0256
20.1500,0.0254
20.1750,0.0252
20.2000,0.0250
20.2250,0.0249
20.2500,0.0247
20.2750,0.0246
20.3000,0.0245
20.3250,0.0244
20.3500,0.0243
20.3750,0.0243
20.4000,0.0243
20.4250,0.0242
20.4500,0.0243
20.4750,0.0243
20.5000,0.0244
20.5250,0.0245
20.5500,0.0246
20.5750,0.0247
20.6000,0.0249
20.6250,0.0251
20.6500,0.0253
20.6750,0.0255
20.7000,0.0258
20.7250,0.0260
20.7500,0.0263
20.7750,0.0266
20.8000,0.0269
20.8250,0.0272
20.8500,0.0275
20.8750,0.0278
20.9000,0.0282
20.9250,0.0285
20.9500,0.0288
20.9750,0.0291
21.0000,0.0294
21.0250,0.0297
21.0500,0.0300
21.0750,0.0302
21.1000,0.0305
21.1250,0.0307
21.1500,0.0309
21.1750,0.0311
21.2000,0.0313
21.2250,0.0315
21.2500,0.0316
21.2750,0.0317
21.3000,0.0318
21.3250,0.0318
21.3500,0.0319
21.3750,0.0319
21.4000,0.0319
21.4250,0.0318
21.4500,0.0318
21.4750,0.0317
21.5000,0.0315
21.5250,0.0314
21.5500,0.0312
21.5750,0.0310
21.6000,0.0308
21.6250,0.0306
21.6500,0.0303
21.6750,0.0300
21.7000,0.0297
21.7250,0.0294
21.7500,0.0291
21.7750,0.0288
21.8000,0.0284
21.8250,0.0280
21.8500,0.0276
21.8750,0.0273
21.9000,0.0269
21.9250,0.0265
21.9500,0.0261
21.9750,0.0257
22.0000,0.0253
22.0250,0.0249
22.0500,0.0245
22.0750,0.0241
22.1000,0.0237
22.1250,0.0234
22.1500,0.0230
22.1750,0.0227
22.2000,0.0223
22.2250,0.0220
22.2500,0.0218
22.2750,0.0215
22.3000,0.0213
22.3250,0.0210
22.3500,0.0209
22.3750,0.0207
22.4000,0.0205
22.4250,0.0204
22.4500,0.0203
22.4750,0.0203
22.5000,0.0202
22.5250,0.0202
22.5500,0.0203
22.5750,0.0203
22.6000,0.0204
22.6250,0.0205
22.6500,0.0206
22.6750,0.0207
22.7000,0.0208
22.7250,0.0210
22.7500,0.0212
22.7750,0.0214
22.8000,0.0216
22.8250,0.0218
22.8500,0.0220
22.8750,0.0223
22.9000,0.0225
22.9250,0.0227
22.9500,0.0229
22.9750,0.0232
23.0000,0.0234
23.0250,0.0236
23.0500,0.0238
23.0750,0.0240
23.1000,0.0242
23.1250,0.0243
23.1500,0.0245
23.1750,0.0246
23.2000,0.0247
23.2250,0.0248
23.2500,0.0248
23.2750,0.0249
23.3000,0.0249
23.3250,0.0249
23.3500,0.0249
23.3750,0.0248
23.4000,0.0247
23.4250,0.0246
23.4500,0.0245
23.4750,0.0243
23.5000,0.0242
23.5250,0.0240
23.5500,0.0237
23.5750,0.0235
23.6000,0.0232
23.6250,0.0230
23.6500,0.0227
23.6750,0.0224
23.7000,0.0220
23.7250,0.0217
23.7500,0.0214
23.7750,0.0210
23.8000,0.0207
23.8250,0.0203
23.8500,0.0200
23.8750,0.0196
23.9000,0.0193
23.9250,0.0189
23.9500,0.0186
23.9750,0.0183
24.0000,0.0180
24.0250,0.0177
24.0500,0.0174
24.0750,0.0171
24.1000,0.0169
24.1250,0.0166
24.1500,0.0164
24.1750,0.0162
24.2000,0.0160
24.2250,0.0158
24.2500,0.0157
24.2750,0.0155
24.3000,0.0154
24.3250,0.0152
24.3500,0.0151
24.3750,0.0150
24.4000,0.0148
24.4250,0.0147
24.4500,0.0146
24.4750,0.0145
24.5000,0.0143
24.5250,0.0142
24.5500,0.0141
24.5750,0.0139
24.6000,0.0137
24.6250,0.0135
24.6500,0.0133
24.6750,0.0131
24.7000,0.0129
24.7250,0.0126
24.7500,0.0123
24.7750,0.0120
24.8000,0.0117
24.8250,0.0113
24.8500,0.0110
24.8750,0.0106
24.9000,0.0102
24.9250,0.0098
24.9500,0.0093
24.9750,0.0089
25.0000,0.0084
25.0250,0.0080
25.0500,0.0075
25.0750,0.0070
25.1000,0.0065
25.1250,0.0061
25.1500,0.0056
25.1750,0.0051
25.2000,0.0047
25.2250,0.0042
25.2500,0.0038
25.2750,0.0034
25.3000,0.0030
25.3250,0.0026
25.3500,0.0022
25.3750,0.0019
25.4000,0.0016
25.4250,0.0013
25.4500,0.0010
25.4750,0.0007
25.5000,0.0005
25.5250,0.0003
25.5500,0.0001
25.5750,-0.0001
25.6000,-0.0002
25.6250,-0.0004
25.6500,-0.0005
25.6750,-0.0006
25.7000,-0.0007
25.7250,-0.0008
25.7500,-0.0009
25.7750,-0.0010
25.8000,-0.0010
25.8250,-0.0011
25.8500,-0.0012
25.8750,-0.0013
25.9000,-0.0014
25.9250,-0.0014
25.9500,-0.0015
25.9750,-0.0016
26.0000,-0.0017
26.0250,-0.0018
26.0500,-0.0018
26.0750,-0.0019
26.1000,-0.0020
26.1250,-0.0021
26.1500,-0.0022
26.1750,-0.0022
26.2000,-0.0023
26.2250,-0.0024
26.2500,-0.0024
26.2750,-0.0024
26.3000,-0.0025
26.3250,-0.0025
26.3500,-0.0025
26.3750,-0.0024
26.4000,-0.0024
26.4250,-0.0023
26.4500,-0.0022
26.4750,-0.0021
26.5000,-0.0020
26.5250,-0.0019
26.5500,-0.0017
26.5750,-0.0016
26.6000,-0.0014
26.6250,-0.0012
26.6500,-0.0009
26.6750,-0.0007
26.7000,-0.0005
26.7250,-0.0002
26.7500,-0.0000
26.7750,0.0002
26.8000,0.0005
26.8250,0.0007
26.8500,0.0009
26.8750,0.0011
26.9000,0.0013
26.9250,0.0015
26.9500,0.0016
26.9750,0.0018
27.0000,0.0019
27.0250,0.0020
27.0500,0.0020
27.0750,0.0020
27.1000,0.0020
27.1250,0.0020
27.1500,0.0019
27.1750,0.0018
27.2000,0.0017
27.2250,0.0016
27.2500,0.0014
27.2750,0.0012
27.3000,0.0010
27.3250,0.0007
27.3500,0.0005
27.3750,0.0002
27.4000,-0.0001
27.4250,-0.0004
27.4500,-0.0007
27.4750,-0.0010
27.5000,-0.0014
27.5250,-0.0017
27.5500,-0.0020
27.5750,-0.0023
27.6000,-0.0026
27.6250,-0.0029
27.6500,-0.0032
27.6750,-0.0035
27.7000,-0.0037
27.7250,-0.0040
27.7500,-0.0042
27.7750,-0.0045
27.8000,-0.0047
27.8250,-0.0049
27.8500,-0.0051
27.8750,-0.0053
27.9000,-0.0054
27.9250,-0.0056
27.9500,-0.0058
27.9750,-0.0059
28.0000,-0.0061
28.0250,-0.0062
28.0500,-0.0064
28.0750,-0.0066
28.1000,-0.0067
28.1250,-0.0069
28.1500,-0.0071
28.1750,-0.0073
28.2000,-0.0075
28.2250,-0.0077
28.2500,-0.0079
28.2750,-0.0081
28.3000,-0.0084
28.3250,-0.0086
28.3500,-0.0089
28.3750,-0.0092
28.4000,-0.0095
28.4250,-0.0098
28.4500,-0.0102
28.4750,-0.0105
28.5000,-0.0108
28.5250,-0.0112
28.5500,-0.0115
28.5750,-0.0119
28.6000,-0.0123
28.6250,-0.0126
28.6500,-0.0130
28.6750,-0.0133
28.7000,-0.0137
28.7250,-0.0140
28.7500,-0.0143
28.7750,-0.0146
28.8000,-0.0149
28.8250,-0.0152
28.8500,-0.0154
28.8750,-0.0156
28.9000,-0.0158
28.9250,-0.0160
28.9500,-0.0162
28.9750,-0.0163
29.0000,-0.0164
29.0250,-0.0165
29.0500,-0.0166
29.0750,-0.0166
29.1000,-0.0166
29.1250,-0.0166
29.1500,-0.0166
29.1750,-0.0166
29.2000,-0.0165
29.2250,-0.0164
29.2500,-0.0163
29.2750,-0.0162
29.3000,-0.0162
29.3250,-0.0160
29.3500,-0.0159
29.3750,-0.0158
29.4000,-0.0157
29.4250,-0.0156
29.4500,-0.0155
29.4750,-0.0154
29.5000,-0.0153
29.5250,-0.0153
29.5500,-0.0152
29.5750,-0.0151
29.6000,-0.0151
29.6250,-0.0150
29.6500,-0.0150
29.6750,-0.0149
29.7000,-0.0149
29.7250,-0.0149
29.7500,-0.0148
29.7750,-0.0148
29.8000,-0.0148
29.8250,-0.0147
29.8500,-0.0147
29.8750,-0.0146
29.9000,-0.0146
29.9250,-0.0145
29.9500,-0.0144
29.9750,-0.0143
30.0000,-0.0142
30.0250,-0.0141
30.0500,-0.0139
30.0750,-0.0137
30.1000,-0.0135
30.1250,-0.0133
30.1500,-0.0131
30.1750,-0.0128
30.2000,-0.0125
30.2250,-0.0122
30.2500,-0.0119
30.2750,-0.0116
30.3000,-0.0112
30.3250,-0.0108
30.3500,-0.0105
30.3750,-0.0101
30.4000,-0.0097
30.4250,-0.0093
30.4500,-0.0089
30.4750,-0.0085
30.5000,-0.0081
30.5250,-0.0077
30.5500,-0.0074
30.5750,-0.0070
30.6000,-0.0066
30.6250,-0.0063
30.6500,-0.0060
30.6750,-0.0057
30.7000,-0.0054
30.7250,-0.0051
30.7500,-0.0049
30.7750,-0.0047
30.8000,-0.0045
30.8250,-0.0043
30.8500,-0.0041
30.8750,-0.0040
30.9000,-0.0039
30.9250,-0.0038
30.9500,-0.0037
30.9750,-0.0036
31.0000,-0.0036
31.0250,-0.0035
31.0500,-0.0035
31.0750,-0.0035
31.1000,-0.0035
31.1250,-0.0035
31.1500,-0.0035
31.1750,-0.0035
31.2000,-0.0035
31.2250,-0.0036
31.2500,-0.0036
31.2750,-0.0036
31.3000,-0.0037
31.3250,-0.0037
31.3500,-0.0037
31.3750,-0.0038
31.4000,-0.0038
31.4250,-0.0039
31.4500,-0.0039
31.4750,-0.0039
31.5000,-0.0040
31.5250,-0.0040
31.5500,-0.0041
31.5750,-0.0041
31.6000,-0.0042
31.6250,-0.0042
31.6500,-0.0042
31.6750,-0.0043
31.7000,-0.0043
31.7250,-0.0044
31.7500,-0.0045
31.7750,-0.0045
31.8000,-0.0046
31.8250,-0.0047
31.8500,-0.0048
31.8750,-0.0049
31.9000,-0.0050
31.9250,-0.0051
31.9500,-0.0052
31.9750,-0.0053
32.0000,-0.0054
32.0250,-0.0056
32.0500,-0.0058
32.0750,-0.0059
32.1000,-0.0061
32.1250,-0.0063
32.1500,-0.0065
32.1750,-0.0067
32.2000,-0.0069
32.2250,-0.0071
32.2500,-0.0074
32.2750,-0.0076
32.3000,-0.0078
32.3250,-0.0081
32.3500,-0.0083
32.3750,-0.0086
32.4000,-0.0088
32.4250,-0.0091
32.4500,-0.0093
32.4750,-0.0095
32.5000,-0.0097
32.5250,-0.0100
32.5500,-0.0102
32.5750,-0.0104
32.6000,-0.0105
32.6250,-0.0107
32.6500,-0.0109
32.6750,-0.0110
32.7000,-0.0111
32.7250,-0.0113
32.7500,-0.0114
32.7750,-0.0114
32.8000,-0.0115
32.8250,-0.0115
32.8500,-0.0116
32.8750,-0.0116
32.9000,-0.0116
32.9250,-0.0116
32.9500,-0.0116
32.9750,-0.0115
33.0000,-0.0115
33.0250,-0.0114
33.0500,-0.0114
33.0750,-0.0113
33.1000,-0.0112
33.1250,-0.0111
33.1500,-0.0111
33.1750,-0.0110
33.2000,-0.0109
33.2250,-0.0108
33.2500,-0.0107
33.2750,-0.0107
33.3000,-0.0106
33.3250,-0.0105
33.3500,-0.0105
33.3750,-0.0104
33.4000,-0.0104
33.4250,-0.0104
33.4500,-0.0104
33.4750,-0.0104
33.5000,-0.0105
33.5250,-0.0105
33.5500,-0.0106
33.5750,-0.0107
33.6000,-0.0108
33.6250,-0.0110
33.6500,-0.0111
33.6750,-0.0113
33.7000,-0.0115
33.7250,-0.0117
33.7500,-0.0119
33.7750,-0.0121
33.8000,-0.0123
33.8250,-0.0125
33.8500,-0.0128
33.8750,-0.0130
33.9000,-0.0133
33.9250,-0.0135
33.9500,-0.0138
33.9750,-0.0140
34.0000,-0.0143
34.0250,-0.0145
34.0500,-0.0148
34.0750,-0.0150
34.1000,-0.0152
34.1250,-0.0154
34.1500,-0.0155
34.1750,-0.0157
34.2000,-0.0158
34.2250,-0.0159
34.2500,-0.0160
34.2750,-0.0161
34.3000,-0.0162
34.3250,-0.0162
34.3500,-0.0163
34.3750,-0.0163
34.4000,-0.0162
34.4250,-0.0162
34.4500,-0.0162
34.4750,-0.0161
34.5000,-0.0161
34.5250,-0.0160
34.5500,-0.0159
34.5750,-0.0158
34.6000,-0.0158
34.6250,-0.0157
34.6500,-0.0156
34.6750,-0.0155
34.7000,-0.0155
34.7250,-0.0154
34.7500,-0.0153
34.7750,-0.0153
34.8000,-0.0153
34.8250,-0.0153
34.8500,-0.0152
34.8750,-0.0152
34.9000,-0.0153
34.9250,-0.0153
34.9500,-0.0153
34.9750,-0.0154
35.0000,-0.0154
35.0250,-0.0155
35.0500,-0.0155
35.0750,-0.0156
35.1000,-0.0156
35.1250,-0.0156
35.1500,-0.0157
35.1750,-0.0157
35.2000,-0.0157
35.2250,-0.0157
35.2500,-0.0157
35.2750,-0.0157
35.3000,-0.0157
35.3250,-0.0156
35.3500,-0.0156
35.3750,-0.0155
35.4000,-0.0154
35.4250,-0.0153
35.4500,-0.0151
35.4750,-0.0150
35.5000,-0.0149
35.5250,-0.0147
35.5500,-0.0146
35.5750,-0.0144
35.6000,-0.0142
35.6250,-0.0141
35.6500,-0.0139
35.6750,-0.0138
35.7000,-0.0137
35.7250,-0.0136
35.7500,-0.0135
35.7750,-0.0135
35.8000,-0.0134
35.8250,-0.0134
35.8500,-0.0134
35.8750,-0.0135
35.9000,-0.0136
35.9250,-0.0137
35.9500,-0.0138
35.9750,-0.0140
36.0000,-0.0141
36.0250,-0.0143
36.0500,-0.0146
36.0750,-0.0148
36.1000,-0.0151
36.1250,-0.0153
36.1500,-0.0156
36.1750,-0.0159
36.2000,-0.0162
36.2250,-0.0164
36.2500,-0.0167
36.2750,-0.0170
36.3000,-0.0172
36.3250,-0.0174
36.3500,-0.0177
36.3750,-0.0178
36.4000,-0.0180
36.4250,-0.0181
36.4500,-0.0183
36.4750,-0.0184
36.5000,-0.0184
36.5250,-0.0185
36.5500,-0.0185
36.5750,-0.0185
36.6000,-0.0185
36.6250,-0.0185
36.6500,-0.0184
36.6750,-0.0184
36.7000,-0.0183
36.7250,-0.0183
36.7500,-0.0182
36.7750,-0.0182
36.8000,-0.0181
36.8250,-0.0181
36.8500,-0.0180
36.8750,-0.0180
36.9000,-0.0180
36.9250,-0.0180
36.9500,-0.0181
36.9750,-0.0181
37.0000,-0.0182
37.0250,-0.0183
37.0500,-0.0184
37.0750,-0.0186
37.1000,-0.0188
37.1250,-0.0189
37.1500,-0.0192
37.1750,-0.0194
37.2000,-0.0196
37.2250,-0.0199
37.2500,-0.0202
37.2750,-0.0204
37.3000,-0.0207
37.3250,-0.0210
37.3500,-0.0213
37.3750,-0.0216
37.4000,-0.0218
37.4250,-0.0221
37.4500,-0.0223
37.4750,-0.0226


==> anc/fig11/fig_a_eps_bond10-8.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0042
0.1750,0.0049
0.2000,0.0055
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0084
0.3500,0.0089
0.3750,0.0094
0.4000,0.0099
0.4250,0.0103
0.4500,0.0108
0.4750,0.0112
0.5000,0.0115
0.5250,0.0119
0.5500,0.0122
0.5750,0.0125
0.6000,0.0128
0.6250,0.0131
0.6500,0.0134
0.6750,0.0136
0.7000,0.0139
0.7250,0.0141
0.7500,0.0144
0.7750,0.0146
0.8000,0.0148
0.8250,0.0151
0.8500,0.0153
0.8750,0.0155
0.9000,0.0158
0.9250,0.0160
0.9500,0.0162
0.9750,0.0165
1.0000,0.0167
1.0250,0.0170
1.0500,0.0173
1.0750,0.0175
1.1000,0.0178
1.1250,0.0181
1.1500,0.0184
1.1750,0.0186
1.2000,0.0189
1.2250,0.0192
1.2500,0.0195
1.2750,0.0199
1.3000,0.0202
1.3250,0.0205
1.3500,0.0208
1.3750,0.0211
1.4000,0.0214
1.4250,0.0218
1.4500,0.0221
1.4750,0.0224
1.5000,0.0227
1.5250,0.0231
1.5500,0.0234
1.5750,0.0237
1.6000,0.0240
1.6250,0.0243
1.6500,0.0246
1.6750,0.0250
1.7000,0.0253
1.7250,0.0256
1.7500,0.0259
1.7750,0.0262
1.8000,0.0265
1.8250,0.0268
1.8500,0.0271
1.8750,0.0274
1.9000,0.0277
1.9250,0.0280
1.9500,0.0283
1.9750,0.0286
2.0000,0.0289
2.0250,0.0291
2.0500,0.0294
2.0750,0.0297
2.1000,0.0300
2.1250,0.0303
2.1500,0.0305
2.1750,0.0308
2.2000,0.0311
2.2250,0.0314
2.2500,0.0316
2.2750,0.0319
2.3000,0.0322
2.3250,0.0325
2.3500,0.0327
2.3750,0.0330
2.4000,0.0333
2.4250,0.0336
2.4500,0.0338
2.4750,0.0341
2.5000,0.0344
2.5250,0.0346
2.5500,0.0349
2.5750,0.0352
2.6000,0.0355
2.6250,0.0357
2.6500,0.0360
2.6750,0.0363
2.7000,0.0366
2.7250,0.0368
2.7500,0.0371
2.7750,0.0374
2.8000,0.0377
2.8250,0.0379
2.8500,0.0382
2.8750,0.0385
2.9000,0.0387
2.9250,0.0390
2.9500,0.0393
2.9750,0.0395
3.0000,0.0398
3.0250,0.0401
3.0500,0.0403
3.0750,0.0406
3.1000,0.0408
3.1250,0.0411
3.1500,0.0413
3.1750,0.0416
3.2000,0.0419
3.2250,0.0421
3.2500,0.0424
3.2750,0.0426
3.3000,0.0429
3.3250,0.0431
3.3500,0.0434
3.3750,0.0436
3.4000,0.0439
3.4250,0.0441
3.4500,0.0444
3.4750,0.0446
3.5000,0.0449
3.5250,0.0451
3.5500,0.0454
3.5750,0.0456
3.6000,0.0459
3.6250,0.0461
3.6500,0.0464
3.6750,0.0466
3.7000,0.0469
3.7250,0.0471
3.7500,0.0474
3.7750,0.0476
3.8000,0.0478
3.8250,0.0481
3.8500,0.0483
3.8750,0.0486
3.9000,0.0488
3.9250,0.0490
3.9500,0.0493
3.9750,0.0495
4.0000,0.0497
4.0250,0.0500
4.0500,0.0502
4.0750,0.0504
4.1000,0.0507
4.1250,0.0509
4.1500,0.0511
4.1750,0.0514
4.2000,0.0516
4.2250,0.0518
4.2500,0.0520
4.2750,0.0523
4.3000,0.0525
4.3250,0.0527
4.3500,0.0529
4.3750,0.0532
4.4000,0.0534
4.4250,0.0536
4.4500,0.0538
4.4750,0.0541
4.5000,0.0543
4.5250,0.0545
4.5500,0.0547
4.5750,0.0549
4.6000,0.0552
4.6250,0.0554
4.6500,0.0556
4.6750,0.0558
4.7000,0.0560
4.7250,0.0562
4.7500,0.0564
4.7750,0.0566
4.8000,0.0568
4.8250,0.0570
4.8500,0.0573
4.8750,0.0575
4.9000,0.0576
4.9250,0.0578
4.9500,0.0580
4.9750,0.0582
5.0000,0.0584
5.0250,0.0586
5.0500,0.0588
5.0750,0.0590
5.1000,0.0592
5.1250,0.0593
5.1500,0.0595
5.1750,0.0597
5.2000,0.0599
5.2250,0.0600
5.2500,0.0602
5.2750,0.0604
5.3000,0.0606
5.3250,0.0607
5.3500,0.0609
5.3750,0.0611
5.4000,0.0612
5.4250,0.0614
5.4500,0.0616
5.4750,0.0617
5.5000,0.0619
5.5250,0.0620
5.5500,0.0622
5.5750,0.0624
5.6000,0.0625
5.6250,0.0627
5.6500,0.0629
5.6750,0.0630
5.7000,0.0632
5.7250,0.0633
5.7500,0.0635
5.7750,0.0636
5.8000,0.0638
5.8250,0.0640
5.8500,0.0641
5.8750,0.0643
5.9000,0.0644
5.9250,0.0646
5.9500,0.0648
5.9750,0.0649
6.0000,0.0651
6.0250,0.0652
6.0500,0.0654
6.0750,0.0656
6.1000,0.0657
6.1250,0.0659
6.1500,0.0660
6.1750,0.0662
6.2000,0.0663
6.2250,0.0665
6.2500,0.0667
6.2750,0.0668
6.3000,0.0670
6.3250,0.0671
6.3500,0.0673
6.3750,0.0674
6.4000,0.0676
6.4250,0.0677
6.4500,0.0679
6.4750,0.0680
6.5000,0.0682
6.5250,0.0684
6.5500,0.0685
6.5750,0.0687
6.6000,0.0688
6.6250,0.0690
6.6500,0.0691
6.6750,0.0693
6.7000,0.0694
6.7250,0.0696
6.7500,0.0697
6.7750,0.0699
6.8000,0.0700
6.8250,0.0702
6.8500,0.0703
6.8750,0.0705
6.9000,0.0706
6.9250,0.0708
6.9500,0.0709
6.9750,0.0711
7.0000,0.0712
7.0250,0.0714
7.0500,0.0715
7.0750,0.0716
7.1000,0.0718
7.1250,0.0719
7.1500,0.0721
7.1750,0.0722
7.2000,0.0724
7.2250,0.0725
7.2500,0.0727
7.2750,0.0728
7.3000,0.0729
7.3250,0.0731
7.3500,0.0732
7.3750,0.0733
7.4000,0.0735
7.4250,0.0736
7.4500,0.0737
7.4750,0.0739
7.5000,0.0740
7.5250,0.0741
7.5500,0.0742
7.5750,0.0744
7.6000,0.0745
7.6250,0.0746
7.6500,0.0747
7.6750,0.0748
7.7000,0.0749
7.7250,0.0750
7.7500,0.0752
7.7750,0.0753
7.8000,0.0754
7.8250,0.0755
7.8500,0.0756
7.8750,0.0757
7.9000,0.0758
7.9250,0.0758
7.9500,0.0759
7.9750,0.0760
8.0000,0.0761
8.0250,0.0762
8.0500,0.0763
8.0750,0.0764
8.1000,0.0764
8.1250,0.0765
8.1500,0.0766
8.1750,0.0767
8.2000,0.0767
8.2250,0.0768
8.2500,0.0769
8.2750,0.0769
8.3000,0.0770
8.3250,0.0771
8.3500,0.0771
8.3750,0.0772
8.4000,0.0773
8.4250,0.0773
8.4500,0.0774
8.4750,0.0774
8.5000,0.0775
8.5250,0.0775
8.5500,0.0776
8.5750,0.0776
8.6000,0.0777
8.6250,0.0777
8.6500,0.0778
8.6750,0.0778
8.7000,0.0778
8.7250,0.0779
8.7500,0.0779
8.7750,0.0780
8.8000,0.0780
8.8250,0.0780
8.8500,0.0780
8.8750,0.0781
8.9000,0.0781
8.9250,0.0781
8.9500,0.0781
8.9750,0.0781
9.0000,0.0781
9.0250,0.0782
9.0500,0.0782
9.0750,0.0782
9.1000,0.0782
9.1250,0.0782
9.1500,0.0782
9.1750,0.0782
9.2000,0.0781
9.2250,0.0781
9.2500,0.0781
9.2750,0.0781
9.3000,0.0781
9.3250,0.0781
9.3500,0.0781
9.3750,0.0780
9.4000,0.0780
9.4250,0.0780
9.4500,0.0779
9.4750,0.0779
9.5000,0.0779
9.5250,0.0778
9.5500,0.0778
9.5750,0.0778
9.6000,0.0777
9.6250,0.0777
9.6500,0.0776
9.6750,0.0776
9.7000,0.0776
9.7250,0.0775
9.7500,0.0775
9.7750,0.0774
9.8000,0.0774
9.8250,0.0773
9.8500,0.0773
9.8750,0.0772
9.9000,0.0771
9.9250,0.0771
9.9500,0.0770
9.9750,0.0770
10.0000,0.0769
10.0250,0.0768
10.0500,0.0768
10.0750,0.0767
10.1000,0.0767
10.1250,0.0766
10.1500,0.0765
10.1750,0.0765
10.2000,0.0764
10.2250,0.0763
10.2500,0.0762
10.2750,0.0762
10.3000,0.0761
10.3250,0.0760
10.3500,0.0760
10.3750,0.0759
10.4000,0.0758
10.4250,0.0757
10.4500,0.0757
10.4750,0.0756
10.5000,0.0755
10.5250,0.0754
10.5500,0.0754
10.5750,0.0753
10.6000,0.0752
10.6250,0.0751
10.6500,0.0750
10.6750,0.0750
10.7000,0.0749
10.7250,0.0748
10.7500,0.0747
10.7750,0.0746
10.8000,0.0746
10.8250,0.0745
10.8500,0.0744
10.8750,0.0743
10.9000,0.0742
10.9250,0.0742
10.9500,0.0741
10.9750,0.0740
11.0000,0.0739
11.0250,0.0738
11.0500,0.0738
11.0750,0.0737
11.1000,0.0736
11.1250,0.0735
11.1500,0.0735
11.1750,0.0734
11.2000,0.0733
11.2250,0.0732
11.2500,0.0732
11.2750,0.0731
11.3000,0.0730
11.3250,0.0730
11.3500,0.0729
11.3750,0.0728
11.4000,0.0728
11.4250,0.0727
11.4500,0.0726
11.4750,0.0726
11.5000,0.0725
11.5250,0.0724
11.5500,0.0724
11.5750,0.0723
11.6000,0.0723
11.6250,0.0722
11.6500,0.0722
11.6750,0.0721
11.7000,0.0721
11.7250,0.0720
11.7500,0.0720
11.7750,0.0719
11.8000,0.0719
11.8250,0.0718
11.8500,0.0718
11.8750,0.0717
11.9000,0.0717
11.9250,0.0716
11.9500,0.0716
11.9750,0.0716
12.0000,0.0715
12.0250,0.0715
12.0500,0.0715
12.0750,0.0714
12.1000,0.0714
12.1250,0.0714
12.1500,0.0713
12.1750,0.0713
12.2000,0.0713
12.2250,0.0712
12.2500,0.0712
12.2750,0.0712
12.3000,0.0712
12.3250,0.0711
12.3500,0.0711
12.3750,0.0711
12.4000,0.0711
12.4250,0.0710
12.4500,0.0710
12.4750,0.0710
12.5000,0.0710
12.5250,0.0710
12.5500,0.0709
12.5750,0.0709
12.6000,0.0709
12.6250,0.0709
12.6500,0.0709
12.6750,0.0709
12.7000,0.0708
12.7250,0.0708
12.7500,0.0708
12.7750,0.0708
12.8000,0.0708
12.8250,0.0708
12.8500,0.0708
12.8750,0.0708
12.9000,0.0708
12.9250,0.0708
12.9500,0.0708
12.9750,0.0708
13.0000,0.0708
13.0250,0.0708
13.0500,0.0708
13.0750,0.0708
13.1000,0.0708
13.1250,0.0708
13.1500,0.0708
13.1750,0.0708
13.2000,0.0708
13.2250,0.0708
13.2500,0.0708
13.2750,0.0708
13.3000,0.0708
13.3250,0.0708
13.3500,0.0708
13.3750,0.0708
13.4000,0.0708
13.4250,0.0709
13.4500,0.0709
13.4750,0.0709
13.5000,0.0709
13.5250,0.0709
13.5500,0.0709
13.5750,0.0709
13.6000,0.0709
13.6250,0.0710
13.6500,0.0710
13.6750,0.0710
13.7000,0.0710
13.7250,0.0710
13.7500,0.0710
13.7750,0.0710
13.8000,0.0711
13.8250,0.0711
13.8500,0.0711
13.8750,0.0711
13.9000,0.0711
13.9250,0.0711
13.9500,0.0712
13.9750,0.0712
14.0000,0.0712
14.0250,0.0712
14.0500,0.0712
14.0750,0.0713
14.1000,0.0713
14.1250,0.0713
14.1500,0.0713
14.1750,0.0713
14.2000,0.0714
14.2250,0.0714
14.2500,0.0714
14.2750,0.0714
14.3000,0.0714
14.3250,0.0714
14.3500,0.0715
14.3750,0.0715
14.4000,0.0715
14.4250,0.0715
14.4500,0.0715
14.4750,0.0716
14.5000,0.0716
14.5250,0.0716
14.5500,0.0716
14.5750,0.0716
14.6000,0.0716
14.6250,0.0716
14.6500,0.0716
14.6750,0.0717
14.7000,0.0717
14.7250,0.0717
14.7500,0.0717
14.7750,0.0717
14.8000,0.0717
14.8250,0.0717
14.8500,0.0717
14.8750,0.0717
14.9000,0.0717
14.9250,0.0717
14.9500,0.0717
14.9750,0.0717
15.0000,0.0717
15.0250,0.0717
15.0500,0.0717
15.0750,0.0717
15.1000,0.0717
15.1250,0.0717
15.1500,0.0717
15.1750,0.0717
15.2000,0.0717
15.2250,0.0717
15.2500,0.0717
15.2750,0.0717
15.3000,0.0717
15.3250,0.0716
15.3500,0.0716
15.3750,0.0716
15.4000,0.0716
15.4250,0.0716
15.4500,0.0716
15.4750,0.0715
15.5000,0.0715
15.5250,0.0715
15.5500,0.0715
15.5750,0.0715
15.6000,0.0714
15.6250,0.0714
15.6500,0.0714
15.6750,0.0714
15.7000,0.0714
15.7250,0.0713
15.7500,0.0713
15.7750,0.0713
15.8000,0.0713
15.8250,0.0712
15.8500,0.0712
15.8750,0.0712
15.9000,0.0712
15.9250,0.0711
15.9500,0.0711
15.9750,0.0711
16.0000,0.0711
16.0250,0.0711
16.0500,0.0710
16.0750,0.0710
16.1000,0.0710
16.1250,0.0710
16.1500,0.0709
16.1750,0.0709
16.2000,0.0709
16.2250,0.0708
16.2500,0.0708
16.2750,0.0708
16.3000,0.0708
16.3250,0.0707
16.3500,0.0707
16.3750,0.0707
16.4000,0.0706
16.4250,0.0706
16.4500,0.0706
16.4750,0.0705
16.5000,0.0705
16.5250,0.0705
16.5500,0.0704
16.5750,0.0704
16.6000,0.0704
16.6250,0.0703
16.6500,0.0703
16.6750,0.0703
16.7000,0.0702
16.7250,0.0702
16.7500,0.0702
16.7750,0.0701
16.8000,0.0701
16.8250,0.0701
16.8500,0.0700
16.8750,0.0700
16.9000,0.0700
16.9250,0.0699
16.9500,0.0699
16.9750,0.0699
17.0000,0.0698
17.0250,0.0698
17.0500,0.0698
17.0750,0.0697
17.1000,0.0697
17.1250,0.0697
17.1500,0.0696
17.1750,0.0696
17.2000,0.0696
17.2250,0.0696
17.2500,0.0695
17.2750,0.0695
17.3000,0.0695
17.3250,0.0694
17.3500,0.0694
17.3750,0.0694
17.4000,0.0694
17.4250,0.0694
17.4500,0.0693
17.4750,0.0693
17.5000,0.0693
17.5250,0.0693
17.5500,0.0693
17.5750,0.0692
17.6000,0.0692
17.6250,0.0692
17.6500,0.0692
17.6750,0.0692
17.7000,0.0692
17.7250,0.0692
17.7500,0.0691
17.7750,0.0691
17.8000,0.0691
17.8250,0.0691
17.8500,0.0691
17.8750,0.0691
17.9000,0.0691
17.9250,0.0691
17.9500,0.0690
17.9750,0.0690
18.0000,0.0690
18.0250,0.0690
18.0500,0.0690
18.0750,0.0690
18.1000,0.0690
18.1250,0.0690
18.1500,0.0689
18.1750,0.0689
18.2000,0.0689
18.2250,0.0689
18.2500,0.0689
18.2750,0.0689
18.3000,0.0688
18.3250,0.0688
18.3500,0.0688
18.3750,0.0688
18.4000,0.0688
18.4250,0.0688
18.4500,0.0688
18.4750,0.0688
18.5000,0.0688
18.5250,0.0688
18.5500,0.0687
18.5750,0.0687
18.6000,0.0687
18.6250,0.0687
18.6500,0.0687
18.6750,0.0687
18.7000,0.0687
18.7250,0.0688
18.7500,0.0688
18.7750,0.0688
18.8000,0.0688
18.8250,0.0688
18.8500,0.0688
18.8750,0.0688
18.9000,0.0688
18.9250,0.0688
18.9500,0.0688
18.9750,0.0688
19.0000,0.0689
19.0250,0.0689
19.0500,0.0689
19.0750,0.0689
19.1000,0.0689
19.1250,0.0689
19.1500,0.0689
19.1750,0.0689
19.2000,0.0689
19.2250,0.0690
19.2500,0.0690
19.2750,0.0690
19.3000,0.0690
19.3250,0.0690
19.3500,0.0690
19.3750,0.0690
19.4000,0.0690
19.4250,0.0691
19.4500,0.0691
19.4750,0.0691
19.5000,0.0691
19.5250,0.0691
19.5500,0.0691
19.5750,0.0692
19.6000,0.0692
19.6250,0.0692
19.6500,0.0692
19.6750,0.0692
19.7000,0.0692
19.7250,0.0692
19.7500,0.0693
19.7750,0.0693
19.8000,0.0693
19.8250,0.0693
19.8500,0.0693
19.8750,0.0693
19.9000,0.0694
19.9250,0.0694
19.9500,0.0694
19.9750,0.0694
20.0000,0.0694
20.0250,0.0694
20.0500,0.0694
20.0750,0.0694
20.1000,0.0694
20.1250,0.0694
20.1500,0.0694
20.1750,0.0694
20.2000,0.0694
20.2250,0.0694
20.2500,0.0694
20.2750,0.0694
20.3000,0.0695
20.3250,0.0695
20.3500,0.0695
20.3750,0.0695
20.4000,0.0695
20.4250,0.0695
20.4500,0.0695
20.4750,0.0695
20.5000,0.0695
20.5250,0.0695
20.5500,0.0695
20.5750,0.0695
20.6000,0.0695
20.6250,0.0695
20.6500,0.0695
20.6750,0.0695
20.7000,0.0695
20.7250,0.0695
20.7500,0.0695
20.7750,0.0695
20.8000,0.0695
20.8250,0.0695
20.8500,0.0696
20.8750,0.0696
20.9000,0.0696
20.9250,0.0696
20.9500,0.0696
20.9750,0.0696
21.0000,0.0696
21.0250,0.0696
21.0500,0.0696
21.0750,0.0696
21.1000,0.0696
21.1250,0.0696
21.1500,0.0696
21.1750,0.0696
21.2000,0.0696
21.2250,0.0696
21.2500,0.0696
21.2750,0.0696
21.3000,0.0696
21.3250,0.0696
21.3500,0.0696
21.3750,0.0695
21.4000,0.0695
21.4250,0.0695
21.4500,0.0695
21.4750,0.0695
21.5000,0.0695
21.5250,0.0695
21.5500,0.0695
21.5750,0.0695
21.6000,0.0695
21.6250,0.0694
21.6500,0.0694
21.6750,0.0694
21.7000,0.0694
21.7250,0.0694
21.7500,0.0694
21.7750,0.0694
21.8000,0.0694
21.8250,0.0693
21.8500,0.0693
21.8750,0.0693
21.9000,0.0693
21.9250,0.0693
21.9500,0.0693
21.9750,0.0693
22.0000,0.0692
22.0250,0.0692
22.0500,0.0692
22.0750,0.0692
22.1000,0.0692
22.1250,0.0692
22.1500,0.0691
22.1750,0.0691
22.2000,0.0691
22.2250,0.0691
22.2500,0.0691
22.2750,0.0691
22.3000,0.0690
22.3250,0.0690
22.3500,0.0690
22.3750,0.0690
22.4000,0.0690
22.4250,0.0690
22.4500,0.0690
22.4750,0.0690
22.5000,0.0690
22.5250,0.0689
22.5500,0.0689
22.5750,0.0689
22.6000,0.0689
22.6250,0.0689
22.6500,0.0689
22.6750,0.0689
22.7000,0.0689
22.7250,0.0689
22.7500,0.0689
22.7750,0.0689
22.8000,0.0689
22.8250,0.0689
22.8500,0.0689
22.8750,0.0689
22.9000,0.0689
22.9250,0.0689
22.9500,0.0689
22.9750,0.0689
23.0000,0.0689
23.0250,0.0689
23.0500,0.0689
23.0750,0.0689
23.1000,0.0689
23.1250,0.0689
23.1500,0.0689
23.1750,0.0688
23.2000,0.0688
23.2250,0.0688
23.2500,0.0688
23.2750,0.0688
23.3000,0.0688
23.3250,0.0688
23.3500,0.0688
23.3750,0.0688
23.4000,0.0688
23.4250,0.0688
23.4500,0.0687
23.4750,0.0687
23.5000,0.0687
23.5250,0.0687
23.5500,0.0687
23.5750,0.0687
23.6000,0.0687
23.6250,0.0687
23.6500,0.0687
23.6750,0.0687
23.7000,0.0687
23.7250,0.0687
23.7500,0.0687
23.7750,0.0687
23.8000,0.0687
23.8250,0.0687
23.8500,0.0687
23.8750,0.0687
23.9000,0.0687
23.9250,0.0687
23.9500,0.0687
23.9750,0.0687
24.0000,0.0687
24.0250,0.0687
24.0500,0.0687
24.0750,0.0687
24.1000,0.0688
24.1250,0.0688
24.1500,0.0688
24.1750,0.0688
24.2000,0.0688
24.2250,0.0688
24.2500,0.0688
24.2750,0.0688
24.3000,0.0688
24.3250,0.0688
24.3500,0.0688
24.3750,0.0688
24.4000,0.0688
24.4250,0.0688
24.4500,0.0688
24.4750,0.0688
24.5000,0.0688
24.5250,0.0688
24.5500,0.0688
24.5750,0.0688
24.6000,0.0688
24.6250,0.0688
24.6500,0.0688
24.6750,0.0688
24.7000,0.0688
24.7250,0.0688
24.7500,0.0688
24.7750,0.0688
24.8000,0.0688
24.8250,0.0688
24.8500,0.0688
24.8750,0.0688
24.9000,0.0688
24.9250,0.0688
24.9500,0.0688
24.9750,0.0688
25.0000,0.0688
25.0250,0.0688
25.0500,0.0688
25.0750,0.0688
25.1000,0.0688
25.1250,0.0688
25.1500,0.0689
25.1750,0.0689
25.2000,0.0689
25.2250,0.0689
25.2500,0.0689
25.2750,0.0689
25.3000,0.0689
25.3250,0.0690
25.3500,0.0690
25.3750,0.0690
25.4000,0.0690
25.4250,0.0690
25.4500,0.0690
25.4750,0.0690
25.5000,0.0690
25.5250,0.0690
25.5500,0.0690
25.5750,0.0690
25.6000,0.0690
25.6250,0.0690
25.6500,0.0690
25.6750,0.0690
25.7000,0.0690
25.7250,0.0690
25.7500,0.0690
25.7750,0.0690
25.8000,0.0690
25.8250,0.0690
25.8500,0.0690
25.8750,0.0690
25.9000,0.0690
25.9250,0.0690
25.9500,0.0690
25.9750,0.0690
26.0000,0.0690
26.0250,0.0690
26.0500,0.0690
26.0750,0.0690
26.1000,0.0691
26.1250,0.0691
26.1500,0.0691
26.1750,0.0691
26.2000,0.0691
26.2250,0.0691
26.2500,0.0691
26.2750,0.0691
26.3000,0.0691
26.3250,0.0692
26.3500,0.0692
26.3750,0.0692
26.4000,0.0692
26.4250,0.0692
26.4500,0.0692
26.4750,0.0692
26.5000,0.0692
26.5250,0.0692
26.5500,0.0692
26.5750,0.0692
26.6000,0.0693
26.6250,0.0693
26.6500,0.0692
26.6750,0.0692
26.7000,0.0692
26.7250,0.0692
26.7500,0.0692
26.7750,0.0692
26.8000,0.0692
26.8250,0.0692
26.8500,0.0692
26.8750,0.0692
26.9000,0.0692
26.9250,0.0692
26.9500,0.0692
26.9750,0.0691
27.0000,0.0691
27.0250,0.0691
27.0500,0.0691
27.0750,0.0691
27.1000,0.0691
27.1250,0.0691
27.1500,0.0691
27.1750,0.0691
27.2000,0.0691
27.2250,0.0691
27.2500,0.0691
27.2750,0.0691
27.3000,0.0691
27.3250,0.0691
27.3500,0.0691
27.3750,0.0692
27.4000,0.0692
27.4250,0.0692
27.4500,0.0692
27.4750,0.0692
27.5000,0.0692
27.5250,0.0692
27.5500,0.0692
27.5750,0.0692
27.6000,0.0692
27.6250,0.0692
27.6500,0.0692
27.6750,0.0692
27.7000,0.0693
27.7250,0.0693
27.7500,0.0693
27.7750,0.0693
27.8000,0.0693
27.8250,0.0693
27.8500,0.0692
27.8750,0.0692
27.9000,0.0692
27.9250,0.0692
27.9500,0.0692
27.9750,0.0692
28.0000,0.0692
28.0250,0.0692
28.0500,0.0692
28.0750,0.0692
28.1000,0.0692
28.1250,0.0692
28.1500,0.0692
28.1750,0.0692
28.2000,0.0692
28.2250,0.0692
28.2500,0.0692
28.2750,0.0692
28.3000,0.0692
28.3250,0.0692
28.3500,0.0692
28.3750,0.0692
28.4000,0.0692
28.4250,0.0692
28.4500,0.0692
28.4750,0.0692
28.5000,0.0692
28.5250,0.0692
28.5500,0.0692
28.5750,0.0692
28.6000,0.0692
28.6250,0.0692
28.6500,0.0692
28.6750,0.0692
28.7000,0.0692
28.7250,0.0692
28.7500,0.0692
28.7750,0.0692
28.8000,0.0692
28.8250,0.0693
28.8500,0.0693
28.8750,0.0693
28.9000,0.0693
28.9250,0.0693
28.9500,0.0693
28.9750,0.0692
29.0000,0.0692
29.0250,0.0692
29.0500,0.0692
29.0750,0.0692
29.1000,0.0692
29.1250,0.0692
29.1500,0.0692
29.1750,0.0692
29.2000,0.0692
29.2250,0.0692
29.2500,0.0692
29.2750,0.0692
29.3000,0.0692
29.3250,0.0692
29.3500,0.0692
29.3750,0.0692
29.4000,0.0692
29.4250,0.0692
29.4500,0.0692
29.4750,0.0692
29.5000,0.0692
29.5250,0.0692
29.5500,0.0692
29.5750,0.0692
29.6000,0.0692
29.6250,0.0692
29.6500,0.0692
29.6750,0.0692
29.7000,0.0692
29.7250,0.0692
29.7500,0.0692
29.7750,0.0692
29.8000,0.0692
29.8250,0.0692
29.8500,0.0692
29.8750,0.0692
29.9000,0.0692
29.9250,0.0693
29.9500,0.0693
29.9750,0.0693
30.0000,0.0693
30.0250,0.0693
30.0500,0.0693
30.0750,0.0693
30.1000,0.0693
30.1250,0.0693
30.1500,0.0693
30.1750,0.0692
30.2000,0.0692
30.2250,0.0692
30.2500,0.0692
30.2750,0.0692
30.3000,0.0692
30.3250,0.0692
30.3500,0.0692
30.3750,0.0692
30.4000,0.0692
30.4250,0.0692
30.4500,0.0692
30.4750,0.0692
30.5000,0.0692
30.5250,0.0692
30.5500,0.0692
30.5750,0.0692
30.6000,0.0692
30.6250,0.0691
30.6500,0.0691
30.6750,0.0691
30.7000,0.0691
30.7250,0.0691
30.7500,0.0691
30.7750,0.0691
30.8000,0.0691
30.8250,0.0691
30.8500,0.0691
30.8750,0.0691
30.9000,0.0691
30.9250,0.0691
30.9500,0.0691
30.9750,0.0691
31.0000,0.0691
31.0250,0.0691
31.0500,0.0691
31.0750,0.0691
31.1000,0.0691
31.1250,0.0691
31.1500,0.0691
31.1750,0.0691
31.2000,0.0691
31.2250,0.0691
31.2500,0.0691
31.2750,0.0691
31.3000,0.0691
31.3250,0.0691
31.3500,0.0691
31.3750,0.0691
31.4000,0.0691
31.4250,0.0691
31.4500,0.0691
31.4750,0.0691
31.5000,0.0691
31.5250,0.0691
31.5500,0.0691
31.5750,0.0691
31.6000,0.0691
31.6250,0.0691
31.6500,0.0691
31.6750,0.0691
31.7000,0.0691
31.7250,0.0691
31.7500,0.0691
31.7750,0.0691
31.8000,0.0691
31.8250,0.0691
31.8500,0.0691
31.8750,0.0691
31.9000,0.0691
31.9250,0.0690
31.9500,0.0690
31.9750,0.0690
32.0000,0.0690
32.0250,0.0690
32.0500,0.0690
32.0750,0.0690
32.1000,0.0690
32.1250,0.0690
32.1500,0.0690
32.1750,0.0690
32.2000,0.0690
32.2250,0.0690
32.2500,0.0690
32.2750,0.0690
32.3000,0.0690
32.3250,0.0690
32.3500,0.0690
32.3750,0.0690
32.4000,0.0690
32.4250,0.0690
32.4500,0.0690
32.4750,0.0690
32.5000,0.0690
32.5250,0.0690
32.5500,0.0690
32.5750,0.0690
32.6000,0.0690
32.6250,0.0690
32.6500,0.0690
32.6750,0.0690
32.7000,0.0690
32.7250,0.0690
32.7500,0.0690
32.7750,0.0690
32.8000,0.0690
32.8250,0.0690
32.8500,0.0690
32.8750,0.0690
32.9000,0.0691
32.9250,0.0691
32.9500,0.0691
32.9750,0.0691
33.0000,0.0691
33.0250,0.0691
33.0500,0.0691
33.0750,0.0691
33.1000,0.0691
33.1250,0.0690
33.1500,0.0690
33.1750,0.0690
33.2000,0.0690
33.2250,0.0690
33.2500,0.0690
33.2750,0.0690
33.3000,0.0690
33.3250,0.0690
33.3500,0.0690
33.3750,0.0690
33.4000,0.0690
33.4250,0.0690
33.4500,0.0690
33.4750,0.0690
33.5000,0.0690
33.5250,0.0690
33.5500,0.0690
33.5750,0.0690
33.6000,0.0690
33.6250,0.0689
33.6500,0.0690
33.6750,0.0690
33.7000,0.0690
33.7250,0.0690
33.7500,0.0690
33.7750,0.0690
33.8000,0.0690
33.8250,0.0690
33.8500,0.0690
33.8750,0.0690
33.9000,0.0690
33.9250,0.0690
33.9500,0.0690
33.9750,0.0690
34.0000,0.0690
34.0250,0.0690
34.0500,0.0690
34.0750,0.0690
34.1000,0.0690
34.1250,0.0691
34.1500,0.0691
34.1750,0.0691
34.2000,0.0691
34.2250,0.0691
34.2500,0.0691
34.2750,0.0691
34.3000,0.0691
34.3250,0.0691
34.3500,0.0691
34.3750,0.0691
34.4000,0.0691
34.4250,0.0690
34.4500,0.0690
34.4750,0.0690
34.5000,0.0690
34.5250,0.0690
34.5500,0.0690
34.5750,0.0690
34.6000,0.0690
34.6250,0.0690
34.6500,0.0690
34.6750,0.0690
34.7000,0.0690
34.7250,0.0690
34.7500,0.0690
34.7750,0.0690
34.8000,0.0690
34.8250,0.0690
34.8500,0.0690
34.8750,0.0690
34.9000,0.0690
34.9250,0.0690
34.9500,0.0690
34.9750,0.0690
35.0000,0.0690
35.0250,0.0690
35.0500,0.0690
35.0750,0.0690
35.1000,0.0690
35.1250,0.0690
35.1500,0.0690
35.1750,0.0690
35.2000,0.0690
35.2250,0.0690
35.2500,0.0690
35.2750,0.0690
35.3000,0.0690
35.3250,0.0690
35.3500,0.0690
35.3750,0.0690
35.4000,0.0690
35.4250,0.0690
35.4500,0.0690
35.4750,0.0690
35.5000,0.0690
35.5250,0.0690
35.5500,0.0690
35.5750,0.0690
35.6000,0.0690
35.6250,0.0690
35.6500,0.0690
35.6750,0.0690
35.7000,0.0690
35.7250,0.0690
35.7500,0.0690
35.7750,0.0690
35.8000,0.0689
35.8250,0.0689
35.8500,0.0689
35.8750,0.0689
35.9000,0.0689
35.9250,0.0689
35.9500,0.0689
35.9750,0.0689
36.0000,0.0689
36.0250,0.0689
36.0500,0.0689
36.0750,0.0689
36.1000,0.0690
36.1250,0.0690
36.1500,0.0690
36.1750,0.0690
36.2000,0.0690
36.2250,0.0690
36.2500,0.0690
36.2750,0.0690
36.3000,0.0690
36.3250,0.0690
36.3500,0.0690
36.3750,0.0690
36.4000,0.0690
36.4250,0.0690
36.4500,0.0690
36.4750,0.0690
36.5000,0.0690
36.5250,0.0690
36.5500,0.0690
36.5750,0.0690
36.6000,0.0690
36.6250,0.0690
36.6500,0.0690
36.6750,0.0690
36.7000,0.0690
36.7250,0.0690
36.7500,0.0690
36.7750,0.0690
36.8000,0.0690
36.8250,0.0690
36.8500,0.0690
36.8750,0.0689
36.9000,0.0689
36.9250,0.0689
36.9500,0.0689
36.9750,0.0689
37.0000,0.0689
37.0250,0.0689
37.0500,0.0689
37.0750,0.0689
37.1000,0.0689
37.1250,0.0689
37.1500,0.0689
37.1750,0.0689
37.2000,0.0689
37.2250,0.0689
37.2500,0.0689
37.2750,0.0689
37.3000,0.0689
37.3250,0.0689
37.3500,0.0689
37.3750,0.0689
37.4000,0.0690
37.4250,0.0690
37.4500,0.0690
37.4750,0.0690


==> anc/fig11/fig_a_eps_bond10-9.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0042
0.1750,0.0049
0.2000,0.0055
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0084
0.3500,0.0089
0.3750,0.0094
0.4000,0.0099
0.4250,0.0103
0.4500,0.0108
0.4750,0.0112
0.5000,0.0115
0.5250,0.0119
0.5500,0.0122
0.5750,0.0125
0.6000,0.0128
0.6250,0.0131
0.6500,0.0134
0.6750,0.0136
0.7000,0.0139
0.7250,0.0141
0.7500,0.0144
0.7750,0.0146
0.8000,0.0148
0.8250,0.0151
0.8500,0.0153
0.8750,0.0155
0.9000,0.0158
0.9250,0.0160
0.9500,0.0162
0.9750,0.0165
1.0000,0.0167
1.0250,0.0170
1.0500,0.0173
1.0750,0.0175
1.1000,0.0178
1.1250,0.0181
1.1500,0.0184
1.1750,0.0186
1.2000,0.0189
1.2250,0.0192
1.2500,0.0195
1.2750,0.0199
1.3000,0.0202
1.3250,0.0205
1.3500,0.0208
1.3750,0.0211
1.4000,0.0214
1.4250,0.0218
1.4500,0.0221
1.4750,0.0224
1.5000,0.0227
1.5250,0.0231
1.5500,0.0234
1.5750,0.0237
1.6000,0.0240
1.6250,0.0243
1.6500,0.0246
1.6750,0.0250
1.7000,0.0253
1.7250,0.0256
1.7500,0.0259
1.7750,0.0262
1.8000,0.0265
1.8250,0.0268
1.8500,0.0271
1.8750,0.0274
1.9000,0.0277
1.9250,0.0280
1.9500,0.0283
1.9750,0.0286
2.0000,0.0289
2.0250,0.0291
2.0500,0.0294
2.0750,0.0297
2.1000,0.0300
2.1250,0.0303
2.1500,0.0306
2.1750,0.0308
2.2000,0.0311
2.2250,0.0314
2.2500,0.0317
2.2750,0.0319
2.3000,0.0322
2.3250,0.0325
2.3500,0.0328
2.3750,0.0330
2.4000,0.0333
2.4250,0.0336
2.4500,0.0338
2.4750,0.0341
2.5000,0.0344
2.5250,0.0347
2.5500,0.0349
2.5750,0.0352
2.6000,0.0355
2.6250,0.0357
2.6500,0.0360
2.6750,0.0363
2.7000,0.0365
2.7250,0.0368
2.7500,0.0371
2.7750,0.0373
2.8000,0.0376
2.8250,0.0379
2.8500,0.0381
2.8750,0.0384
2.9000,0.0387
2.9250,0.0389
2.9500,0.0392
2.9750,0.0395
3.0000,0.0397
3.0250,0.0400
3.0500,0.0403
3.0750,0.0405
3.1000,0.0408
3.1250,0.0411
3.1500,0.0413
3.1750,0.0416
3.2000,0.0418
3.2250,0.0421
3.2500,0.0424
3.2750,0.0426
3.3000,0.0429
3.3250,0.0431
3.3500,0.0434
3.3750,0.0437
3.4000,0.0439
3.4250,0.0442
3.4500,0.0444
3.4750,0.0447
3.5000,0.0449
3.5250,0.0452
3.5500,0.0454
3.5750,0.0457
3.6000,0.0459
3.6250,0.0462
3.6500,0.0464
3.6750,0.0467
3.7000,0.0469
3.7250,0.0472
3.7500,0.0474
3.7750,0.0477
3.8000,0.0479
3.8250,0.0482
3.8500,0.0484
3.8750,0.0486
3.9000,0.0489
3.9250,0.0491
3.9500,0.0493
3.9750,0.0496
4.0000,0.0498
4.0250,0.0500
4.0500,0.0503
4.0750,0.0505
4.1000,0.0507
4.1250,0.0510
4.1500,0.0512
4.1750,0.0514
4.2000,0.0516
4.2250,0.0519
4.2500,0.0521
4.2750,0.0523
4.3000,0.0525
4.3250,0.0527
4.3500,0.0530
4.3750,0.0532
4.4000,0.0534
4.4250,0.0536
4.4500,0.0538
4.4750,0.0541
4.5000,0.0543
4.5250,0.0545
4.5500,0.0547
4.5750,0.0549
4.6000,0.0551
4.6250,0.0553
4.6500,0.0555
4.6750,0.0557
4.7000,0.0559
4.7250,0.0562
4.7500,0.0564
4.7750,0.0566
4.8000,0.0568
4.8250,0.0570
4.8500,0.0572
4.8750,0.0574
4.9000,0.0576
4.9250,0.0577
4.9500,0.0579
4.9750,0.0581
5.0000,0.0583
5.0250,0.0585
5.0500,0.0587
5.0750,0.0589
5.1000,0.0591
5.1250,0.0593
5.1500,0.0594
5.1750,0.0596
5.2000,0.0598
5.2250,0.0600
5.2500,0.0602
5.2750,0.0603
5.3000,0.0605
5.3250,0.0607
5.3500,0.0609
5.3750,0.0610
5.4000,0.0612
5.4250,0.0614
5.4500,0.0616
5.4750,0.0617
5.5000,0.0619
5.5250,0.0621
5.5500,0.0622
5.5750,0.0624
5.6000,0.0626
5.6250,0.0627
5.6500,0.0629
5.6750,0.0631
5.7000,0.0632
5.7250,0.0634
5.7500,0.0635
5.7750,0.0637
5.8000,0.0639
5.8250,0.0640
5.8500,0.0642
5.8750,0.0643
5.9000,0.0645
5.9250,0.0646
5.9500,0.0648
5.9750,0.0650
6.0000,0.0651
6.0250,0.0653
6.0500,0.0654
6.0750,0.0656
6.1000,0.0657
6.1250,0.0659
6.1500,0.0660
6.1750,0.0662
6.2000,0.0663
6.2250,0.0665
6.2500,0.0666
6.2750,0.0668
6.3000,0.0669
6.3250,0.0671
6.3500,0.0672
6.3750,0.0674
6.4000,0.0675
6.4250,0.0677
6.4500,0.0678
6.4750,0.0680
6.5000,0.0681
6.5250,0.0683
6.5500,0.0684
6.5750,0.0686
6.6000,0.0687
6.6250,0.0689
6.6500,0.0690
6.6750,0.0692
6.7000,0.0693
6.7250,0.0695
6.7500,0.0696
6.7750,0.0698
6.8000,0.0699
6.8250,0.0701
6.8500,0.0702
6.8750,0.0704
6.9000,0.0706
6.9250,0.0707
6.9500,0.0709
6.9750,0.0710
7.0000,0.0712
7.0250,0.0713
7.0500,0.0715
7.0750,0.0716
7.1000,0.0718
7.1250,0.0719
7.1500,0.0721
7.1750,0.0722
7.2000,0.0724
7.2250,0.0725
7.2500,0.0726
7.2750,0.0728
7.3000,0.0729
7.3250,0.0731
7.3500,0.0732
7.3750,0.0733
7.4000,0.0735
7.4250,0.0736
7.4500,0.0737
7.4750,0.0739
7.5000,0.0740
7.5250,0.0741
7.5500,0.0743
7.5750,0.0744
7.6000,0.0745
7.6250,0.0746
7.6500,0.0747
7.6750,0.0749
7.7000,0.0750
7.7250,0.0751
7.7500,0.0752
7.7750,0.0753
7.8000,0.0754
7.8250,0.0755
7.8500,0.0756
7.8750,0.0757
7.9000,0.0758
7.9250,0.0759
7.9500,0.0760
7.9750,0.0761
8.0000,0.0762
8.0250,0.0763
8.0500,0.0763
8.0750,0.0764
8.1000,0.0765
8.1250,0.0766
8.1500,0.0767
8.1750,0.0767
8.2000,0.0768
8.2250,0.0769
8.2500,0.0770
8.2750,0.0770
8.3000,0.0771
8.3250,0.0772
8.3500,0.0772
8.3750,0.0773
8.4000,0.0773
8.4250,0.0774
8.4500,0.0774
8.4750,0.0775
8.5000,0.0775
8.5250,0.0776
8.5500,0.0776
8.5750,0.0777
8.6000,0.0777
8.6250,0.0778
8.6500,0.0778
8.6750,0.0778
8.7000,0.0779
8.7250,0.0779
8.7500,0.0779
8.7750,0.0780
8.8000,0.0780
8.8250,0.0780
8.8500,0.0780
8.8750,0.0781
8.9000,0.0781
8.9250,0.0781
8.9500,0.0781
8.9750,0.0781
9.0000,0.0781
9.0250,0.0781
9.0500,0.0781
9.0750,0.0781
9.1000,0.0781
9.1250,0.0781
9.1500,0.0781
9.1750,0.0781
9.2000,0.0781
9.2250,0.0781
9.2500,0.0781
9.2750,0.0781
9.3000,0.0781
9.3250,0.0781
9.3500,0.0781
9.3750,0.0780
9.4000,0.0780
9.4250,0.0780
9.4500,0.0780
9.4750,0.0779
9.5000,0.0779
9.5250,0.0779
9.5500,0.0778
9.5750,0.0778
9.6000,0.0778
9.6250,0.0777
9.6500,0.0777
9.6750,0.0776
9.7000,0.0776
9.7250,0.0776
9.7500,0.0775
9.7750,0.0775
9.8000,0.0774
9.8250,0.0774
9.8500,0.0773
9.8750,0.0772
9.9000,0.0772
9.9250,0.0771
9.9500,0.0771
9.9750,0.0770
10.0000,0.0769
10.0250,0.0769
10.0500,0.0768
10.0750,0.0768
10.1000,0.0767
10.1250,0.0766
10.1500,0.0766
10.1750,0.0765
10.2000,0.0764
10.2250,0.0764
10.2500,0.0763
10.2750,0.0762
10.3000,0.0761
10.3250,0.0761
10.3500,0.0760
10.3750,0.0759
10.4000,0.0759
10.4250,0.0758
10.4500,0.0757
10.4750,0.0756
10.5000,0.0756
10.5250,0.0755
10.5500,0.0754
10.5750,0.0753
10.6000,0.0753
10.6250,0.0752
10.6500,0.0751
10.6750,0.0750
10.7000,0.0749
10.7250,0.0749
10.7500,0.0748
10.7750,0.0747
10.8000,0.0746
10.8250,0.0746
10.8500,0.0745
10.8750,0.0744
10.9000,0.0743
10.9250,0.0743
10.9500,0.0742
10.9750,0.0741
11.0000,0.0740
11.0250,0.0740
11.0500,0.0739
11.0750,0.0738
11.1000,0.0737
11.1250,0.0737
11.1500,0.0736
11.1750,0.0735
11.2000,0.0734
11.2250,0.0734
11.2500,0.0733
11.2750,0.0732
11.3000,0.0732
11.3250,0.0731
11.3500,0.0730
11.3750,0.0730
11.4000,0.0729
11.4250,0.0728
11.4500,0.0728
11.4750,0.0727
11.5000,0.0726
11.5250,0.0726
11.5500,0.0725
11.5750,0.0725
11.6000,0.0724
11.6250,0.0723
11.6500,0.0723
11.6750,0.0722
11.7000,0.0722
11.7250,0.0721
11.7500,0.0721
11.7750,0.0720
11.8000,0.0720
11.8250,0.0719
11.8500,0.0719
11.8750,0.0718
11.9000,0.0718
11.9250,0.0717
11.9500,0.0717
11.9750,0.0716
12.0000,0.0716
12.0250,0.0715
12.0500,0.0715
12.0750,0.0715
12.1000,0.0714
12.1250,0.0714
12.1500,0.0714
12.1750,0.0713
12.2000,0.0713
12.2250,0.0713
12.2500,0.0712
12.2750,0.0712
12.3000,0.0712
12.3250,0.0711
12.3500,0.0711
12.3750,0.0711
12.4000,0.0711
12.4250,0.0710
12.4500,0.0710
12.4750,0.0710
12.5000,0.0710
12.5250,0.0710
12.5500,0.0709
12.5750,0.0709
12.6000,0.0709
12.6250,0.0709
12.6500,0.0709
12.6750,0.0709
12.7000,0.0709
12.7250,0.0708
12.7500,0.0708
12.7750,0.0708
12.8000,0.0708
12.8250,0.0708
12.8500,0.0708
12.8750,0.0708
12.9000,0.0708
12.9250,0.0708
12.9500,0.0708
12.9750,0.0708
13.0000,0.0708
13.0250,0.0708
13.0500,0.0708
13.0750,0.0708
13.1000,0.0708
13.1250,0.0708
13.1500,0.0708
13.1750,0.0708
13.2000,0.0708
13.2250,0.0708
13.2500,0.0708
13.2750,0.0708
13.3000,0.0708
13.3250,0.0708
13.3500,0.0709
13.3750,0.0709
13.4000,0.0709
13.4250,0.0709
13.4500,0.0709
13.4750,0.0709
13.5000,0.0709
13.5250,0.0709
13.5500,0.0709
13.5750,0.0709
13.6000,0.0710
13.6250,0.0710
13.6500,0.0710
13.6750,0.0710
13.7000,0.0710
13.7250,0.0710
13.7500,0.0710
13.7750,0.0710
13.8000,0.0711
13.8250,0.0711
13.8500,0.0711
13.8750,0.0711
13.9000,0.0711
13.9250,0.0711
13.9500,0.0712
13.9750,0.0712
14.0000,0.0712
14.0250,0.0712
14.0500,0.0712
14.0750,0.0712
14.1000,0.0712
14.1250,0.0713
14.1500,0.0713
14.1750,0.0713
14.2000,0.0713
14.2250,0.0713
14.2500,0.0713
14.2750,0.0713
14.3000,0.0714
14.3250,0.0714
14.3500,0.0714
14.3750,0.0714
14.4000,0.0714
14.4250,0.0714
14.4500,0.0714
14.4750,0.0715
14.5000,0.0715
14.5250,0.0715
14.5500,0.0715
14.5750,0.0715
14.6000,0.0715
14.6250,0.0715
14.6500,0.0715
14.6750,0.0715
14.7000,0.0716
14.7250,0.0716
14.7500,0.0716
14.7750,0.0716
14.8000,0.0716
14.8250,0.0716
14.8500,0.0716
14.8750,0.0716
14.9000,0.0716
14.9250,0.0716
14.9500,0.0716
14.9750,0.0716
15.0000,0.0716
15.0250,0.0716
15.0500,0.0716
15.0750,0.0716
15.1000,0.0716
15.1250,0.0716
15.1500,0.0716
15.1750,0.0716
15.2000,0.0716
15.2250,0.0716
15.2500,0.0716
15.2750,0.0716
15.3000,0.0716
15.3250,0.0716
15.3500,0.0715
15.3750,0.0715
15.4000,0.0715
15.4250,0.0715
15.4500,0.0715
15.4750,0.0715
15.5000,0.0715
15.5250,0.0715
15.5500,0.0714
15.5750,0.0714
15.6000,0.0714
15.6250,0.0714
15.6500,0.0714
15.6750,0.0714
15.7000,0.0713
15.7250,0.0713
15.7500,0.0713
15.7750,0.0713
15.8000,0.0713
15.8250,0.0712
15.8500,0.0712
15.8750,0.0712
15.9000,0.0712
15.9250,0.0711
15.9500,0.0711
15.9750,0.0711
16.0000,0.0711
16.0250,0.0710
16.0500,0.0710
16.0750,0.0710
16.1000,0.0710
16.1250,0.0709
16.1500,0.0709
16.1750,0.0709
16.2000,0.0709
16.2250,0.0708
16.2500,0.0708
16.2750,0.0708
16.3000,0.0707
16.3250,0.0707
16.3500,0.0707
16.3750,0.0707
16.4000,0.0706
16.4250,0.0706
16.4500,0.0706
16.4750,0.0705
16.5000,0.0705
16.5250,0.0705
16.5500,0.0704
16.5750,0.0704
16.6000,0.0704
16.6250,0.0703
16.6500,0.0703
16.6750,0.0703
16.7000,0.0703
16.7250,0.0702
16.7500,0.0702
16.7750,0.0702
16.8000,0.0701
16.8250,0.0701
16.8500,0.0701
16.8750,0.0700
16.9000,0.0700
16.9250,0.0700
16.9500,0.0699
16.9750,0.0699
17.0000,0.0699
17.0250,0.0699
17.0500,0.0698
17.0750,0.0698
17.1000,0.0698
17.1250,0.0697
17.1500,0.0697
17.1750,0.0697
17.2000,0.0696
17.2250,0.0696
17.2500,0.0696
17.2750,0.0696
17.3000,0.0695
17.3250,0.0695
17.3500,0.0695
17.3750,0.0694
17.4000,0.0694
17.4250,0.0694
17.4500,0.0694
17.4750,0.0693
17.5000,0.0693
17.5250,0.0693
17.5500,0.0692
17.5750,0.0692
17.6000,0.0692
17.6250,0.0692
17.6500,0.0691
17.6750,0.0691
17.7000,0.0691
17.7250,0.0691
17.7500,0.0690
17.7750,0.0690
17.8000,0.0690
17.8250,0.0690
17.8500,0.0690
17.8750,0.0689
17.9000,0.0689
17.9250,0.0689
17.9500,0.0689
17.9750,0.0689
18.0000,0.0688
18.0250,0.0688
18.0500,0.0688
18.0750,0.0688
18.1000,0.0688
18.1250,0.0688
18.1500,0.0688
18.1750,0.0687
18.2000,0.0687
18.2250,0.0687
18.2500,0.0687
18.2750,0.0687
18.3000,0.0687
18.3250,0.0687
18.3500,0.0687
18.3750,0.0687
18.4000,0.0687
18.4250,0.0687
18.4500,0.0686
18.4750,0.0686
18.5000,0.0686
18.5250,0.0686
18.5500,0.0686
18.5750,0.0686
18.6000,0.0686
18.6250,0.0686
18.6500,0.0686
18.6750,0.0686
18.7000,0.0686
18.7250,0.0686
18.7500,0.0686
18.7750,0.0686
18.8000,0.0686
18.8250,0.0686
18.8500,0.0686
18.8750,0.0686
18.9000,0.0686
18.9250,0.0686
18.9500,0.0687
18.9750,0.0687
19.0000,0.0687
19.0250,0.0687
19.0500,0.0687
19.0750,0.0687
19.1000,0.0687
19.1250,0.0687
19.1500,0.0687
19.1750,0.0687
19.2000,0.0687
19.2250,0.0687
19.2500,0.0688
19.2750,0.0688
19.3000,0.0688
19.3250,0.0688
19.3500,0.0688
19.3750,0.0688
19.4000,0.0688
19.4250,0.0688
19.4500,0.0688
19.4750,0.0688
19.5000,0.0689
19.5250,0.0689
19.5500,0.0689
19.5750,0.0689
19.6000,0.0689
19.6250,0.0689
19.6500,0.0689
19.6750,0.0689
19.7000,0.0690
19.7250,0.0690
19.7500,0.0690
19.7750,0.0690
19.8000,0.0690
19.8250,0.0690
19.8500,0.0690
19.8750,0.0690
19.9000,0.0690
19.9250,0.0690
19.9500,0.0691
19.9750,0.0691
20.0000,0.0691
20.0250,0.0691
20.0500,0.0691
20.0750,0.0691
20.1000,0.0691
20.1250,0.0691
20.1500,0.0691
20.1750,0.0691
20.2000,0.0691
20.2250,0.0692
20.2500,0.0692
20.2750,0.0692
20.3000,0.0692
20.3250,0.0692
20.3500,0.0692
20.3750,0.0692
20.4000,0.0692
20.4250,0.0692
20.4500,0.0692
20.4750,0.0692
20.5000,0.0692
20.5250,0.0692
20.5500,0.0692
20.5750,0.0692
20.6000,0.0692
20.6250,0.0692
20.6500,0.0692
20.6750,0.0692
20.7000,0.0692
20.7250,0.0692
20.7500,0.0692
20.7750,0.0692
20.8000,0.0692
20.8250,0.0692
20.8500,0.0692
20.8750,0.0692
20.9000,0.0692
20.9250,0.0692
20.9500,0.0692
20.9750,0.0692
21.0000,0.0692
21.0250,0.0692
21.0500,0.0692
21.0750,0.0692
21.1000,0.0692
21.1250,0.0692
21.1500,0.0692
21.1750,0.0692
21.2000,0.0692
21.2250,0.0692
21.2500,0.0692
21.2750,0.0692
21.3000,0.0692
21.3250,0.0692
21.3500,0.0692
21.3750,0.0692
21.4000,0.0692
21.4250,0.0692
21.4500,0.0692
21.4750,0.0692
21.5000,0.0692
21.5250,0.0692
21.5500,0.0692
21.5750,0.0691
21.6000,0.0691
21.6250,0.0691
21.6500,0.0691
21.6750,0.0691
21.7000,0.0691
21.7250,0.0691
21.7500,0.0691
21.7750,0.0691
21.8000,0.0691
21.8250,0.0691
21.8500,0.0691
21.8750,0.0691
21.9000,0.0691
21.9250,0.0691
21.9500,0.0691
21.9750,0.0691
22.0000,0.0691
22.0250,0.0691
22.0500,0.0691
22.0750,0.0690
22.1000,0.0690
22.1250,0.0690
22.1500,0.0690
22.1750,0.0690
22.2000,0.0690
22.2250,0.0690
22.2500,0.0690
22.2750,0.0690
22.3000,0.0690
22.3250,0.0690
22.3500,0.0690
22.3750,0.0689
22.4000,0.0689
22.4250,0.0689
22.4500,0.0689
22.4750,0.0689
22.5000,0.0689
22.5250,0.0689
22.5500,0.0689
22.5750,0.0689
22.6000,0.0689
22.6250,0.0689
22.6500,0.0689
22.6750,0.0688
22.7000,0.0688
22.7250,0.0688
22.7500,0.0688
22.7750,0.0688
22.8000,0.0688
22.8250,0.0688
22.8500,0.0688
22.8750,0.0688
22.9000,0.0688
22.9250,0.0688
22.9500,0.0688
22.9750,0.0688
23.0000,0.0688
23.0250,0.0688
23.0500,0.0687
23.0750,0.0687
23.1000,0.0687
23.1250,0.0687
23.1500,0.0687
23.1750,0.0687
23.2000,0.0687
23.2250,0.0687
23.2500,0.0687
23.2750,0.0687
23.3000,0.0687
23.3250,0.0687
23.3500,0.0687
23.3750,0.0687
23.4000,0.0687
23.4250,0.0686
23.4500,0.0686
23.4750,0.0686
23.5000,0.0686
23.5250,0.0686
23.5500,0.0686
23.5750,0.0686
23.6000,0.0686
23.6250,0.0686
23.6500,0.0686
23.6750,0.0686
23.7000,0.0686
23.7250,0.0686
23.7500,0.0686
23.7750,0.0686
23.8000,0.0686
23.8250,0.0686
23.8500,0.0686
23.8750,0.0686
23.9000,0.0686
23.9250,0.0686
23.9500,0.0686
23.9750,0.0686
24.0000,0.0686
24.0250,0.0686
24.0500,0.0686
24.0750,0.0686
24.1000,0.0686
24.1250,0.0686
24.1500,0.0686
24.1750,0.0686
24.2000,0.0686
24.2250,0.0686
24.2500,0.0686
24.2750,0.0686
24.3000,0.0686
24.3250,0.0687
24.3500,0.0687
24.3750,0.0687
24.4000,0.0687
24.4250,0.0687
24.4500,0.0687
24.4750,0.0687
24.5000,0.0687
24.5250,0.0687
24.5500,0.0687
24.5750,0.0687
24.6000,0.0687
24.6250,0.0687
24.6500,0.0687
24.6750,0.0687
24.7000,0.0687
24.7250,0.0687
24.7500,0.0687
24.7750,0.0688
24.8000,0.0688
24.8250,0.0688
24.8500,0.0688
24.8750,0.0688
24.9000,0.0688
24.9250,0.0688
24.9500,0.0688
24.9750,0.0688
25.0000,0.0688
25.0250,0.0688
25.0500,0.0688
25.0750,0.0688
25.1000,0.0688
25.1250,0.0689
25.1500,0.0689
25.1750,0.0689
25.2000,0.0689
25.2250,0.0689
25.2500,0.0689
25.2750,0.0689
25.3000,0.0689
25.3250,0.0689
25.3500,0.0689
25.3750,0.0689
25.4000,0.0689
25.4250,0.0689
25.4500,0.0689
25.4750,0.0689
25.5000,0.0690
25.5250,0.0690
25.5500,0.0690
25.5750,0.0690
25.6000,0.0690
25.6250,0.0690
25.6500,0.0690
25.6750,0.0690
25.7000,0.0690
25.7250,0.0690
25.7500,0.0690
25.7750,0.0690
25.8000,0.0690
25.8250,0.0690
25.8500,0.0690
25.8750,0.0690
25.9000,0.0690
25.9250,0.0690
25.9500,0.0690
25.9750,0.0690
26.0000,0.0690
26.0250,0.0690
26.0500,0.0690
26.0750,0.0690
26.1000,0.0690
26.1250,0.0690
26.1500,0.0690
26.1750,0.0690
26.2000,0.0690
26.2250,0.0690
26.2500,0.0690
26.2750,0.0690
26.3000,0.0690
26.3250,0.0690
26.3500,0.0690
26.3750,0.0690
26.4000,0.0690
26.4250,0.0690
26.4500,0.0690
26.4750,0.0690
26.5000,0.0690
26.5250,0.0690
26.5500,0.0690
26.5750,0.0690
26.6000,0.0690
26.6250,0.0690
26.6500,0.0691
26.6750,0.0691
26.7000,0.0691
26.7250,0.0691
26.7500,0.0691
26.7750,0.0691
26.8000,0.0691
26.8250,0.0691
26.8500,0.0691
26.8750,0.0691
26.9000,0.0691
26.9250,0.0691
26.9500,0.0691
26.9750,0.0691
27.0000,0.0691
27.0250,0.0691
27.0500,0.0691
27.0750,0.0691
27.1000,0.0691
27.1250,0.0691
27.1500,0.0691
27.1750,0.0691
27.2000,0.0691
27.2250,0.0691
27.2500,0.0691
27.2750,0.0692
27.3000,0.0692
27.3250,0.0692
27.3500,0.0692
27.3750,0.0692
27.4000,0.0692
27.4250,0.0692
27.4500,0.0692
27.4750,0.0692
27.5000,0.0692
27.5250,0.0692
27.5500,0.0692
27.5750,0.0692
27.6000,0.0692
27.6250,0.0692
27.6500,0.0692
27.6750,0.0692
27.7000,0.0692
27.7250,0.0692
27.7500,0.0692
27.7750,0.0692
27.8000,0.0692
27.8250,0.0692
27.8500,0.0692
27.8750,0.0692
27.9000,0.0692
27.9250,0.0692
27.9500,0.0692
27.9750,0.0692
28.0000,0.0692
28.0250,0.0692
28.0500,0.0692
28.0750,0.0692
28.1000,0.0692
28.1250,0.0692
28.1500,0.0692
28.1750,0.0692
28.2000,0.0692
28.2250,0.0692
28.2500,0.0692
28.2750,0.0692
28.3000,0.0692
28.3250,0.0692
28.3500,0.0692
28.3750,0.0692
28.4000,0.0692
28.4250,0.0692
28.4500,0.0692
28.4750,0.0692
28.5000,0.0692
28.5250,0.0692
28.5500,0.0692
28.5750,0.0692
28.6000,0.0692
28.6250,0.0692
28.6500,0.0692
28.6750,0.0692
28.7000,0.0692
28.7250,0.0692
28.7500,0.0692
28.7750,0.0692
28.8000,0.0692
28.8250,0.0692
28.8500,0.0692
28.8750,0.0692
28.9000,0.0692
28.9250,0.0692
28.9500,0.0692
28.9750,0.0692
29.0000,0.0692
29.0250,0.0692
29.0500,0.0692
29.0750,0.0692
29.1000,0.0692
29.1250,0.0692
29.1500,0.0692
29.1750,0.0692
29.2000,0.0692
29.2250,0.0692
29.2500,0.0692
29.2750,0.0692
29.3000,0.0692
29.3250,0.0692
29.3500,0.0692
29.3750,0.0692
29.4000,0.0692
29.4250,0.0692
29.4500,0.0692
29.4750,0.0692
29.5000,0.0692
29.5250,0.0692
29.5500,0.0692
29.5750,0.0692
29.6000,0.0692
29.6250,0.0692
29.6500,0.0692
29.6750,0.0692
29.7000,0.0692
29.7250,0.0692
29.7500,0.0692
29.7750,0.0692
29.8000,0.0692
29.8250,0.0692
29.8500,0.0692
29.8750,0.0692
29.9000,0.0692
29.9250,0.0692
29.9500,0.0692
29.9750,0.0692
30.0000,0.0692
30.0250,0.0692
30.0500,0.0692
30.0750,0.0692
30.1000,0.0692
30.1250,0.0692
30.1500,0.0692
30.1750,0.0692
30.2000,0.0692
30.2250,0.0692
30.2500,0.0692
30.2750,0.0692
30.3000,0.0692
30.3250,0.0692
30.3500,0.0692
30.3750,0.0692
30.4000,0.0692
30.4250,0.0692
30.4500,0.0692
30.4750,0.0692
30.5000,0.0692
30.5250,0.0692
30.5500,0.0692
30.5750,0.0692


==> anc/fig11/fig_b_eps_lbo10-2.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0041
0.1750,0.0048
0.2000,0.0054
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0085
0.3500,0.0091
0.3750,0.0096
0.4000,0.0101
0.4250,0.0106
0.4500,0.0111
0.4750,0.0116
0.5000,0.0121
0.5250,0.0125
0.5500,0.0129
0.5750,0.0134
0.6000,0.0137
0.6250,0.0141
0.6500,0.0145
0.6750,0.0149
0.7000,0.0152
0.7250,0.0155
0.7500,0.0159
0.7750,0.0162
0.8000,0.0165
0.8250,0.0168
0.8500,0.0172
0.8750,0.0175
0.9000,0.0178
0.9250,0.0181
0.9500,0.0184
0.9750,0.0187
1.0000,0.0190
1.0250,0.0194
1.0500,0.0197
1.0750,0.0200
1.1000,0.0204
1.1250,0.0207
1.1500,0.0211
1.1750,0.0214
1.2000,0.0218
1.2250,0.0221
1.2500,0.0225
1.2750,0.0229
1.3000,0.0233
1.3250,0.0237
1.3500,0.0241
1.3750,0.0245
1.4000,0.0249
1.4250,0.0253
1.4500,0.0257
1.4750,0.0261
1.5000,0.0265
1.5250,0.0269
1.5500,0.0273
1.5750,0.0277
1.6000,0.0282
1.6250,0.0286
1.6500,0.0290
1.6750,0.0294
1.7000,0.0298
1.7250,0.0302
1.7500,0.0306
1.7750,0.0310
1.8000,0.0314
1.8250,0.0318
1.8500,0.0322
1.8750,0.0326
1.9000,0.0330
1.9250,0.0334
1.9500,0.0338
1.9750,0.0341
2.0000,0.0345
2.0250,0.0349
2.0500,0.0352
2.0750,0.0356
2.1000,0.0359
2.1250,0.0363
2.1500,0.0366
2.1750,0.0370
2.2000,0.0373
2.2250,0.0377
2.2500,0.0380
2.2750,0.0384
2.3000,0.0387
2.3250,0.0390
2.3500,0.0394
2.3750,0.0397
2.4000,0.0401
2.4250,0.0404
2.4500,0.0407
2.4750,0.0411
2.5000,0.0414
2.5250,0.0418
2.5500,0.0421
2.5750,0.0425
2.6000,0.0428
2.6250,0.0431
2.6500,0.0435
2.6750,0.0438
2.7000,0.0442
2.7250,0.0446
2.7500,0.0449
2.7750,0.0453
2.8000,0.0456
2.8250,0.0460
2.8500,0.0463
2.8750,0.0467
2.9000,0.0471
2.9250,0.0474
2.9500,0.0478
2.9750,0.0481
3.0000,0.0485
3.0250,0.0489
3.0500,0.0492
3.0750,0.0496
3.1000,0.0499
3.1250,0.0503
3.1500,0.0506
3.1750,0.0510
3.2000,0.0513
3.2250,0.0517
3.2500,0.0520
3.2750,0.0523
3.3000,0.0527
3.3250,0.0530
3.3500,0.0533
3.3750,0.0536
3.4000,0.0539
3.4250,0.0543
3.4500,0.0546
3.4750,0.0549
3.5000,0.0552
3.5250,0.0555
3.5500,0.0557
3.5750,0.0560
3.6000,0.0563
3.6250,0.0566
3.6500,0.0569
3.6750,0.0571
3.7000,0.0574
3.7250,0.0577
3.7500,0.0579
3.7750,0.0582
3.8000,0.0585
3.8250,0.0587
3.8500,0.0590
3.8750,0.0592
3.9000,0.0595
3.9250,0.0597
3.9500,0.0600
3.9750,0.0602
4.0000,0.0605
4.0250,0.0607
4.0500,0.0610
4.0750,0.0613
4.1000,0.0615
4.1250,0.0618
4.1500,0.0620
4.1750,0.0623
4.2000,0.0626
4.2250,0.0628
4.2500,0.0631
4.2750,0.0634
4.3000,0.0637
4.3250,0.0640
4.3500,0.0642
4.3750,0.0645
4.4000,0.0648
4.4250,0.0651
4.4500,0.0654
4.4750,0.0657
4.5000,0.0660
4.5250,0.0663
4.5500,0.0666
4.5750,0.0669
4.6000,0.0672
4.6250,0.0675
4.6500,0.0678
4.6750,0.0681
4.7000,0.0684
4.7250,0.0687
4.7500,0.0690
4.7750,0.0692
4.8000,0.0695
4.8250,0.0698
4.8500,0.0701
4.8750,0.0704
4.9000,0.0707
4.9250,0.0709
4.9500,0.0712
4.9750,0.0715
5.0000,0.0717
5.0250,0.0720
5.0500,0.0722
5.0750,0.0724
5.1000,0.0726
5.1250,0.0729
5.1500,0.0731
5.1750,0.0733
5.2000,0.0734
5.2250,0.0736
5.2500,0.0738
5.2750,0.0739
5.3000,0.0741
5.3250,0.0742
5.3500,0.0744
5.3750,0.0745
5.4000,0.0746
5.4250,0.0747
5.4500,0.0748
5.4750,0.0749
5.5000,0.0750
5.5250,0.0750
5.5500,0.0751
5.5750,0.0752
5.6000,0.0753
5.6250,0.0753
5.6500,0.0754
5.6750,0.0754
5.7000,0.0755
5.7250,0.0756
5.7500,0.0756
5.7750,0.0757
5.8000,0.0758
5.8250,0.0758
5.8500,0.0759
5.8750,0.0760
5.9000,0.0761
5.9250,0.0762
5.9500,0.0763
5.9750,0.0764
6.0000,0.0766
6.0250,0.0767
6.0500,0.0768
6.0750,0.0770
6.1000,0.0771
6.1250,0.0773
6.1500,0.0775
6.1750,0.0777
6.2000,0.0778
6.2250,0.0780
6.2500,0.0782
6.2750,0.0785
6.3000,0.0787
6.3250,0.0789
6.3500,0.0791
6.3750,0.0793
6.4000,0.0795
6.4250,0.0798
6.4500,0.0800
6.4750,0.0802
6.5000,0.0804
6.5250,0.0807
6.5500,0.0809
6.5750,0.0811
6.6000,0.0813
6.6250,0.0815
6.6500,0.0817
6.6750,0.0819
6.7000,0.0821
6.7250,0.0822
6.7500,0.0824
6.7750,0.0826
6.8000,0.0827
6.8250,0.0829
6.8500,0.0830
6.8750,0.0831
6.9000,0.0832
6.9250,0.0834
6.9500,0.0835
6.9750,0.0836
7.0000,0.0837
7.0250,0.0838
7.0500,0.0838
7.0750,0.0839
7.1000,0.0840
7.1250,0.0841
7.1500,0.0842
7.1750,0.0842
7.2000,0.0843
7.2250,0.0844
7.2500,0.0844
7.2750,0.0845
7.3000,0.0846
7.3250,0.0846
7.3500,0.0847
7.3750,0.0848
7.4000,0.0849
7.4250,0.0850
7.4500,0.0851
7.4750,0.0852
7.5000,0.0853
7.5250,0.0854
7.5500,0.0855
7.5750,0.0856
7.6000,0.0857
7.6250,0.0859
7.6500,0.0860
7.6750,0.0862
7.7000,0.0863
7.7250,0.0865
7.7500,0.0867
7.7750,0.0868
7.8000,0.0870
7.8250,0.0872
7.8500,0.0874
7.8750,0.0876
7.9000,0.0877
7.9250,0.0879
7.9500,0.0881
7.9750,0.0883
8.0000,0.0885
8.0250,0.0887
8.0500,0.0889
8.0750,0.0890
8.1000,0.0892
8.1250,0.0894
8.1500,0.0895
8.1750,0.0897
8.2000,0.0898
8.2250,0.0899
8.2500,0.0900
8.2750,0.0901
8.3000,0.0902
8.3250,0.0903
8.3500,0.0904
8.3750,0.0904
8.4000,0.0904
8.4250,0.0904
8.4500,0.0904
8.4750,0.0904
8.5000,0.0903
8.5250,0.0903
8.5500,0.0902
8.5750,0.0901
8.6000,0.0900
8.6250,0.0899
8.6500,0.0897
8.6750,0.0896
8.7000,0.0894
8.7250,0.0892
8.7500,0.0890
8.7750,0.0888
8.8000,0.0886
8.8250,0.0884
8.8500,0.0882
8.8750,0.0879
8.9000,0.0877
8.9250,0.0875
8.9500,0.0872
8.9750,0.0870
9.0000,0.0868
9.0250,0.0866
9.0500,0.0863
9.0750,0.0861
9.1000,0.0859
9.1250,0.0857
9.1500,0.0855
9.1750,0.0854
9.2000,0.0852
9.2250,0.0850
9.2500,0.0849
9.2750,0.0848
9.3000,0.0846
9.3250,0.0845
9.3500,0.0844
9.3750,0.0843
9.4000,0.0842
9.4250,0.0842
9.4500,0.0841
9.4750,0.0841
9.5000,0.0840
9.5250,0.0840
9.5500,0.0839
9.5750,0.0839
9.6000,0.0839
9.6250,0.0838
9.6500,0.0838
9.6750,0.0838
9.7000,0.0838
9.7250,0.0837
9.7500,0.0837
9.7750,0.0836
9.8000,0.0836
9.8250,0.0836
9.8500,0.0835
9.8750,0.0834
9.9000,0.0834
9.9250,0.0833
9.9500,0.0832
9.9750,0.0831
10.0000,0.0829
10.0250,0.0828
10.0500,0.0827
10.0750,0.0825
10.1000,0.0824
10.1250,0.0822
10.1500,0.0820
10.1750,0.0818
10.2000,0.0816
10.2250,0.0814
10.2500,0.0811
10.2750,0.0809
10.3000,0.0807
10.3250,0.0804
10.3500,0.0801
10.3750,0.0799
10.4000,0.0796
10.4250,0.0793
10.4500,0.0790
10.4750,0.0787
10.5000,0.0784
10.5250,0.0781
10.5500,0.0778
10.5750,0.0775
10.6000,0.0772
10.6250,0.0769
10.6500,0.0766
10.6750,0.0763
10.7000,0.0761
10.7250,0.0758
10.7500,0.0755
10.7750,0.0753
10.8000,0.0750
10.8250,0.0748
10.8500,0.0745
10.8750,0.0743
10.9000,0.0741
10.9250,0.0739
10.9500,0.0738
10.9750,0.0736
11.0000,0.0735
11.0250,0.0733
11.0500,0.0732
11.0750,0.0731
11.1000,0.0730
11.1250,0.0730
11.1500,0.0729
11.1750,0.0729
11.2000,0.0728
11.2250,0.0728
11.2500,0.0728
11.2750,0.0728
11.3000,0.0728
11.3250,0.0728
11.3500,0.0728
11.3750,0.0729
11.4000,0.0729
11.4250,0.0729
11.4500,0.0730
11.4750,0.0730
11.5000,0.0731
11.5250,0.0731
11.5500,0.0731
11.5750,0.0731
11.6000,0.0732
11.6250,0.0732
11.6500,0.0732
11.6750,0.0732
11.7000,0.0732
11.7250,0.0732
11.7500,0.0731
11.7750,0.0731
11.8000,0.0730
11.8250,0.0730
11.8500,0.0729
11.8750,0.0728
11.9000,0.0727
11.9250,0.0726
11.9500,0.0725
11.9750,0.0723
12.0000,0.0722
12.0250,0.0720
12.0500,0.0718
12.0750,0.0717
12.1000,0.0715
12.1250,0.0713
12.1500,0.0711
12.1750,0.0709
12.2000,0.0707
12.2250,0.0704
12.2500,0.0702
12.2750,0.0700
12.3000,0.0698
12.3250,0.0696
12.3500,0.0694
12.3750,0.0692
12.4000,0.0690
12.4250,0.0688
12.4500,0.0686
12.4750,0.0685
12.5000,0.0683
12.5250,0.0682
12.5500,0.0681
12.5750,0.0679
12.6000,0.0678
12.6250,0.0678
12.6500,0.0677
12.6750,0.0676
12.7000,0.0676
12.7250,0.0676
12.7500,0.0676
12.7750,0.0676
12.8000,0.0676
12.8250,0.0677
12.8500,0.0677
12.8750,0.0678
12.9000,0.0679
12.9250,0.0680
12.9500,0.0681
12.9750,0.0682
13.0000,0.0683
13.0250,0.0684
13.0500,0.0686
13.0750,0.0687
13.1000,0.0689
13.1250,0.0690
13.1500,0.0692
13.1750,0.0694
13.2000,0.0695
13.2250,0.0697
13.2500,0.0698
13.2750,0.0700
13.3000,0.0701
13.3250,0.0703
13.3500,0.0704
13.3750,0.0705
13.4000,0.0707
13.4250,0.0708
13.4500,0.0709
13.4750,0.0709
13.5000,0.0710
13.5250,0.0711
13.5500,0.0711
13.5750,0.0711
13.6000,0.0711
13.6250,0.0711
13.6500,0.0711
13.6750,0.0711
13.7000,0.0710
13.7250,0.0710
13.7500,0.0709
13.7750,0.0708
13.8000,0.0707
13.8250,0.0706
13.8500,0.0704
13.8750,0.0703
13.9000,0.0701
13.9250,0.0700
13.9500,0.0698
13.9750,0.0696
14.0000,0.0695
14.0250,0.0693
14.0500,0.0691
14.0750,0.0689
14.1000,0.0688
14.1250,0.0686
14.1500,0.0684
14.1750,0.0683
14.2000,0.0681
14.2250,0.0680
14.2500,0.0679
14.2750,0.0678
14.3000,0.0677
14.3250,0.0676
14.3500,0.0675
14.3750,0.0675
14.4000,0.0674
14.4250,0.0674
14.4500,0.0674
14.4750,0.0674
14.5000,0.0675
14.5250,0.0675
14.5500,0.0676
14.5750,0.0677
14.6000,0.0678
14.6250,0.0679
14.6500,0.0680
14.6750,0.0681
14.7000,0.0682
14.7250,0.0684
14.7500,0.0685
14.7750,0.0687
14.8000,0.0688
14.8250,0.0690
14.8500,0.0691
14.8750,0.0693
14.9000,0.0695
14.9250,0.0696
14.9500,0.0698
14.9750,0.0699
15.0000,0.0700
15.0250,0.0702
15.0500,0.0703
15.0750,0.0704
15.1000,0.0705
15.1250,0.0706
15.1500,0.0706
15.1750,0.0707
15.2000,0.0707
15.2250,0.0708
15.2500,0.0708
15.2750,0.0708
15.3000,0.0708
15.3250,0.0707
15.3500,0.0707
15.3750,0.0706
15.4000,0.0706
15.4250,0.0705
15.4500,0.0704
15.4750,0.0703
15.5000,0.0701
15.5250,0.0700
15.5500,0.0699
15.5750,0.0697
15.6000,0.0696
15.6250,0.0694
15.6500,0.0692
15.6750,0.0691
15.7000,0.0689
15.7250,0.0687
15.7500,0.0686
15.7750,0.0684
15.8000,0.0683
15.8250,0.0681
15.8500,0.0680
15.8750,0.0678
15.9000,0.0677
15.9250,0.0676
15.9500,0.0675
15.9750,0.0674
16.0000,0.0673
16.0250,0.0673
16.0500,0.0672
16.0750,0.0672
16.1000,0.0672
16.1250,0.0672
16.1500,0.0672
16.1750,0.0672
16.2000,0.0672
16.2250,0.0673
16.2500,0.0674
16.2750,0.0675
16.3000,0.0676
16.3250,0.0677
16.3500,0.0678
16.3750,0.0679
16.4000,0.0680
16.4250,0.0682
16.4500,0.0683
16.4750,0.0685
16.5000,0.0687
16.5250,0.0688
16.5500,0.0690
16.5750,0.0692
16.6000,0.0693
16.6250,0.0695
16.6500,0.0696
16.6750,0.0698
16.7000,0.0699
16.7250,0.0701
16.7500,0.0702
16.7750,0.0704
16.8000,0.0705
16.8250,0.0706
16.8500,0.0707
16.8750,0.0708
16.9000,0.0708
16.9250,0.0709
16.9500,0.0709
16.9750,0.0710
17.0000,0.0710
17.0250,0.0710
17.0500,0.0710
17.0750,0.0709
17.1000,0.0709
17.1250,0.0708
17.1500,0.0708
17.1750,0.0707
17.2000,0.0706
17.2250,0.0705
17.2500,0.0703
17.2750,0.0702
17.3000,0.0701
17.3250,0.0699
17.3500,0.0698
17.3750,0.0696
17.4000,0.0694
17.4250,0.0693
17.4500,0.0691
17.4750,0.0689
17.5000,0.0688
17.5250,0.0686
17.5500,0.0684
17.5750,0.0683
17.6000,0.0681
17.6250,0.0680
17.6500,0.0678
17.6750,0.0677
17.7000,0.0676
17.7250,0.0675
17.7500,0.0674
17.7750,0.0673
17.8000,0.0673
17.8250,0.0672
17.8500,0.0672
17.8750,0.0672
17.9000,0.0672
17.9250,0.0672
17.9500,0.0672
17.9750,0.0673
18.0000,0.0674
18.0250,0.0675
18.0500,0.0676
18.0750,0.0677
18.1000,0.0678
18.1250,0.0680
18.1500,0.0681
18.1750,0.0683
18.2000,0.0685
18.2250,0.0687
18.2500,0.0689
18.2750,0.0690
18.3000,0.0693
18.3250,0.0695
18.3500,0.0697
18.3750,0.0699
18.4000,0.0701
18.4250,0.0703
18.4500,0.0705
18.4750,0.0706
18.5000,0.0708
18.5250,0.0710
18.5500,0.0711
18.5750,0.0713
18.6000,0.0714
18.6250,0.0715
18.6500,0.0716
18.6750,0.0717
18.7000,0.0718
18.7250,0.0718
18.7500,0.0719
18.7750,0.0719
18.8000,0.0719
18.8250,0.0719
18.8500,0.0718
18.8750,0.0718
18.9000,0.0717
18.9250,0.0716
18.9500,0.0715
18.9750,0.0714
19.0000,0.0713
19.0250,0.0712
19.0500,0.0710
19.0750,0.0709
19.1000,0.0707
19.1250,0.0706
19.1500,0.0704
19.1750,0.0703
19.2000,0.0701
19.2250,0.0700
19.2500,0.0698
19.2750,0.0697
19.3000,0.0696
19.3250,0.0695
19.3500,0.0693
19.3750,0.0693
19.4000,0.0692
19.4250,0.0691
19.4500,0.0691
19.4750,0.0691
19.5000,0.0690
19.5250,0.0691
19.5500,0.0691
19.5750,0.0691
19.6000,0.0692
19.6250,0.0693
19.6500,0.0694
19.6750,0.0695
19.7000,0.0696
19.7250,0.0697
19.7500,0.0699
19.7750,0.0701
19.8000,0.0702
19.8250,0.0704
19.8500,0.0706
19.8750,0.0708
19.9000,0.0710
19.9250,0.0712
19.9500,0.0714
19.9750,0.0716
20.0000,0.0718
20.0250,0.0720
20.0500,0.0722
20.0750,0.0723
20.1000,0.0725
20.1250,0.0727
20.1500,0.0728
20.1750,0.0730
20.2000,0.0731
20.2250,0.0732
20.2500,0.0733
20.2750,0.0734
20.3000,0.0735
20.3250,0.0735
20.3500,0.0736
20.3750,0.0736
20.4000,0.0736
20.4250,0.0736
20.4500,0.0736
20.4750,0.0736
20.5000,0.0735
20.5250,0.0735
20.5500,0.0734
20.5750,0.0733
20.6000,0.0732
20.6250,0.0731
20.6500,0.0730
20.6750,0.0729
20.7000,0.0728
20.7250,0.0727
20.7500,0.0725
20.7750,0.0724
20.8000,0.0723
20.8250,0.0721
20.8500,0.0720
20.8750,0.0719
20.9000,0.0717
20.9250,0.0716
20.9500,0.0715
20.9750,0.0714
21.0000,0.0713
21.0250,0.0712
21.0500,0.0711
21.0750,0.0710
21.1000,0.0709
21.1250,0.0709
21.1500,0.0708
21.1750,0.0708
21.2000,0.0707
21.2250,0.0707
21.2500,0.0707
21.2750,0.0707
21.3000,0.0707
21.3250,0.0707
21.3500,0.0708
21.3750,0.0708
21.4000,0.0709
21.4250,0.0710
21.4500,0.0710
21.4750,0.0711
21.5000,0.0712
21.5250,0.0713
21.5500,0.0714
21.5750,0.0716
21.6000,0.0717
21.6250,0.0718
21.6500,0.0719
21.6750,0.0721
21.7000,0.0722
21.7250,0.0723
21.7500,0.0724
21.7750,0.0726
21.8000,0.0727
21.8250,0.0728
21.8500,0.0729
21.8750,0.0730
21.9000,0.0731
21.9250,0.0732
21.9500,0.0733
21.9750,0.0734
22.0000,0.0734
22.0250,0.0735
22.0500,0.0735
22.0750,0.0736
22.1000,0.0736
22.1250,0.0736
22.1500,0.0736
22.1750,0.0736
22.2000,0.0735
22.2250,0.0735
22.2500,0.0734
22.2750,0.0734
22.3000,0.0733
22.3250,0.0732
22.3500,0.0731
22.3750,0.0730
22.4000,0.0729
22.4250,0.0728
22.4500,0.0726
22.4750,0.0725
22.5000,0.0723
22.5250,0.0722
22.5500,0.0720
22.5750,0.0719
22.6000,0.0717
22.6250,0.0716
22.6500,0.0714
22.6750,0.0713
22.7000,0.0711
22.7250,0.0710
22.7500,0.0708
22.7750,0.0707
22.8000,0.0706
22.8250,0.0705
22.8500,0.0704
22.8750,0.0703
22.9000,0.0702
22.9250,0.0701
22.9500,0.0701
22.9750,0.0701
23.0000,0.0700
23.0250,0.0700
23.0500,0.0700
23.0750,0.0701
23.1000,0.0701
23.1250,0.0701
23.1500,0.0702
23.1750,0.0703
23.2000,0.0703
23.2250,0.0704
23.2500,0.0705
23.2750,0.0706
23.3000,0.0708
23.3250,0.0709
23.3500,0.0710
23.3750,0.0712
23.4000,0.0713
23.4250,0.0715
23.4500,0.0716
23.4750,0.0718
23.5000,0.0719
23.5250,0.0721
23.5500,0.0722
23.5750,0.0723
23.6000,0.0725
23.6250,0.0726
23.6500,0.0727
23.6750,0.0728
23.7000,0.0729
23.7250,0.0730
23.7500,0.0731
23.7750,0.0732
23.8000,0.0732
23.8250,0.0733
23.8500,0.0733
23.8750,0.0733
23.9000,0.0733
23.9250,0.0733
23.9500,0.0733
23.9750,0.0732
24.0000,0.0732
24.0250,0.0731
24.0500,0.0730
24.0750,0.0730
24.1000,0.0729
24.1250,0.0728
24.1500,0.0727
24.1750,0.0725
24.2000,0.0724
24.2250,0.0723
24.2500,0.0722
24.2750,0.0720
24.3000,0.0719
24.3250,0.0718
24.3500,0.0716
24.3750,0.0715
24.4000,0.0714
24.4250,0.0713
24.4500,0.0712
24.4750,0.0711
24.5000,0.0710
24.5250,0.0709
24.5500,0.0708
24.5750,0.0708
24.6000,0.0707
24.6250,0.0707
24.6500,0.0707
24.6750,0.0707
24.7000,0.0707
24.7250,0.0707
24.7500,0.0707
24.7750,0.0707
24.8000,0.0708
24.8250,0.0708
24.8500,0.0709
24.8750,0.0710
24.9000,0.0710
24.9250,0.0711
24.9500,0.0712
24.9750,0.0713
25.0000,0.0714
25.0250,0.0716
25.0500,0.0717
25.0750,0.0718
25.1000,0.0719
25.1250,0.0720
25.1500,0.0722
25.1750,0.0723
25.2000,0.0724
25.2250,0.0725
25.2500,0.0726
25.2750,0.0727
25.3000,0.0728
25.3250,0.0729
25.3500,0.0729
25.3750,0.0730
25.4000,0.0731
25.4250,0.0731
25.4500,0.0732
25.4750,0.0732
25.5000,0.0732
25.5250,0.0732
25.5500,0.0732
25.5750,0.0732
25.6000,0.0732
25.6250,0.0732
25.6500,0.0731
25.6750,0.0731
25.7000,0.0730
25.7250,0.0730
25.7500,0.0729
25.7750,0.0728
25.8000,0.0727
25.8250,0.0727
25.8500,0.0726
25.8750,0.0725
25.9000,0.0723
25.9250,0.0722
25.9500,0.0721
25.9750,0.0720
26.0000,0.0719
26.0250,0.0718
26.0500,0.0717
26.0750,0.0715
26.1000,0.0714
26.1250,0.0713
26.1500,0.0712
26.1750,0.0711
26.2000,0.0710
26.2250,0.0709
26.2500,0.0709
26.2750,0.0708
26.3000,0.0707
26.3250,0.0707
26.3500,0.0706
26.3750,0.0706
26.4000,0.0706
26.4250,0.0705
26.4500,0.0705
26.4750,0.0705
26.5000,0.0706
26.5250,0.0706
26.5500,0.0706
26.5750,0.0707
26.6000,0.0707
26.6250,0.0708
26.6500,0.0709
26.6750,0.0710
26.7000,0.0710
26.7250,0.0711
26.7500,0.0712
26.7750,0.0714
26.8000,0.0715
26.8250,0.0716
26.8500,0.0717
26.8750,0.0718
26.9000,0.0720
26.9250,0.0721
26.9500,0.0722
26.9750,0.0723
27.0000,0.0724
27.0250,0.0725
27.0500,0.0727
27.0750,0.0728
27.1000,0.0728
27.1250,0.0729
27.1500,0.0730
27.1750,0.0731
27.2000,0.0731
27.2250,0.0732
27.2500,0.0732
27.2750,0.0732
27.3000,0.0732
27.3250,0.0732
27.3500,0.0732
27.3750,0.0732
27.4000,0.0732
27.4250,0.0731
27.4500,0.0731
27.4750,0.0730
27.5000,0.0729
27.5250,0.0728
27.5500,0.0727
27.5750,0.0726
27.6000,0.0725
27.6250,0.0724
27.6500,0.0722
27.6750,0.0721
27.7000,0.0720
27.7250,0.0718
27.7500,0.0717
27.7750,0.0716
27.8000,0.0714
27.8250,0.0713
27.8500,0.0712
27.8750,0.0710
27.9000,0.0709
27.9250,0.0708
27.9500,0.0707
27.9750,0.0706
28.0000,0.0705
28.0250,0.0704
28.0500,0.0703
28.0750,0.0703
28.1000,0.0702
28.1250,0.0702
28.1500,0.0702
28.1750,0.0702
28.2000,0.0702
28.2250,0.0702
28.2500,0.0702
28.2750,0.0702
28.3000,0.0703
28.3250,0.0704
28.3500,0.0704
28.3750,0.0705
28.4000,0.0706
28.4250,0.0707
28.4500,0.0708
28.4750,0.0709
28.5000,0.0710
28.5250,0.0712
28.5500,0.0713
28.5750,0.0714
28.6000,0.0715
28.6250,0.0717
28.6500,0.0718
28.6750,0.0719
28.7000,0.0720
28.7250,0.0722
28.7500,0.0723
28.7750,0.0724
28.8000,0.0725
28.8250,0.0726
28.8500,0.0726
28.8750,0.0727
28.9000,0.0728
28.9250,0.0728
28.9500,0.0728
28.9750,0.0729
29.0000,0.0729
29.0250,0.0729
29.0500,0.0729
29.0750,0.0728
29.1000,0.0728
29.1250,0.0727
29.1500,0.0727
29.1750,0.0726
29.2000,0.0725
29.2250,0.0724
29.2500,0.0723
29.2750,0.0722
29.3000,0.0721
29.3250,0.0720
29.3500,0.0719
29.3750,0.0717
29.4000,0.0716
29.4250,0.0715
29.4500,0.0713
29.4750,0.0712
29.5000,0.0711
29.5250,0.0709
29.5500,0.0708
29.5750,0.0707
29.6000,0.0706
29.6250,0.0705
29.6500,0.0704
29.6750,0.0703
29.7000,0.0702
29.7250,0.0702
29.7500,0.0701
29.7750,0.0701
29.8000,0.0701
29.8250,0.0700
29.8500,0.0700
29.8750,0.0700
29.9000,0.0701
29.9250,0.0701
29.9500,0.0701
29.9750,0.0702
30.0000,0.0702
30.0250,0.0703
30.0500,0.0704
30.0750,0.0705
30.1000,0.0706
30.1250,0.0706
30.1500,0.0707
30.1750,0.0709
30.2000,0.0710
30.2250,0.0711
30.2500,0.0712
30.2750,0.0713
30.3000,0.0714
30.3250,0.0715
30.3500,0.0716
30.3750,0.0717
30.4000,0.0718
30.4250,0.0719
30.4500,0.0720
30.4750,0.0721
30.5000,0.0721
30.5250,0.0722
30.5500,0.0723
30.5750,0.0723
30.6000,0.0724
30.6250,0.0724
30.6500,0.0724
30.6750,0.0724
30.7000,0.0724
30.7250,0.0724
30.7500,0.0724
30.7750,0.0724
30.8000,0.0724
30.8250,0.0723
30.8500,0.0723
30.8750,0.0722
30.9000,0.0722
30.9250,0.0721
30.9500,0.0720
30.9750,0.0720
31.0000,0.0719
31.0250,0.0718
31.0500,0.0717
31.0750,0.0716
31.1000,0.0715
31.1250,0.0714
31.1500,0.0713
31.1750,0.0712
31.2000,0.0711
31.2250,0.0710
31.2500,0.0709
31.2750,0.0708
31.3000,0.0707
31.3250,0.0707
31.3500,0.0706
31.3750,0.0705
31.4000,0.0704
31.4250,0.0704
31.4500,0.0703
31.4750,0.0703
31.5000,0.0702
31.5250,0.0702
31.5500,0.0702
31.5750,0.0701
31.6000,0.0701
31.6250,0.0701
31.6500,0.0702
31.6750,0.0702
31.7000,0.0702
31.7250,0.0702
31.7500,0.0703
31.7750,0.0703
31.8000,0.0704
31.8250,0.0705
31.8500,0.0705
31.8750,0.0706
31.9000,0.0707
31.9250,0.0708
31.9500,0.0709
31.9750,0.0710
32.0000,0.0711
32.0250,0.0712
32.0500,0.0713
32.0750,0.0714
32.1000,0.0715
32.1250,0.0716
32.1500,0.0717
32.1750,0.0717
32.2000,0.0718
32.2250,0.0719
32.2500,0.0720
32.2750,0.0720
32.3000,0.0721
32.3250,0.0721
32.3500,0.0722
32.3750,0.0722
32.4000,0.0722
32.4250,0.0722
32.4500,0.0722
32.4750,0.0722
32.5000,0.0722
32.5250,0.0722
32.5500,0.0721
32.5750,0.0721
32.6000,0.0721
32.6250,0.0720
32.6500,0.0719
32.6750,0.0719
32.7000,0.0718
32.7250,0.0717
32.7500,0.0717
32.7750,0.0716
32.8000,0.0715
32.8250,0.0714
32.8500,0.0713
32.8750,0.0713
32.9000,0.0712
32.9250,0.0711
32.9500,0.0710
32.9750,0.0710
33.0000,0.0709
33.0250,0.0708
33.0500,0.0708
33.0750,0.0707
33.1000,0.0707
33.1250,0.0706
33.1500,0.0706
33.1750,0.0705
33.2000,0.0705
33.2250,0.0705
33.2500,0.0705
33.2750,0.0705
33.3000,0.0705
33.3250,0.0705
33.3500,0.0705
33.3750,0.0705
33.4000,0.0705
33.4250,0.0705
33.4500,0.0706
33.4750,0.0706
33.5000,0.0706
33.5250,0.0707
33.5500,0.0707
33.5750,0.0707
33.6000,0.0708
33.6250,0.0708
33.6500,0.0709
33.6750,0.0709
33.7000,0.0710
33.7250,0.0710
33.7500,0.0711
33.7750,0.0711
33.8000,0.0712
33.8250,0.0712
33.8500,0.0712
33.8750,0.0713
33.9000,0.0713
33.9250,0.0714
33.9500,0.0714
33.9750,0.0714
34.0000,0.0714
34.0250,0.0715
34.0500,0.0715
34.0750,0.0715
34.1000,0.0715
34.1250,0.0715
34.1500,0.0715
34.1750,0.0715
34.2000,0.0715
34.2250,0.0715
34.2500,0.0714
34.2750,0.0714
34.3000,0.0714
34.3250,0.0714
34.3500,0.0713
34.3750,0.0713
34.4000,0.0713
34.4250,0.0712
34.4500,0.0712
34.4750,0.0711
34.5000,0.0711
34.5250,0.0711
34.5500,0.0710
34.5750,0.0710
34.6000,0.0709
34.6250,0.0709
34.6500,0.0709
34.6750,0.0708
34.7000,0.0708
34.7250,0.0708
34.7500,0.0707
34.7750,0.0707
34.8000,0.0707
34.8250,0.0707
34.8500,0.0707
34.8750,0.0707
34.9000,0.0707
34.9250,0.0707
34.9500,0.0707
34.9750,0.0707
35.0000,0.0707
35.0250,0.0707
35.0500,0.0708
35.0750,0.0708
35.1000,0.0709
35.1250,0.0709
35.1500,0.0710
35.1750,0.0710
35.2000,0.0711
35.2250,0.0711
35.2500,0.0712
35.2750,0.0713
35.3000,0.0713
35.3250,0.0714
35.3500,0.0714
35.3750,0.0715
35.4000,0.0716
35.4250,0.0716
35.4500,0.0717
35.4750,0.0717
35.5000,0.0718
35.5250,0.0718
35.5500,0.0719
35.5750,0.0719
35.6000,0.0719
35.6250,0.0720
35.6500,0.0720
35.6750,0.0720
35.7000,0.0720
35.7250,0.0720
35.7500,0.0720
35.7750,0.0720
35.8000,0.0720
35.8250,0.0720
35.8500,0.0720
35.8750,0.0720
35.9000,0.0720
35.9250,0.0719
35.9500,0.0719
35.9750,0.0719
36.0000,0.0719
36.0250,0.0718
36.0500,0.0718
36.0750,0.0718
36.1000,0.0717
36.1250,0.0717
36.1500,0.0717
36.1750,0.0716
36.2000,0.0716
36.2250,0.0716
36.2500,0.0716
36.2750,0.0716
36.3000,0.0715
36.3250,0.0715
36.3500,0.0715
36.3750,0.0715
36.4000,0.0715
36.4250,0.0715
36.4500,0.0715
36.4750,0.0715
36.5000,0.0715
36.5250,0.0715
36.5500,0.0716
36.5750,0.0716
36.6000,0.0716
36.6250,0.0716
36.6500,0.0716
36.6750,0.0717
36.7000,0.0717
36.7250,0.0717
36.7500,0.0718
36.7750,0.0718
36.8000,0.0718
36.8250,0.0718
36.8500,0.0719
36.8750,0.0719
36.9000,0.0719
36.9250,0.0720
36.9500,0.0720
36.9750,0.0720
37.0000,0.0720
37.0250,0.0721
37.0500,0.0721
37.0750,0.0721
37.1000,0.0721
37.1250,0.0721
37.1500,0.0721
37.1750,0.0721
37.2000,0.0721
37.2250,0.0721
37.2500,0.0721
37.2750,0.0721
37.3000,0.0721
37.3250,0.0721
37.3500,0.0721
37.3750,0.0721
37.4000,0.0720
37.4250,0.0720
37.4500,0.0720
37.4750,0.0719


==> anc/fig11/fig_b_eps_lbo10-7.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0042
0.1750,0.0049
0.2000,0.0055
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0084
0.3500,0.0089
0.3750,0.0094
0.4000,0.0099
0.4250,0.0103
0.4500,0.0108
0.4750,0.0112
0.5000,0.0115
0.5250,0.0119
0.5500,0.0122
0.5750,0.0125
0.6000,0.0128
0.6250,0.0131
0.6500,0.0134
0.6750,0.0136
0.7000,0.0139
0.7250,0.0141
0.7500,0.0144
0.7750,0.0146
0.8000,0.0148
0.8250,0.0151
0.8500,0.0153
0.8750,0.0155
0.9000,0.0158
0.9250,0.0160
0.9500,0.0162
0.9750,0.0165
1.0000,0.0167
1.0250,0.0170
1.0500,0.0173
1.0750,0.0175
1.1000,0.0178
1.1250,0.0181
1.1500,0.0184
1.1750,0.0186
1.2000,0.0189
1.2250,0.0192
1.2500,0.0195
1.2750,0.0199
1.3000,0.0202
1.3250,0.0205
1.3500,0.0208
1.3750,0.0211
1.4000,0.0214
1.4250,0.0218
1.4500,0.0221
1.4750,0.0224
1.5000,0.0227
1.5250,0.0231
1.5500,0.0234
1.5750,0.0237
1.6000,0.0240
1.6250,0.0243
1.6500,0.0246
1.6750,0.0250
1.7000,0.0253
1.7250,0.0256
1.7500,0.0259
1.7750,0.0262
1.8000,0.0265
1.8250,0.0268
1.8500,0.0271
1.8750,0.0274
1.9000,0.0277
1.9250,0.0280
1.9500,0.0283
1.9750,0.0286
2.0000,0.0289
2.0250,0.0291
2.0500,0.0294
2.0750,0.0297
2.1000,0.0300
2.1250,0.0303
2.1500,0.0305
2.1750,0.0308
2.2000,0.0311
2.2250,0.0314
2.2500,0.0316
2.2750,0.0319
2.3000,0.0322
2.3250,0.0325
2.3500,0.0327
2.3750,0.0330
2.4000,0.0333
2.4250,0.0336
2.4500,0.0338
2.4750,0.0341
2.5000,0.0344
2.5250,0.0346
2.5500,0.0349
2.5750,0.0352
2.6000,0.0355
2.6250,0.0357
2.6500,0.0360
2.6750,0.0363
2.7000,0.0366
2.7250,0.0368
2.7500,0.0371
2.7750,0.0374
2.8000,0.0377
2.8250,0.0379
2.8500,0.0382
2.8750,0.0385
2.9000,0.0387
2.9250,0.0390
2.9500,0.0393
2.9750,0.0395
3.0000,0.0398
3.0250,0.0401
3.0500,0.0403
3.0750,0.0406
3.1000,0.0408
3.1250,0.0411
3.1500,0.0413
3.1750,0.0416
3.2000,0.0419
3.2250,0.0421
3.2500,0.0424
3.2750,0.0426
3.3000,0.0429
3.3250,0.0431
3.3500,0.0434
3.3750,0.0436
3.4000,0.0439
3.4250,0.0441
3.4500,0.0444
3.4750,0.0446
3.5000,0.0449
3.5250,0.0451
3.5500,0.0454
3.5750,0.0456
3.6000,0.0459
3.6250,0.0461
3.6500,0.0464
3.6750,0.0466
3.7000,0.0469
3.7250,0.0471
3.7500,0.0474
3.7750,0.0476
3.8000,0.0478
3.8250,0.0481
3.8500,0.0483
3.8750,0.0486
3.9000,0.0488
3.9250,0.0490
3.9500,0.0493
3.9750,0.0495
4.0000,0.0497
4.0250,0.0500
4.0500,0.0502
4.0750,0.0504
4.1000,0.0507
4.1250,0.0509
4.1500,0.0511
4.1750,0.0514
4.2000,0.0516
4.2250,0.0518
4.2500,0.0520
4.2750,0.0523
4.3000,0.0525
4.3250,0.0527
4.3500,0.0529
4.3750,0.0532
4.4000,0.0534
4.4250,0.0536
4.4500,0.0538
4.4750,0.0541
4.5000,0.0543
4.5250,0.0545
4.5500,0.0547
4.5750,0.0549
4.6000,0.0552
4.6250,0.0554
4.6500,0.0556
4.6750,0.0558
4.7000,0.0560
4.7250,0.0562
4.7500,0.0564
4.7750,0.0566
4.8000,0.0568
4.8250,0.0570
4.8500,0.0573
4.8750,0.0575
4.9000,0.0576
4.9250,0.0578
4.9500,0.0580
4.9750,0.0582
5.0000,0.0584
5.0250,0.0586
5.0500,0.0588
5.0750,0.0590
5.1000,0.0592
5.1250,0.0593
5.1500,0.0595
5.1750,0.0597
5.2000,0.0599
5.2250,0.0600
5.2500,0.0602
5.2750,0.0604
5.3000,0.0606
5.3250,0.0607
5.3500,0.0609
5.3750,0.0611
5.4000,0.0612
5.4250,0.0614
5.4500,0.0616
5.4750,0.0617
5.5000,0.0619
5.5250,0.0620
5.5500,0.0622
5.5750,0.0624
5.6000,0.0625
5.6250,0.0627
5.6500,0.0629
5.6750,0.0630
5.7000,0.0632
5.7250,0.0633
5.7500,0.0635
5.7750,0.0636
5.8000,0.0638
5.8250,0.0640
5.8500,0.0641
5.8750,0.0643
5.9000,0.0644
5.9250,0.0646
5.9500,0.0648
5.9750,0.0649
6.0000,0.0651
6.0250,0.0652
6.0500,0.0654
6.0750,0.0656
6.1000,0.0657
6.1250,0.0659
6.1500,0.0660
6.1750,0.0662
6.2000,0.0663
6.2250,0.0665
6.2500,0.0667
6.2750,0.0668
6.3000,0.0670
6.3250,0.0671
6.3500,0.0673
6.3750,0.0674
6.4000,0.0676
6.4250,0.0677
6.4500,0.0679
6.4750,0.0680
6.5000,0.0682
6.5250,0.0684
6.5500,0.0685
6.5750,0.0687
6.6000,0.0688
6.6250,0.0690
6.6500,0.0691
6.6750,0.0693
6.7000,0.0694
6.7250,0.0696
6.7500,0.0697
6.7750,0.0699
6.8000,0.0700
6.8250,0.0702
6.8500,0.0703
6.8750,0.0705
6.9000,0.0706
6.9250,0.0708
6.9500,0.0709
6.9750,0.0711
7.0000,0.0712
7.0250,0.0714
7.0500,0.0715
7.0750,0.0716
7.1000,0.0718
7.1250,0.0719
7.1500,0.0721
7.1750,0.0722
7.2000,0.0724
7.2250,0.0725
7.2500,0.0727
7.2750,0.0728
7.3000,0.0729
7.3250,0.0731
7.3500,0.0732
7.3750,0.0733
7.4000,0.0735
7.4250,0.0736
7.4500,0.0737
7.4750,0.0739
7.5000,0.0740
7.5250,0.0741
7.5500,0.0742
7.5750,0.0744
7.6000,0.0745
7.6250,0.0746
7.6500,0.0747
7.6750,0.0748
7.7000,0.0749
7.7250,0.0750
7.7500,0.0752
7.7750,0.0753
7.8000,0.0754
7.8250,0.0755
7.8500,0.0756
7.8750,0.0757
7.9000,0.0758
7.9250,0.0758
7.9500,0.0759
7.9750,0.0760
8.0000,0.0761
8.0250,0.0762
8.0500,0.0763
8.0750,0.0764
8.1000,0.0764
8.1250,0.0765
8.1500,0.0766
8.1750,0.0767
8.2000,0.0767
8.2250,0.0768
8.2500,0.0769
8.2750,0.0769
8.3000,0.0770
8.3250,0.0771
8.3500,0.0771
8.3750,0.0772
8.4000,0.0773
8.4250,0.0773
8.4500,0.0774
8.4750,0.0774
8.5000,0.0775
8.5250,0.0775
8.5500,0.0776
8.5750,0.0776
8.6000,0.0777
8.6250,0.0777
8.6500,0.0778
8.6750,0.0778
8.7000,0.0778
8.7250,0.0779
8.7500,0.0779
8.7750,0.0780
8.8000,0.0780
8.8250,0.0780
8.8500,0.0780
8.8750,0.0781
8.9000,0.0781
8.9250,0.0781
8.9500,0.0781
8.9750,0.0781
9.0000,0.0781
9.0250,0.0782
9.0500,0.0782
9.0750,0.0782
9.1000,0.0782
9.1250,0.0782
9.1500,0.0782
9.1750,0.0782
9.2000,0.0781
9.2250,0.0781
9.2500,0.0781
9.2750,0.0781
9.3000,0.0781
9.3250,0.0781
9.3500,0.0781
9.3750,0.0780
9.4000,0.0780
9.4250,0.0780
9.4500,0.0779
9.4750,0.0779
9.5000,0.0779
9.5250,0.0778
9.5500,0.0778
9.5750,0.0778
9.6000,0.0777
9.6250,0.0777
9.6500,0.0776
9.6750,0.0776
9.7000,0.0776
9.7250,0.0775
9.7500,0.0775
9.7750,0.0774
9.8000,0.0774
9.8250,0.0773
9.8500,0.0773
9.8750,0.0772
9.9000,0.0771
9.9250,0.0771
9.9500,0.0770
9.9750,0.0770
10.0000,0.0769
10.0250,0.0768
10.0500,0.0768
10.0750,0.0767
10.1000,0.0767
10.1250,0.0766
10.1500,0.0765
10.1750,0.0765
10.2000,0.0764
10.2250,0.0763
10.2500,0.0762
10.2750,0.0762
10.3000,0.0761
10.3250,0.0760
10.3500,0.0760
10.3750,0.0759
10.4000,0.0758
10.4250,0.0757
10.4500,0.0757
10.4750,0.0756
10.5000,0.0755
10.5250,0.0754
10.5500,0.0754
10.5750,0.0753
10.6000,0.0752
10.6250,0.0751
10.6500,0.0750
10.6750,0.0750
10.7000,0.0749
10.7250,0.0748
10.7500,0.0747
10.7750,0.0746
10.8000,0.0746
10.8250,0.0745
10.8500,0.0744
10.8750,0.0743
10.9000,0.0742
10.9250,0.0742
10.9500,0.0741
10.9750,0.0740
11.0000,0.0739
11.0250,0.0738
11.0500,0.0738
11.0750,0.0737
11.1000,0.0736
11.1250,0.0735
11.1500,0.0735
11.1750,0.0734
11.2000,0.0733
11.2250,0.0732
11.2500,0.0732
11.2750,0.0731
11.3000,0.0730
11.3250,0.0730
11.3500,0.0729
11.3750,0.0728
11.4000,0.0728
11.4250,0.0727
11.4500,0.0726
11.4750,0.0726
11.5000,0.0725
11.5250,0.0724
11.5500,0.0724
11.5750,0.0723
11.6000,0.0723
11.6250,0.0722
11.6500,0.0722
11.6750,0.0721
11.7000,0.0721
11.7250,0.0720
11.7500,0.0720
11.7750,0.0719
11.8000,0.0719
11.8250,0.0718
11.8500,0.0718
11.8750,0.0717
11.9000,0.0717
11.9250,0.0716
11.9500,0.0716
11.9750,0.0716
12.0000,0.0715
12.0250,0.0715
12.0500,0.0715
12.0750,0.0714
12.1000,0.0714
12.1250,0.0714
12.1500,0.0713
12.1750,0.0713
12.2000,0.0713
12.2250,0.0712
12.2500,0.0712
12.2750,0.0712
12.3000,0.0712
12.3250,0.0711
12.3500,0.0711
12.3750,0.0711
12.4000,0.0711
12.4250,0.0710
12.4500,0.0710
12.4750,0.0710
12.5000,0.0710
12.5250,0.0710
12.5500,0.0709
12.5750,0.0709
12.6000,0.0709
12.6250,0.0709
12.6500,0.0709
12.6750,0.0709
12.7000,0.0708
12.7250,0.0708
12.7500,0.0708
12.7750,0.0708
12.8000,0.0708
12.8250,0.0708
12.8500,0.0708
12.8750,0.0708
12.9000,0.0708
12.9250,0.0708
12.9500,0.0708
12.9750,0.0708
13.0000,0.0708
13.0250,0.0708
13.0500,0.0708
13.0750,0.0708
13.1000,0.0708
13.1250,0.0708
13.1500,0.0708
13.1750,0.0708
13.2000,0.0708
13.2250,0.0708
13.2500,0.0708
13.2750,0.0708
13.3000,0.0708
13.3250,0.0708
13.3500,0.0708
13.3750,0.0708
13.4000,0.0708
13.4250,0.0709
13.4500,0.0709
13.4750,0.0709
13.5000,0.0709
13.5250,0.0709
13.5500,0.0709
13.5750,0.0709
13.6000,0.0709
13.6250,0.0710
13.6500,0.0710
13.6750,0.0710
13.7000,0.0710
13.7250,0.0710
13.7500,0.0710
13.7750,0.0710
13.8000,0.0711
13.8250,0.0711
13.8500,0.0711
13.8750,0.0711
13.9000,0.0711
13.9250,0.0711
13.9500,0.0712
13.9750,0.0712
14.0000,0.0712
14.0250,0.0712
14.0500,0.0712
14.0750,0.0713
14.1000,0.0713
14.1250,0.0713
14.1500,0.0713
14.1750,0.0713
14.2000,0.0714
14.2250,0.0714
14.2500,0.0714
14.2750,0.0714
14.3000,0.0714
14.3250,0.0714
14.3500,0.0715
14.3750,0.0715
14.4000,0.0715
14.4250,0.0715
14.4500,0.0715
14.4750,0.0716
14.5000,0.0716
14.5250,0.0716
14.5500,0.0716
14.5750,0.0716
14.6000,0.0716
14.6250,0.0716
14.6500,0.0716
14.6750,0.0717
14.7000,0.0717
14.7250,0.0717
14.7500,0.0717
14.7750,0.0717
14.8000,0.0717
14.8250,0.0717
14.8500,0.0717
14.8750,0.0717
14.9000,0.0717
14.9250,0.0717
14.9500,0.0717
14.9750,0.0717
15.0000,0.0717
15.0250,0.0717
15.0500,0.0717
15.0750,0.0717
15.1000,0.0717
15.1250,0.0717
15.1500,0.0717
15.1750,0.0717
15.2000,0.0717
15.2250,0.0717
15.2500,0.0717
15.2750,0.0717
15.3000,0.0717
15.3250,0.0716
15.3500,0.0716
15.3750,0.0716
15.4000,0.0716
15.4250,0.0716
15.4500,0.0716
15.4750,0.0715
15.5000,0.0715
15.5250,0.0715
15.5500,0.0715
15.5750,0.0715
15.6000,0.0714
15.6250,0.0714
15.6500,0.0714
15.6750,0.0714
15.7000,0.0714
15.7250,0.0713
15.7500,0.0713
15.7750,0.0713
15.8000,0.0713
15.8250,0.0712
15.8500,0.0712
15.8750,0.0712
15.9000,0.0712
15.9250,0.0711
15.9500,0.0711
15.9750,0.0711
16.0000,0.0711
16.0250,0.0711
16.0500,0.0710
16.0750,0.0710
16.1000,0.0710
16.1250,0.0710
16.1500,0.0709
16.1750,0.0709
16.2000,0.0709
16.2250,0.0708
16.2500,0.0708
16.2750,0.0708
16.3000,0.0708
16.3250,0.0707
16.3500,0.0707
16.3750,0.0707
16.4000,0.0706
16.4250,0.0706
16.4500,0.0706
16.4750,0.0705
16.5000,0.0705
16.5250,0.0705
16.5500,0.0704
16.5750,0.0704
16.6000,0.0704
16.6250,0.0703
16.6500,0.0703
16.6750,0.0703
16.7000,0.0702
16.7250,0.0702
16.7500,0.0702
16.7750,0.0701
16.8000,0.0701
16.8250,0.0701
16.8500,0.0700
16.8750,0.0700
16.9000,0.0700
16.9250,0.0699
16.9500,0.0699
16.9750,0.0699
17.0000,0.0698
17.0250,0.0698
17.0500,0.0698
17.0750,0.0697
17.1000,0.0697
17.1250,0.0697
17.1500,0.0696
17.1750,0.0696
17.2000,0.0696
17.2250,0.0696
17.2500,0.0695
17.2750,0.0695
17.3000,0.0695
17.3250,0.0694
17.3500,0.0694
17.3750,0.0694
17.4000,0.0694
17.4250,0.0694
17.4500,0.0693
17.4750,0.0693
17.5000,0.0693
17.5250,0.0693
17.5500,0.0693
17.5750,0.0692
17.6000,0.0692
17.6250,0.0692
17.6500,0.0692
17.6750,0.0692
17.7000,0.0692
17.7250,0.0692
17.7500,0.0691
17.7750,0.0691
17.8000,0.0691
17.8250,0.0691
17.8500,0.0691
17.8750,0.0691
17.9000,0.0691
17.9250,0.0691
17.9500,0.0690
17.9750,0.0690
18.0000,0.0690
18.0250,0.0690
18.0500,0.0690
18.0750,0.0690
18.1000,0.0690
18.1250,0.0690
18.1500,0.0689
18.1750,0.0689
18.2000,0.0689
18.2250,0.0689
18.2500,0.0689
18.2750,0.0689
18.3000,0.0688
18.3250,0.0688
18.3500,0.0688
18.3750,0.0688
18.4000,0.0688
18.4250,0.0688
18.4500,0.0688
18.4750,0.0688
18.5000,0.0688
18.5250,0.0688
18.5500,0.0687
18.5750,0.0687
18.6000,0.0687
18.6250,0.0687
18.6500,0.0687
18.6750,0.0687
18.7000,0.0687
18.7250,0.0688
18.7500,0.0688
18.7750,0.0688
18.8000,0.0688
18.8250,0.0688
18.8500,0.0688
18.8750,0.0688
18.9000,0.0688
18.9250,0.0688
18.9500,0.0688
18.9750,0.0688
19.0000,0.0689
19.0250,0.0689
19.0500,0.0689
19.0750,0.0689
19.1000,0.0689
19.1250,0.0689
19.1500,0.0689
19.1750,0.0689
19.2000,0.0689
19.2250,0.0690
19.2500,0.0690
19.2750,0.0690
19.3000,0.0690
19.3250,0.0690
19.3500,0.0690
19.3750,0.0690
19.4000,0.0690
19.4250,0.0691
19.4500,0.0691
19.4750,0.0691
19.5000,0.0691
19.5250,0.0691
19.5500,0.0691
19.5750,0.0692
19.6000,0.0692
19.6250,0.0692
19.6500,0.0692
19.6750,0.0692
19.7000,0.0692
19.7250,0.0692
19.7500,0.0693
19.7750,0.0693
19.8000,0.0693
19.8250,0.0693
19.8500,0.0693
19.8750,0.0693
19.9000,0.0694
19.9250,0.0694
19.9500,0.0694
19.9750,0.0694
20.0000,0.0694
20.0250,0.0694
20.0500,0.0694
20.0750,0.0694
20.1000,0.0694
20.1250,0.0694
20.1500,0.0694
20.1750,0.0694
20.2000,0.0694
20.2250,0.0694
20.2500,0.0694
20.2750,0.0694
20.3000,0.0695
20.3250,0.0695
20.3500,0.0695
20.3750,0.0695
20.4000,0.0695
20.4250,0.0695
20.4500,0.0695
20.4750,0.0695
20.5000,0.0695
20.5250,0.0695
20.5500,0.0695
20.5750,0.0695
20.6000,0.0695
20.6250,0.0695
20.6500,0.0695
20.6750,0.0695
20.7000,0.0695
20.7250,0.0695
20.7500,0.0695
20.7750,0.0695
20.8000,0.0695
20.8250,0.0695
20.8500,0.0696
20.8750,0.0696
20.9000,0.0696
20.9250,0.0696
20.9500,0.0696
20.9750,0.0696
21.0000,0.0696
21.0250,0.0696
21.0500,0.0696
21.0750,0.0696
21.1000,0.0696
21.1250,0.0696
21.1500,0.0696
21.1750,0.0696
21.2000,0.0696
21.2250,0.0696
21.2500,0.0696
21.2750,0.0696
21.3000,0.0696
21.3250,0.0696
21.3500,0.0696
21.3750,0.0695
21.4000,0.0695
21.4250,0.0695
21.4500,0.0695
21.4750,0.0695
21.5000,0.0695
21.5250,0.0695
21.5500,0.0695
21.5750,0.0695
21.6000,0.0695
21.6250,0.0694
21.6500,0.0694
21.6750,0.0694
21.7000,0.0694
21.7250,0.0694
21.7500,0.0694
21.7750,0.0694
21.8000,0.0694
21.8250,0.0693
21.8500,0.0693
21.8750,0.0693
21.9000,0.0693
21.9250,0.0693
21.9500,0.0693
21.9750,0.0693
22.0000,0.0692
22.0250,0.0692
22.0500,0.0692
22.0750,0.0692
22.1000,0.0692
22.1250,0.0692
22.1500,0.0691
22.1750,0.0691
22.2000,0.0691
22.2250,0.0691
22.2500,0.0691
22.2750,0.0691
22.3000,0.0690
22.3250,0.0690
22.3500,0.0690
22.3750,0.0690
22.4000,0.0690
22.4250,0.0690
22.4500,0.0690
22.4750,0.0690
22.5000,0.0690
22.5250,0.0689
22.5500,0.0689
22.5750,0.0689
22.6000,0.0689
22.6250,0.0689
22.6500,0.0689
22.6750,0.0689
22.7000,0.0689
22.7250,0.0689
22.7500,0.0689
22.7750,0.0689
22.8000,0.0689
22.8250,0.0689
22.8500,0.0689
22.8750,0.0689
22.9000,0.0689
22.9250,0.0689
22.9500,0.0689
22.9750,0.0689
23.0000,0.0689
23.0250,0.0689
23.0500,0.0689
23.0750,0.0689
23.1000,0.0689
23.1250,0.0689
23.1500,0.0689
23.1750,0.0688
23.2000,0.0688
23.2250,0.0688
23.2500,0.0688
23.2750,0.0688
23.3000,0.0688
23.3250,0.0688
23.3500,0.0688
23.3750,0.0688
23.4000,0.0688
23.4250,0.0688
23.4500,0.0687
23.4750,0.0687
23.5000,0.0687
23.5250,0.0687
23.5500,0.0687
23.5750,0.0687
23.6000,0.0687
23.6250,0.0687
23.6500,0.0687
23.6750,0.0687
23.7000,0.0687
23.7250,0.0687
23.7500,0.0687
23.7750,0.0687
23.8000,0.0687
23.8250,0.0687
23.8500,0.0687
23.8750,0.0687
23.9000,0.0687
23.9250,0.0687
23.9500,0.0687
23.9750,0.0687
24.0000,0.0687
24.0250,0.0687
24.0500,0.0687
24.0750,0.0687
24.1000,0.0688
24.1250,0.0688
24.1500,0.0688
24.1750,0.0688
24.2000,0.0688
24.2250,0.0688
24.2500,0.0688
24.2750,0.0688
24.3000,0.0688
24.3250,0.0688
24.3500,0.0688
24.3750,0.0688
24.4000,0.0688
24.4250,0.0688
24.4500,0.0688
24.4750,0.0688
24.5000,0.0688
24.5250,0.0688
24.5500,0.0688
24.5750,0.0688
24.6000,0.0688
24.6250,0.0688
24.6500,0.0688
24.6750,0.0688
24.7000,0.0688
24.7250,0.0688
24.7500,0.0688
24.7750,0.0688
24.8000,0.0688
24.8250,0.0688
24.8500,0.0688
24.8750,0.0688
24.9000,0.0688
24.9250,0.0688
24.9500,0.0688
24.9750,0.0688
25.0000,0.0688
25.0250,0.0688
25.0500,0.0688
25.0750,0.0688
25.1000,0.0688
25.1250,0.0688
25.1500,0.0689
25.1750,0.0689
25.2000,0.0689
25.2250,0.0689
25.2500,0.0689
25.2750,0.0689
25.3000,0.0689
25.3250,0.0690
25.3500,0.0690
25.3750,0.0690
25.4000,0.0690
25.4250,0.0690
25.4500,0.0690
25.4750,0.0690
25.5000,0.0690
25.5250,0.0690
25.5500,0.0690
25.5750,0.0690
25.6000,0.0690
25.6250,0.0690
25.6500,0.0690
25.6750,0.0690
25.7000,0.0690
25.7250,0.0690
25.7500,0.0690
25.7750,0.0690
25.8000,0.0690
25.8250,0.0690
25.8500,0.0690
25.8750,0.0690
25.9000,0.0690
25.9250,0.0690
25.9500,0.0690
25.9750,0.0690
26.0000,0.0690
26.0250,0.0690
26.0500,0.0690
26.0750,0.0690
26.1000,0.0691
26.1250,0.0691
26.1500,0.0691
26.1750,0.0691
26.2000,0.0691
26.2250,0.0691
26.2500,0.0691
26.2750,0.0691
26.3000,0.0691
26.3250,0.0692
26.3500,0.0692
26.3750,0.0692
26.4000,0.0692
26.4250,0.0692
26.4500,0.0692
26.4750,0.0692
26.5000,0.0692
26.5250,0.0692
26.5500,0.0692
26.5750,0.0692
26.6000,0.0693
26.6250,0.0693
26.6500,0.0692
26.6750,0.0692
26.7000,0.0692
26.7250,0.0692
26.7500,0.0692
26.7750,0.0692
26.8000,0.0692
26.8250,0.0692
26.8500,0.0692
26.8750,0.0692
26.9000,0.0692
26.9250,0.0692
26.9500,0.0692
26.9750,0.0691
27.0000,0.0691
27.0250,0.0691
27.0500,0.0691
27.0750,0.0691
27.1000,0.0691
27.1250,0.0691
27.1500,0.0691
27.1750,0.0691
27.2000,0.0691
27.2250,0.0691
27.2500,0.0691
27.2750,0.0691
27.3000,0.0691
27.3250,0.0691
27.3500,0.0691
27.3750,0.0692
27.4000,0.0692
27.4250,0.0692
27.4500,0.0692
27.4750,0.0692
27.5000,0.0692
27.5250,0.0692
27.5500,0.0692
27.5750,0.0692
27.6000,0.0692
27.6250,0.0692
27.6500,0.0692
27.6750,0.0692
27.7000,0.0693
27.7250,0.0693
27.7500,0.0693
27.7750,0.0693
27.8000,0.0693
27.8250,0.0693
27.8500,0.0692
27.8750,0.0692
27.9000,0.0692
27.9250,0.0692
27.9500,0.0692
27.9750,0.0692
28.0000,0.0692
28.0250,0.0692
28.0500,0.0692
28.0750,0.0692
28.1000,0.0692
28.1250,0.0692
28.1500,0.0692
28.1750,0.0692
28.2000,0.0692
28.2250,0.0692
28.2500,0.0692
28.2750,0.0692
28.3000,0.0692
28.3250,0.0692
28.3500,0.0692
28.3750,0.0692
28.4000,0.0692
28.4250,0.0692
28.4500,0.0692
28.4750,0.0692
28.5000,0.0692
28.5250,0.0692
28.5500,0.0692
28.5750,0.0692
28.6000,0.0692
28.6250,0.0692
28.6500,0.0692
28.6750,0.0692
28.7000,0.0692
28.7250,0.0692
28.7500,0.0692
28.7750,0.0692
28.8000,0.0692
28.8250,0.0693
28.8500,0.0693
28.8750,0.0693
28.9000,0.0693
28.9250,0.0693
28.9500,0.0693
28.9750,0.0692
29.0000,0.0692
29.0250,0.0692
29.0500,0.0692
29.0750,0.0692
29.1000,0.0692
29.1250,0.0692
29.1500,0.0692
29.1750,0.0692
29.2000,0.0692
29.2250,0.0692
29.2500,0.0692
29.2750,0.0692
29.3000,0.0692
29.3250,0.0692
29.3500,0.0692
29.3750,0.0692
29.4000,0.0692
29.4250,0.0692
29.4500,0.0692
29.4750,0.0692
29.5000,0.0692
29.5250,0.0692
29.5500,0.0692
29.5750,0.0692
29.6000,0.0692
29.6250,0.0692
29.6500,0.0692
29.6750,0.0692
29.7000,0.0692
29.7250,0.0692
29.7500,0.0692
29.7750,0.0692
29.8000,0.0692
29.8250,0.0692
29.8500,0.0692
29.8750,0.0692
29.9000,0.0692
29.9250,0.0693
29.9500,0.0693
29.9750,0.0693
30.0000,0.0693
30.0250,0.0693
30.0500,0.0693
30.0750,0.0693
30.1000,0.0693
30.1250,0.0693
30.1500,0.0693
30.1750,0.0692
30.2000,0.0692
30.2250,0.0692
30.2500,0.0692
30.2750,0.0692
30.3000,0.0692
30.3250,0.0692
30.3500,0.0692
30.3750,0.0692
30.4000,0.0692
30.4250,0.0692
30.4500,0.0692
30.4750,0.0692
30.5000,0.0692
30.5250,0.0692
30.5500,0.0692
30.5750,0.0692
30.6000,0.0692
30.6250,0.0691
30.6500,0.0691
30.6750,0.0691
30.7000,0.0691
30.7250,0.0691
30.7500,0.0691
30.7750,0.0691
30.8000,0.0691
30.8250,0.0691
30.8500,0.0691
30.8750,0.0691
30.9000,0.0691
30.9250,0.0691
30.9500,0.0691
30.9750,0.0691
31.0000,0.0691
31.0250,0.0691
31.0500,0.0691
31.0750,0.0691
31.1000,0.0691
31.1250,0.0691
31.1500,0.0691
31.1750,0.0691
31.2000,0.0691
31.2250,0.0691
31.2500,0.0691
31.2750,0.0691
31.3000,0.0691
31.3250,0.0691
31.3500,0.0691
31.3750,0.0691
31.4000,0.0691
31.4250,0.0691
31.4500,0.0691
31.4750,0.0691
31.5000,0.0691
31.5250,0.0691
31.5500,0.0691
31.5750,0.0691
31.6000,0.0691
31.6250,0.0691
31.6500,0.0691
31.6750,0.0691
31.7000,0.0691
31.7250,0.0691
31.7500,0.0691
31.7750,0.0691
31.8000,0.0691
31.8250,0.0691
31.8500,0.0691
31.8750,0.0691
31.9000,0.0691
31.9250,0.0690
31.9500,0.0690
31.9750,0.0690
32.0000,0.0690
32.0250,0.0690
32.0500,0.0690
32.0750,0.0690
32.1000,0.0690
32.1250,0.0690
32.1500,0.0690
32.1750,0.0690
32.2000,0.0690
32.2250,0.0690
32.2500,0.0690
32.2750,0.0690
32.3000,0.0690
32.3250,0.0690
32.3500,0.0690
32.3750,0.0690
32.4000,0.0690
32.4250,0.0690
32.4500,0.0690
32.4750,0.0690
32.5000,0.0690
32.5250,0.0690
32.5500,0.0690
32.5750,0.0690
32.6000,0.0690
32.6250,0.0690
32.6500,0.0690
32.6750,0.0690
32.7000,0.0690
32.7250,0.0690
32.7500,0.0690
32.7750,0.0690
32.8000,0.0690
32.8250,0.0690
32.8500,0.0690
32.8750,0.0690
32.9000,0.0691
32.9250,0.0691
32.9500,0.0691
32.9750,0.0691
33.0000,0.0691
33.0250,0.0691
33.0500,0.0691
33.0750,0.0691
33.1000,0.0691
33.1250,0.0690
33.1500,0.0690
33.1750,0.0690
33.2000,0.0690
33.2250,0.0690
33.2500,0.0690
33.2750,0.0690
33.3000,0.0690
33.3250,0.0690
33.3500,0.0690
33.3750,0.0690
33.4000,0.0690
33.4250,0.0690
33.4500,0.0690
33.4750,0.0690
33.5000,0.0690
33.5250,0.0690
33.5500,0.0690
33.5750,0.0690
33.6000,0.0690
33.6250,0.0689
33.6500,0.0690
33.6750,0.0690
33.7000,0.0690
33.7250,0.0690
33.7500,0.0690
33.7750,0.0690
33.8000,0.0690
33.8250,0.0690
33.8500,0.0690
33.8750,0.0690
33.9000,0.0690
33.9250,0.0690
33.9500,0.0690
33.9750,0.0690
34.0000,0.0690
34.0250,0.0690
34.0500,0.0690
34.0750,0.0690
34.1000,0.0690
34.1250,0.0691
34.1500,0.0691
34.1750,0.0691
34.2000,0.0691
34.2250,0.0691
34.2500,0.0691
34.2750,0.0691
34.3000,0.0691
34.3250,0.0691
34.3500,0.0691
34.3750,0.0691
34.4000,0.0691
34.4250,0.0690
34.4500,0.0690
34.4750,0.0690
34.5000,0.0690
34.5250,0.0690
34.5500,0.0690
34.5750,0.0690
34.6000,0.0690
34.6250,0.0690
34.6500,0.0690
34.6750,0.0690
34.7000,0.0690
34.7250,0.0690
34.7500,0.0690
34.7750,0.0690
34.8000,0.0690
34.8250,0.0690
34.8500,0.0690
34.8750,0.0690
34.9000,0.0690
34.9250,0.0690
34.9500,0.0690
34.9750,0.0690
35.0000,0.0690
35.0250,0.0690
35.0500,0.0690
35.0750,0.0690
35.1000,0.0690
35.1250,0.0690
35.1500,0.0690
35.1750,0.0690
35.2000,0.0690
35.2250,0.0690
35.2500,0.0690
35.2750,0.0690
35.3000,0.0690
35.3250,0.0690
35.3500,0.0690
35.3750,0.0690
35.4000,0.0690
35.4250,0.0690
35.4500,0.0690
35.4750,0.0690
35.5000,0.0690
35.5250,0.0690
35.5500,0.0690
35.5750,0.0690
35.6000,0.0690
35.6250,0.0690
35.6500,0.0690
35.6750,0.0690
35.7000,0.0690
35.7250,0.0690
35.7500,0.0690
35.7750,0.0690
35.8000,0.0689
35.8250,0.0689
35.8500,0.0689
35.8750,0.0689
35.9000,0.0689
35.9250,0.0689
35.9500,0.0689
35.9750,0.0689
36.0000,0.0689
36.0250,0.0689
36.0500,0.0689
36.0750,0.0689
36.1000,0.0690
36.1250,0.0690
36.1500,0.0690
36.1750,0.0690
36.2000,0.0690
36.2250,0.0690
36.2500,0.0690
36.2750,0.0690
36.3000,0.0690
36.3250,0.0690
36.3500,0.0690
36.3750,0.0690
36.4000,0.0690
36.4250,0.0690
36.4500,0.0690
36.4750,0.0690
36.5000,0.0690
36.5250,0.0690
36.5500,0.0690
36.5750,0.0690
36.6000,0.0690
36.6250,0.0690
36.6500,0.0690
36.6750,0.0690
36.7000,0.0690
36.7250,0.0690
36.7500,0.0690
36.7750,0.0690
36.8000,0.0690
36.8250,0.0690
36.8500,0.0690
36.8750,0.0689
36.9000,0.0689
36.9250,0.0689
36.9500,0.0689
36.9750,0.0689
37.0000,0.0689
37.0250,0.0689
37.0500,0.0689
37.0750,0.0689
37.1000,0.0689
37.1250,0.0689
37.1500,0.0689
37.1750,0.0689
37.2000,0.0689
37.2250,0.0689
37.2500,0.0689
37.2750,0.0689
37.3000,0.0689
37.3250,0.0689
37.3500,0.0689
37.3750,0.0689
37.4000,0.0690
37.4250,0.0690
37.4500,0.0690
37.4750,0.0690


==> anc/fig11/fig_b_eps_lbo10-8.csv <==
timeomega_0,j/Gam 
0.0000,0.0000
0.0250,0.0007
0.0500,0.0014
0.0750,0.0021
0.1000,0.0028
0.1250,0.0035
0.1500,0.0042
0.1750,0.0049
0.2000,0.0055
0.2250,0.0061
0.2500,0.0067
0.2750,0.0073
0.3000,0.0079
0.3250,0.0084
0.3500,0.0089
0.3750,0.0094
0.4000,0.0099
0.4250,0.0103
0.4500,0.0108
0.4750,0.0112
0.5000,0.0115
0.5250,0.0119
0.5500,0.0122
0.5750,0.0125
0.6000,0.0128
0.6250,0.0131
0.6500,0.0134
0.6750,0.0136
0.7000,0.0139
0.7250,0.0141
0.7500,0.0144
0.7750,0.0146
0.8000,0.0148
0.8250,0.0151
0.8500,0.0153
0.8750,0.0155
0.9000,0.0158
0.9250,0.0160
0.9500,0.0162
0.9750,0.0165
1.0000,0.0167
1.0250,0.0170
1.0500,0.0172
1.0750,0.0175
1.1000,0.0178
1.1250,0.0181
1.1500,0.0183
1.1750,0.0186
1.2000,0.0189
1.2250,0.0192
1.2500,0.0195
1.2750,0.0198
1.3000,0.0202
1.3250,0.0205
1.3500,0.0208
1.3750,0.0211
1.4000,0.0214
1.4250,0.0217
1.4500,0.0221
1.4750,0.0224
1.5000,0.0227
1.5250,0.0230
1.5500,0.0234
1.5750,0.0237
1.6000,0.0240
1.6250,0.0243
1.6500,0.0246
1.6750,0.0250
1.7000,0.0253
1.7250,0.0256
1.7500,0.0259
1.7750,0.0262
1.8000,0.0265
1.8250,0.0268
1.8500,0.0271
1.8750,0.0274
1.9000,0.0277
1.9250,0.0280
1.9500,0.0283
1.9750,0.0286
2.0000,0.0289
2.0250,0.0292
2.0500,0.0294
2.0750,0.0297
2.1000,0.0300
2.1250,0.0303
2.1500,0.0306
2.1750,0.0308
2.2000,0.0311
2.2250,0.0314
2.2500,0.0317
2.2750,0.0319
2.3000,0.0322
2.3250,0.0325
2.3500,0.0328
2.3750,0.0330
2.4000,0.0333
2.4250,0.0336
2.4500,0.0338
2.4750,0.0341
2.5000,0.0344
2.5250,0.0347
2.5500,0.0349
2.5750,0.0352
2.6000,0.0355
2.6250,0.0357
2.6500,0.0360
2.6750,0.0363
2.7000,0.0366
2.7250,0.0368
2.7500,0.0371
2.7750,0.0374
2.8000,0.0376
2.8250,0.0379
2.8500,0.0382
2.8750,0.0384
2.9000,0.0387
2.9250,0.0390
2.9500,0.0393
2.9750,0.0395
3.0000,0.0398
3.0250,0.0400
3.0500,0.0403
3.0750,0.0406
3.1000,0.0408
3.1250,0.0411
3.1500,0.0414
3.1750,0.0416
3.2000,0.0419
3.2250,0.0421
3.2500,0.0424
3.2750,0.0426
3.3000,0.0429
3.3250,0.0431
3.3500,0.0434
3.3750,0.0436
3.4000,0.0439
3.4250,0.0441
3.4500,0.0444
3.4750,0.0446
3.5000,0.0449
3.5250,0.0451
3.5500,0.0454
3.5750,0.0456
3.6000,0.0458
3.6250,0.0461
3.6500,0.0463
3.6750,0.0466
3.7000,0.0468
3.7250,0.0471
3.7500,0.0473
3.7750,0.0475
3.8000,0.0478
3.8250,0.0480
3.8500,0.0483
3.8750,0.0485
3.9000,0.0487
3.9250,0.0490
3.9500,0.0492
3.9750,0.0495
4.0000,0.0497
4.0250,0.0500
4.0500,0.0502
4.0750,0.0504
4.1000,0.0507
4.1250,0.0509
4.1500,0.0512
4.1750,0.0514
4.2000,0.0516
4.2250,0.0519
4.2500,0.0521
4.2750,0.0523
4.3000,0.0526
4.3250,0.0528
4.3500,0.0530
4.3750,0.0532
4.4000,0.0535
4.4250,0.0537
4.4500,0.0539
4.4750,0.0541
4.5000,0.0544
4.5250,0.0546
4.5500,0.0548
4.5750,0.0550
4.6000,0.0552
4.6250,0.0554
4.6500,0.0556
4.6750,0.0558
4.7000,0.0560
4.7250,0.0562
4.7500,0.0564
4.7750,0.0566
4.8000,0.0568
4.8250,0.0570
4.8500,0.0572
4.8750,0.0574
4.9000,0.0576
4.9250,0.0578
4.9500,0.0580
4.9750,0.0582
5.0000,0.0584
5.0250,0.0586
5.0500,0.0587
5.0750,0.0589
5.1000,0.0591
5.1250,0.0593
5.1500,0.0595
5.1750,0.0596
5.2000,0.0598
5.2250,0.0600
5.2500,0.0602
5.2750,0.0603
5.3000,0.0605
5.3250,0.0607
5.3500,0.0609
5.3750,0.0610
5.4000,0.0612
5.4250,0.0614
5.4500,0.0615
5.4750,0.0617
5.5000,0.0619
5.5250,0.0620
5.5500,0.0622
5.5750,0.0624
5.6000,0.0625
5.6250,0.0627
5.6500,0.0629
5.6750,0.0630
5.7000,0.0632
5.7250,0.0634
5.7500,0.0635
5.7750,0.0637
5.8000,0.0638
5.8250,0.0640
5.8500,0.0642
5.8750,0.0643
5.9000,0.0645
5.9250,0.0646
5.9500,0.0648
5.9750,0.0649
6.0000,0.0651
6.0250,0.0653
6.0500,0.0654
6.0750,0.0656
6.1000,0.0657
6.1250,0.0659
6.1500,0.0660
6.1750,0.0662
6.2000,0.0663
6.2250,0.0665
6.2500,0.0667
6.2750,0.0668
6.3000,0.0670
6.3250,0.0671
6.3500,0.0673
6.3750,0.0674
6.4000,0.0676
6.4250,0.0677
6.4500,0.0679
6.4750,0.0680
6.5000,0.0682
6.5250,0.0683
6.5500,0.0685
6.5750,0.0686
6.6000,0.0688
6.6250,0.0690
6.6500,0.0691
6.6750,0.0693
6.7000,0.0694
6.7250,0.0696
6.7500,0.0697
6.7750,0.0699
6.8000,0.0700
6.8250,0.0702
6.8500,0.0703
6.8750,0.0705
6.9000,0.0706
6.9250,0.0708
6.9500,0.0709
6.9750,0.0711
7.0000,0.0712
7.0250,0.0714
7.0500,0.0715
7.0750,0.0717
7.1000,0.0718
7.1250,0.0720
7.1500,0.0721
7.1750,0.0722
7.2000,0.0724
7.2250,0.0725
7.2500,0.0727
7.2750,0.0728
7.3000,0.0729
7.3250,0.0731
7.3500,0.0732
7.3750,0.0733
7.4000,0.0735
7.4250,0.0736
7.4500,0.0737
7.4750,0.0738
7.5000,0.0740
7.5250,0.0741
7.5500,0.0742
7.5750,0.0743
7.6000,0.0744
7.6250,0.0746
7.6500,0.0747
7.6750,0.0748
7.7000,0.0749
7.7250,0.0750
7.7500,0.0751
7.7750,0.0752
7.8000,0.0753
7.8250,0.0754
7.8500,0.0755
7.8750,0.0756
7.9000,0.0757
7.9250,0.0758
7.9500,0.0759
7.9750,0.0760
8.0000,0.0761
8.0250,0.0762
8.0500,0.0763
8.0750,0.0764
8.1000,0.0764
8.1250,0.0765
8.1500,0.0766
8.1750,0.0767
8.2000,0.0768
8.2250,0.0768
8.2500,0.0769
8.2750,0.0770
8.3000,0.0770
8.3250,0.0771
8.3500,0.0772
8.3750,0.0772
8.4000,0.0773
8.4250,0.0773
8.4500,0.0774
8.4750,0.0775
8.5000,0.0775
8.5250,0.0776
8.5500,0.0776
8.5750,0.0776
8.6000,0.0777
8.6250,0.0777
8.6500,0.0778
8.6750,0.0778
8.7000,0.0779
8.7250,0.0779
8.7500,0.0779
8.7750,0.0779
8.8000,0.0780
8.8250,0.0780
8.8500,0.0780
8.8750,0.0780
8.9000,0.0781
8.9250,0.0781
8.9500,0.0781
8.9750,0.0781
9.0000,0.0781
9.0250,0.0781
9.0500,0.0781
9.0750,0.0781
9.1000,0.0782
9.1250,0.0782
9.1500,0.0781
9.1750,0.0781
9.2000,0.0781
9.2250,0.0781
9.2500,0.0781
9.2750,0.0781
9.3000,0.0781
9.3250,0.0781
9.3500,0.0781
9.3750,0.0780
9.4000,0.0780
9.4250,0.0780
9.4500,0.0779
9.4750,0.0779
9.5000,0.0779
9.5250,0.0778
9.5500,0.0778
9.5750,0.0778
9.6000,0.0777
9.6250,0.0777
9.6500,0.0776
9.6750,0.0776
9.7000,0.0776
9.7250,0.0775
9.7500,0.0775
9.7750,0.0774
9.8000,0.0774
9.8250,0.0773
9.8500,0.0772
9.8750,0.0772
9.9000,0.0771
9.9250,0.0771
9.9500,0.0770
9.9750,0.0769
10.0000,0.0769
10.0250,0.0768
10.0500,0.0768
10.0750,0.0767
10.1000,0.0766
10.1250,0.0766
10.1500,0.0765
10.1750,0.0764
10.2000,0.0764
10.2250,0.0763
10.2500,0.0762
10.2750,0.0762
10.3000,0.0761
10.3250,0.0760
10.3500,0.0759
10.3750,0.0759
10.4000,0.0758
10.4250,0.0757
10.4500,0.0757
10.4750,0.0756
10.5000,0.0755
10.5250,0.0754
10.5500,0.0754
10.5750,0.0753
10.6000,0.0752
10.6250,0.0751
10.6500,0.0750
10.6750,0.0750
10.7000,0.0749
10.7250,0.0748
10.7500,0.0747
10.7750,0.0746
10.8000,0.0746
10.8250,0.0745
10.8500,0.0744
10.8750,0.0743
10.9000,0.0742
10.9250,0.0742
10.9500,0.0741
10.9750,0.0740
11.0000,0.0739
11.0250,0.0738
11.0500,0.0738
11.0750,0.0737
11.1000,0.0736
11.1250,0.0735
11.1500,0.0734
11.1750,0.0734
11.2000,0.0733
11.2250,0.0732
11.2500,0.0731
11.2750,0.0731
11.3000,0.0730
11.3250,0.0729
11.3500,0.0729
11.3750,0.0728
11.4000,0.0727
11.4250,0.0727
11.4500,0.0726
11.4750,0.0725
11.5000,0.0725
11.5250,0.0724
11.5500,0.0724
11.5750,0.0723
11.6000,0.0723
11.6250,0.0722
11.6500,0.0721
11.6750,0.0721
11.7000,0.0720
11.7250,0.0720
11.7500,0.0719
11.7750,0.0719
11.8000,0.0719
11.8250,0.0718
11.8500,0.0718
11.8750,0.0717
11.9000,0.0717
11.9250,0.0717
11.9500,0.0716
11.9750,0.0716
12.0000,0.0715
12.0250,0.0715
12.0500,0.0715
12.0750,0.0714
12.1000,0.0714
12.1250,0.0714
12.1500,0.0714
12.1750,0.0713
12.2000,0.0713
12.2250,0.0713
12.2500,0.0712
12.2750,0.0712
12.3000,0.0712
12.3250,0.0712
12.3500,0.0711
12.3750,0.0711
12.4000,0.0711
12.4250,0.0711
12.4500,0.0710
12.4750,0.0710
12.5000,0.0710
12.5250,0.0710
12.5500,0.0710
12.5750,0.0709
12.6000,0.0709
12.6250,0.0709
12.6500,0.0709
12.6750,0.0709
12.7000,0.0709
12.7250,0.0708
12.7500,0.0708
12.7750,0.0708
12.8000,0.0708
12.8250,0.0708
12.8500,0.0708
12.8750,0.0708
12.9000,0.0708
12.9250,0.0708
12.9500,0.0708
12.9750,0.0708
13.0000,0.0708
13.0250,0.0708
13.0500,0.0708
13.0750,0.0708
13.1000,0.0708
13.1250,0.0708
13.1500,0.0708
13.1750,0.0708
13.2000,0.0708
13.2250,0.0708
13.2500,0.0708
13.2750,0.0708
13.3000,0.0708
13.3250,0.0708
13.3500,0.0708
13.3750,0.0708
13.4000,0.0708
13.4250,0.0709
13.4500,0.0709
13.4750,0.0709
13.5000,0.0709
13.5250,0.0709
13.5500,0.0709
13.5750,0.0709
13.6000,0.0709
13.6250,0.0710
13.6500,0.0710
13.6750,0.0710
13.7000,0.0710
13.7250,0.0710
13.7500,0.0710
13.7750,0.0711
13.8000,0.0711
13.8250,0.0711
13.8500,0.0711
13.8750,0.0711
13.9000,0.0711
13.9250,0.0712
13.9500,0.0712
13.9750,0.0712
14.0000,0.0712
14.0250,0.0712
14.0500,0.0712
14.0750,0.0713
14.1000,0.0713
14.1250,0.0713
14.1500,0.0713
14.1750,0.0713
14.2000,0.0713
14.2250,0.0714
14.2500,0.0714
14.2750,0.0714
14.3000,0.0714
14.3250,0.0714
14.3500,0.0714
14.3750,0.0715
14.4000,0.0715
14.4250,0.0715
14.4500,0.0715
14.4750,0.0715
14.5000,0.0715
14.5250,0.0716
14.5500,0.0716
14.5750,0.0716
14.6000,0.0716
14.6250,0.0716
14.6500,0.0716
14.6750,0.0716
14.7000,0.0716
14.7250,0.0717
14.7500,0.0717
14.7750,0.0717
14.8000,0.0717
14.8250,0.0717
14.8500,0.0717
14.8750,0.0717
14.9000,0.0717
14.9250,0.0717
14.9500,0.0717
14.9750,0.0717
15.0000,0.0717
15.0250,0.0717
15.0500,0.0717
15.0750,0.0717
15.1000,0.0717
15.1250,0.0717
15.1500,0.0717
15.1750,0.0717
15.2000,0.0717
15.2250,0.0717
15.2500,0.0717
15.2750,0.0716
15.3000,0.0716
15.3250,0.0716
15.3500,0.0716
15.3750,0.0716
15.4000,0.0716
15.4250,0.0716
15.4500,0.0716
15.4750,0.0715
15.5000,0.0715
15.5250,0.0715
15.5500,0.0715
15.5750,0.0715
15.6000,0.0715
15.6250,0.0714
15.6500,0.0714
15.6750,0.0714
15.7000,0.0714
15.7250,0.0714
15.7500,0.0713
15.7750,0.0713
15.8000,0.0713
15.8250,0.0713
15.8500,0.0712
15.8750,0.0712
15.9000,0.0712
15.9250,0.0712
15.9500,0.0711
15.9750,0.0711
16.0000,0.0711
16.0250,0.0711
16.0500,0.0710
16.0750,0.0710
16.1000,0.0710
16.1250,0.0710
16.1500,0.0709
16.1750,0.0709
16.2000,0.0709
16.2250,0.0708
16.2500,0.0708
16.2750,0.0708
16.3000,0.0707
16.3250,0.0707
16.3500,0.0707
16.3750,0.0706
16.4000,0.0706
16.4250,0.0706
16.4500,0.0705
16.4750,0.0705
16.5000,0.0705
16.5250,0.0704
16.5500,0.0704
16.5750,0.0704
16.6000,0.0703
16.6250,0.0703
16.6500,0.0703
16.6750,0.0702
16.7000,0.0702
16.7250,0.0702
16.7500,0.0702
16.7750,0.0701
16.8000,0.0701
16.8250,0.0701
16.8500,0.0700
16.8750,0.0700
16.9000,0.0700
16.9250,0.0699
16.9500,0.0699
16.9750,0.0699
17.0000,0.0698
17.0250,0.0698
17.0500,0.0698
17.0750,0.0697
17.1000,0.0697
17.1250,0.0697
17.1500,0.0697
17.1750,0.0696
17.2000,0.0696
17.2250,0.0696
17.2500,0.0695
17.2750,0.0695
17.3000,0.0695
17.3250,0.0695
17.3500,0.0694
17.3750,0.0694
17.4000,0.0694
17.4250,0.0694
17.4500,0.0693
17.4750,0.0693
17.5000,0.0693
17.5250,0.0693
17.5500,0.0692
17.5750,0.0692
17.6000,0.0692
17.6250,0.0692
17.6500,0.0692
17.6750,0.0692
17.7000,0.0691
17.7250,0.0691
17.7500,0.0691
17.7750,0.0691
17.8000,0.0691
17.8250,0.0691
17.8500,0.0691
17.8750,0.0690
17.9000,0.0690
17.9250,0.0690
17.9500,0.0690
17.9750,0.0690
18.0000,0.0690
18.0250,0.0690
18.0500,0.0689
18.0750,0.0689
18.1000,0.0689
18.1250,0.0689
18.1500,0.0689
18.1750,0.0689
18.2000,0.0689
18.2250,0.0689
18.2500,0.0689
18.2750,0.0688
18.3000,0.0688
18.3250,0.0688
18.3500,0.0688
18.3750,0.0688
18.4000,0.0688
18.4250,0.0688
18.4500,0.0688
18.4750,0.0688
18.5000,0.0688
18.5250,0.0688
18.5500,0.0688
18.5750,0.0688
18.6000,0.0688
18.6250,0.0688
18.6500,0.0688
18.6750,0.0688
18.7000,0.0688
18.7250,0.0688
18.7500,0.0688
18.7750,0.0688
18.8000,0.0688
18.8250,0.0688
18.8500,0.0688
18.8750,0.0688
18.9000,0.0688
18.9250,0.0688
18.9500,0.0688
18.9750,0.0689
19.0000,0.0689
19.0250,0.0689
19.0500,0.0689
19.0750,0.0689
19.1000,0.0689
19.1250,0.0689
19.1500,0.0689
19.1750,0.0689
19.2000,0.0689
19.2250,0.0689
19.2500,0.0690
19.2750,0.0690
19.3000,0.0690
19.3250,0.0690
19.3500,0.0690
19.3750,0.0690
19.4000,0.0690
19.4250,0.0690
19.4500,0.0690
19.4750,0.0691
19.5000,0.0691
19.5250,0.0691
19.5500,0.0691
19.5750,0.0691
19.6000,0.0691
19.6250,0.0691
19.6500,0.0692
19.6750,0.0692
19.7000,0.0692
19.7250,0.0692
19.7500,0.0692
19.7750,0.0692
19.8000,0.0693
19.8250,0.0693
19.8500,0.0693
19.8750,0.0693
19.9000,0.0693
19.9250,0.0693
19.9500,0.0694
19.9750,0.0694
20.0000,0.0694
20.0250,0.0694
20.0500,0.0694
20.0750,0.0694
20.1000,0.0694
20.1250,0.0694
20.1500,0.0694
20.1750,0.0694
20.2000,0.0694
20.2250,0.0694
20.2500,0.0695
20.2750,0.0695
20.3000,0.0695
20.3250,0.0695
20.3500,0.0695
20.3750,0.0695
20.4000,0.0695
20.4250,0.0695
20.4500,0.0695
20.4750,0.0695
20.5000,0.0695
20.5250,0.0695
20.5500,0.0695
20.5750,0.0695
20.6000,0.0695
20.6250,0.0695
20.6500,0.0695
20.6750,0.0695
20.7000,0.0695
20.7250,0.0695
20.7500,0.0695
20.7750,0.0695
20.8000,0.0695
20.8250,0.0695
20.8500,0.0696
20.8750,0.0696
20.9000,0.0696
20.9250,0.0696
20.9500,0.0696
20.9750,0.0696
21.0000,0.0696
21.0250,0.0696
21.0500,0.0696
21.0750,0.0696
21.1000,0.0696
21.1250,0.0696
21.1500,0.0696
21.1750,0.0696
21.2000,0.0696
21.2250,0.0696
21.2500,0.0696
21.2750,0.0696
21.3000,0.0696
21.3250,0.0696
21.3500,0.0696
21.3750,0.0695
21.4000,0.0695
21.4250,0.0695
21.4500,0.0695
21.4750,0.0695
21.5000,0.0695
21.5250,0.0695
21.5500,0.0695
21.5750,0.0695
21.6000,0.0695
21.6250,0.0694
21.6500,0.0694
21.6750,0.0694
21.7000,0.0694
21.7250,0.0694
21.7500,0.0694
21.7750,0.0694
21.8000,0.0694
21.8250,0.0693
21.8500,0.0693
21.8750,0.0693
21.9000,0.0693
21.9250,0.0693
21.9500,0.0693
21.9750,0.0693
22.0000,0.0692
22.0250,0.0692
22.0500,0.0692
22.0750,0.0692
22.1000,0.0692
22.1250,0.0692
22.1500,0.0691
22.1750,0.0691
22.2000,0.0691
22.2250,0.0691
22.2500,0.0691
22.2750,0.0691
22.3000,0.0691
22.3250,0.0690
22.3500,0.0690
22.3750,0.0690
22.4000,0.0690
22.4250,0.0690
22.4500,0.0690
22.4750,0.0690
22.5000,0.0690
22.5250,0.0690
22.5500,0.0690
22.5750,0.0690
22.6000,0.0690
22.6250,0.0690
22.6500,0.0690
22.6750,0.0690
22.7000,0.0689
22.7250,0.0689
22.7500,0.0689
22.7750,0.0689
22.8000,0.0689
22.8250,0.0689
22.8500,0.0689
22.8750,0.0689
22.9000,0.0689
22.9250,0.0689
22.9500,0.0689
22.9750,0.0689
23.0000,0.0689
23.0250,0.0689
23.0500,0.0689
23.0750,0.0689
23.1000,0.0689
23.1250,0.0689
23.1500,0.0689
23.1750,0.0689
23.2000,0.0688
23.2250,0.0688
23.2500,0.0688
23.2750,0.0688
23.3000,0.0688
23.3250,0.0688
23.3500,0.0688
23.3750,0.0688
23.4000,0.0687
23.4250,0.0687
23.4500,0.0687
23.4750,0.0687
23.5000,0.0687
23.5250,0.0687
23.5500,0.0687
23.5750,0.0687
23.6000,0.0687
23.6250,0.0687
23.6500,0.0687
23.6750,0.0687
23.7000,0.0687
23.7250,0.0687
23.7500,0.0687
23.7750,0.0687
23.8000,0.0687
23.8250,0.0687
23.8500,0.0687
23.8750,0.0687
23.9000,0.0687
23.9250,0.0687
23.9500,0.0687
23.9750,0.0687
24.0000,0.0688
24.0250,0.0688
24.0500,0.0688
24.0750,0.0688
24.1000,0.0688
24.1250,0.0688
24.1500,0.0688
24.1750,0.0688
24.2000,0.0688
24.2250,0.0688
24.2500,0.0688
24.2750,0.0688
24.3000,0.0688
24.3250,0.0688
24.3500,0.0688
24.3750,0.0688
24.4000,0.0688
24.4250,0.0688
24.4500,0.0688
24.4750,0.0688
24.5000,0.0688
24.5250,0.0688
24.5500,0.0688
24.5750,0.0688
24.6000,0.0688
24.6250,0.0688
24.6500,0.0688
24.6750,0.0688
24.7000,0.0688
24.7250,0.0688
24.7500,0.0688
24.7750,0.0688
24.8000,0.0688
24.8250,0.0688
24.8500,0.0688
24.8750,0.0688
24.9000,0.0688
24.9250,0.0688
24.9500,0.0688
24.9750,0.0688
25.0000,0.0688
25.0250,0.0688
25.0500,0.0688
25.0750,0.0689
25.1000,0.0689
25.1250,0.0689
25.1500,0.0689
25.1750,0.0689
25.2000,0.0689
25.2250,0.0689
25.2500,0.0689
25.2750,0.0689
25.3000,0.0689
25.3250,0.0689
25.3500,0.0690
25.3750,0.0690
25.4000,0.0690
25.4250,0.0690
25.4500,0.0690
25.4750,0.0690
25.5000,0.0690
25.5250,0.0690
25.5500,0.0690
25.5750,0.0690
25.6000,0.0690
25.6250,0.0690
25.6500,0.0690
25.6750,0.0690
25.7000,0.0690
25.7250,0.0690
25.7500,0.0690
25.7750,0.0690
25.8000,0.0690
25.8250,0.0690
25.8500,0.0690
25.8750,0.0690
25.9000,0.0690
25.9250,0.0690
25.9500,0.0690
25.9750,0.0690
26.0000,0.0690
26.0250,0.0690
26.0500,0.0690
26.0750,0.0690
26.1000,0.0690
26.1250,0.0690
26.1500,0.0690
26.1750,0.0690
26.2000,0.0691
26.2250,0.0691
26.2500,0.0691
26.2750,0.0691
26.3000,0.0691
26.3250,0.0691
26.3500,0.0691
26.3750,0.0691
26.4000,0.0691
26.4250,0.0692
26.4500,0.0692
26.4750,0.0692
26.5000,0.0692
26.5250,0.0692
26.5500,0.0692
26.5750,0.0692
26.6000,0.0692
26.6250,0.0692
26.6500,0.0692
26.6750,0.0692
26.7000,0.0692
26.7250,0.0692
26.7500,0.0692
26.7750,0.0692
26.8000,0.0692
26.8250,0.0692
26.8500,0.0692
26.8750,0.0692
26.9000,0.0692
26.9250,0.0692
26.9500,0.0692
26.9750,0.0692
27.0000,0.0692
27.0250,0.0691
27.0500,0.0691
27.0750,0.0691
27.1000,0.0691
27.1250,0.0691
27.1500,0.0691
27.1750,0.0691
27.2000,0.0691
27.2250,0.0691
27.2500,0.0691
27.2750,0.0691
27.3000,0.0691
27.3250,0.0691
27.3500,0.0691
27.3750,0.0692
27.4000,0.0692
27.4250,0.0692
27.4500,0.0692
27.4750,0.0692
27.5000,0.0692
27.5250,0.0692
27.5500,0.0692
27.5750,0.0692
27.6000,0.0692
27.6250,0.0692
27.6500,0.0692
27.6750,0.0692
27.7000,0.0692
27.7250,0.0692
27.7500,0.0692
27.7750,0.0692
27.8000,0.0692
27.8250,0.0692
27.8500,0.0692
27.8750,0.0692
27.9000,0.0692
27.9250,0.0692
27.9500,0.0692
27.9750,0.0692
28.0000,0.0692
28.0250,0.0692
28.0500,0.0692
28.0750,0.0692
28.1000,0.0692
28.1250,0.0692
28.1500,0.0692
28.1750,0.0692
28.2000,0.0692
28.2250,0.0692
28.2500,0.0692
28.2750,0.0692
28.3000,0.0692
28.3250,0.0692
28.3500,0.0692
28.3750,0.0692
28.4000,0.0692
28.4250,0.0692
28.4500,0.0692
28.4750,0.0692
28.5000,0.0692
28.5250,0.0692
28.5500,0.0692
28.5750,0.0692
28.6000,0.0692
28.6250,0.0692
28.6500,0.0692
28.6750,0.0692
28.7000,0.0692
28.7250,0.0692
28.7500,0.0692
28.7750,0.0692
28.8000,0.0693
28.8250,0.0693
28.8500,0.0693
28.8750,0.0693
28.9000,0.0693
28.9250,0.0693
28.9500,0.0693
28.9750,0.0692
29.0000,0.0692
29.0250,0.0692
29.0500,0.0692
29.0750,0.0692
29.1000,0.0692
29.1250,0.0692
29.1500,0.0692
29.1750,0.0692
29.2000,0.0692
29.2250,0.0692
29.2500,0.0692
29.2750,0.0692
29.3000,0.0692
29.3250,0.0692
29.3500,0.0692
29.3750,0.0692
29.4000,0.0692
29.4250,0.0692
29.4500,0.0692
29.4750,0.0692
29.5000,0.0692
29.5250,0.0692
29.5500,0.0692
29.5750,0.0692
29.6000,0.0692
29.6250,0.0692
29.6500,0.0692
29.6750,0.0692
29.7000,0.0692
29.7250,0.0692
29.7500,0.0692
29.7750,0.0692
29.8000,0.0692
29.8250,0.0692
29.8500,0.0692
29.8750,0.0692
29.9000,0.0692
29.9250,0.0692
29.9500,0.0692
29.9750,0.0692
30.0000,0.0692
30.0250,0.0692
30.0500,0.0692
30.0750,0.0692
30.1000,0.0692
30.1250,0.0692
30.1500,0.0692
30.1750,0.0692
30.2000,0.0692
30.2250,0.0692
30.2500,0.0692
30.2750,0.0692
30.3000,0.0692
30.3250,0.0692
30.3500,0.0692
30.3750,0.0692
30.4000,0.0692
30.4250,0.0692
30.4500,0.0692
30.4750,0.0692
30.5000,0.0692
30.5250,0.0692
30.5500,0.0692
30.5750,0.0692
30.6000,0.0692
30.6250,0.0692
30.6500,0.0692
30.6750,0.0692
30.7000,0.0692
30.7250,0.0692
30.7500,0.0692
30.7750,0.0692
30.8000,0.0692
30.8250,0.0692
30.8500,0.0691
30.8750,0.0691
30.9000,0.0691
30.9250,0.0691
30.9500,0.0691
30.9750,0.0691
31.0000,0.0691
31.0250,0.0691
31.0500,0.0691
31.0750,0.0691
31.1000,0.0691
31.1250,0.0691
31.1500,0.0691
31.1750,0.0691
31.2000,0.0691
31.2250,0.0691
31.2500,0.0691
31.2750,0.0691
31.3000,0.0691
31.3250,0.0691
31.3500,0.0691
31.3750,0.0691
31.4000,0.0691
31.4250,0.0691
31.4500,0.0691
31.4750,0.0691
31.5000,0.0691
31.5250,0.0691
31.5500,0.0691
31.5750,0.0691
31.6000,0.0691
31.6250,0.0691
31.6500,0.0691
31.6750,0.0691
31.7000,0.0691
31.7250,0.0691
31.7500,0.0691
31.7750,0.0691
31.8000,0.0691
31.8250,0.0691
31.8500,0.0691
31.8750,0.0691
31.9000,0.0691
31.9250,0.0691
31.9500,0.0691
31.9750,0.0691
32.0000,0.0691
32.0250,0.0691
32.0500,0.0691
32.0750,0.0690
32.1000,0.0690
32.1250,0.0690
32.1500,0.0690
32.1750,0.0690
32.2000,0.0690
32.2250,0.0690
32.2500,0.0690
32.2750,0.0690
32.3000,0.0690
32.3250,0.0690
32.3500,0.0690
32.3750,0.0690
32.4000,0.0690
32.4250,0.0690
32.4500,0.0690
32.4750,0.0690
32.5000,0.0690
32.5250,0.0690
32.5500,0.0690
32.5750,0.0690
32.6000,0.0690
32.6250,0.0690
32.6500,0.0690
32.6750,0.0690
32.7000,0.0690
32.7250,0.0690
32.7500,0.0690
32.7750,0.0690
32.8000,0.0690
32.8250,0.0690
32.8500,0.0690
32.8750,0.0690
32.9000,0.0690
32.9250,0.0690
32.9500,0.0690
32.9750,0.0690
33.0000,0.0690
33.0250,0.0690
33.0500,0.0690
33.0750,0.0690
33.1000,0.0690
33.1250,0.0690
33.1500,0.0690
33.1750,0.0690
33.2000,0.0690
33.2250,0.0690
33.2500,0.0690
33.2750,0.0690
33.3000,0.0690
33.3250,0.0690
33.3500,0.0690
33.3750,0.0690
33.4000,0.0690
33.4250,0.0690
33.4500,0.0690
33.4750,0.0690
33.5000,0.0690
33.5250,0.0690
33.5500,0.0690
33.5750,0.0690
33.6000,0.0690
33.6250,0.0690
33.6500,0.0690
33.6750,0.0690
33.7000,0.0690
33.7250,0.0690
33.7500,0.0690
33.7750,0.0690
33.8000,0.0690
33.8250,0.0690
33.8500,0.0690
33.8750,0.0690
33.9000,0.0690
33.9250,0.0690
33.9500,0.0691
33.9750,0.0691
34.0000,0.0691
34.0250,0.0691
34.0500,0.0691
34.0750,0.0691
34.1000,0.0691
34.1250,0.0691
34.1500,0.0691
34.1750,0.0691
34.2000,0.0691
34.2250,0.0691
34.2500,0.0691
34.2750,0.0691
34.3000,0.0691
34.3250,0.0691
34.3500,0.0691
34.3750,0.0691
34.4000,0.0690
34.4250,0.0690
34.4500,0.0690
34.4750,0.0690
34.5000,0.0690
34.5250,0.0690
34.5500,0.0690
34.5750,0.0690
34.6000,0.0690
34.6250,0.0690
34.6500,0.0690
34.6750,0.0690
34.7000,0.0690
34.7250,0.0690
34.7500,0.0690
34.7750,0.0690
34.8000,0.0690
34.8250,0.0690
34.8500,0.0690
34.8750,0.0690
34.9000,0.0690
34.9250,0.0690
34.9500,0.0690
34.9750,0.0690
35.0000,0.0690
35.0250,0.0690
35.0500,0.0690
35.0750,0.0690
35.1000,0.0690
35.1250,0.0690
35.1500,0.0690
35.1750,0.0690
35.2000,0.0690
35.2250,0.0690
35.2500,0.0690
35.2750,0.0691
35.3000,0.0691
35.3250,0.0691
35.3500,0.0690
35.3750,0.0690
35.4000,0.0690
35.4250,0.0690
35.4500,0.0690
35.4750,0.0690
35.5000,0.0690
35.5250,0.0690
35.5500,0.0690
35.5750,0.0690
35.6000,0.0690
35.6250,0.0690
35.6500,0.0690
35.6750,0.0690
35.7000,0.0690
35.7250,0.0690
35.7500,0.0689
35.7750,0.0689
35.8000,0.0689
35.8250,0.0689
35.8500,0.0689
35.8750,0.0689
35.9000,0.0689
35.9250,0.0689
35.9500,0.0689
35.9750,0.0689
36.0000,0.0689
36.0250,0.0689
36.0500,0.0689
36.0750,0.0689
36.1000,0.0689
36.1250,0.0689
36.1500,0.0689
36.1750,0.0689
36.2000,0.0689
36.2250,0.0689
36.2500,0.0689
36.2750,0.0690
36.3000,0.0690
36.3250,0.0690
36.3500,0.0690
36.3750,0.0690
36.4000,0.0690
36.4250,0.0690
36.4500,0.0690
36.4750,0.0690
36.5000,0.0690
36.5250,0.0690
36.5500,0.0690
36.5750,0.0690
36.6000,0.0690
36.6250,0.0690
36.6500,0.0690
36.6750,0.0690
36.7000,0.0690
36.7250,0.0690
36.7500,0.0690
36.7750,0.0690
36.8000,0.0690
36.8250,0.0690
36.8500,0.0690
36.8750,0.0689
36.9000,0.0689
36.9250,0.0689
36.9500,0.0689
36.9750,0.0689
37.0000,0.0689
37.0250,0.0689
37.0500,0.0689
37.0750,0.0689
37.1000,0.0689
37.1250,0.0689
37.1500,0.0689
37.1750,0.0689
37.2000,0.0689
37.2250,0.0689
37.2500,0.0689
37.2750,0.0689
37.3000,0.0689
37.3250,0.0689
37.3500,0.0689
37.3750,0.0689
37.4000,0.0689
37.4250,0.0689
37.4500,0.0689
37.4750,0.0690


==> anc/fig12/b_insetM30.csv <==
alpha,w_alpha
0,0.297501512590
1,0.010577090649
2,0.009762594991
3,0.009014331142
4,0.008529285940
5,0.007341986771
6,0.006871011798
7,0.006312759756
8,0.005670518669
9,0.005159618159
10,0.004895419816
11,0.004253360963
12,0.003620790840
13,0.003063367953
14,0.002620339072
15,0.002398095811
16,0.002163712006
17,0.000899645403
18,0.000704766539
19,0.000242918415
20,0.000044378239
21,0.000006229475
22,0.000001163579


==> anc/fig12/b_insetM50.csv <==
alpha,w_alpha
0,0.302565836532
1,0.009831194127
2,0.009244074441
3,0.008794146043
4,0.008100834393
5,0.006904439677
6,0.006194602071
7,0.005500350071
8,0.005122558297
9,0.004935067203
10,0.004300501146
11,0.003704421947
12,0.003335681552
13,0.003020114053
14,0.002616272208
15,0.002548895456
16,0.001989854034
17,0.001448656365
18,0.000943796230
19,0.000560867955
20,0.000310739680
21,0.000154530361
22,0.000068908921
23,0.000027196825
24,0.000010706796
25,0.000002927459


==> anc/fig12/dataM30.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8991,27.7131
0.0500,4.8980,27.7131
0.0750,4.8925,27.7131
0.1000,4.8790,27.7131
0.1250,4.8547,27.7130
0.1500,4.8189,27.7127
0.1750,4.7736,27.7121
0.2000,4.7221,27.7111
0.2250,4.6683,27.7095
0.2500,4.6152,27.7071
0.2750,4.5643,27.7036
0.3000,4.5157,27.6990
0.3250,4.4684,27.6930
0.3500,4.4212,27.6855
0.3750,4.3732,27.6764
0.4000,4.3243,27.6654
0.4250,4.2749,27.6524
0.4500,4.2260,27.6372
0.4750,4.1782,27.6197
0.5000,4.1324,27.5997
0.5250,4.0888,27.5771
0.5500,4.0472,27.5517
0.5750,4.0074,27.5234
0.6000,3.9692,27.4920
0.6250,3.9321,27.4575
0.6500,3.8962,27.4197
0.6750,3.8615,27.3786
0.7000,3.8281,27.3340
0.7250,3.7962,27.2859
0.7500,3.7658,27.2341
0.7750,3.7370,27.1786
0.8000,3.7094,27.1194
0.8250,3.6831,27.0563
0.8500,3.6578,26.9893
0.8750,3.6334,26.9184
0.9000,3.6097,26.8435
0.9250,3.5868,26.7646
0.9500,3.5644,26.6816
0.9750,3.5426,26.5946
1.0000,3.5211,26.5034
1.0250,3.4999,26.4082
1.0500,3.4788,26.3088
1.0750,3.4579,26.2053
1.1000,3.4369,26.0976
1.1250,3.4158,25.9857
1.1500,3.3944,25.8697
1.1750,3.3726,25.7496
1.2000,3.3502,25.6252
1.2250,3.3273,25.4967
1.2500,3.3039,25.3640
1.2750,3.2802,25.2271
1.3000,3.2562,25.0861
1.3250,3.2321,24.9409
1.3500,3.2080,24.7915
1.3750,3.1839,24.6380
1.4000,3.1599,24.4803
1.4250,3.1360,24.3185
1.4500,3.1122,24.1526
1.4750,3.0887,23.9826
1.5000,3.0656,23.8086
1.5250,3.0428,23.6305
1.5500,3.0205,23.4483
1.5750,2.9984,23.2622
1.6000,2.9766,23.0722
1.6250,2.9549,22.8783
1.6500,2.9333,22.6805
1.6750,2.9118,22.4789
1.7000,2.8904,22.2736
1.7250,2.8692,22.0645
1.7500,2.8480,21.8518
1.7750,2.8270,21.6355
1.8000,2.8059,21.4157
1.8250,2.7847,21.1925
1.8500,2.7635,20.9658
1.8750,2.7424,20.7359
1.9000,2.7214,20.5026
1.9250,2.7004,20.2662
1.9500,2.6797,20.0267
1.9750,2.6589,19.7841
2.0000,2.6381,19.5387
2.0250,2.6172,19.2903
2.0500,2.5963,19.0392
2.0750,2.5752,18.7855
2.1000,2.5541,18.5291
2.1250,2.5330,18.2702
2.1500,2.5117,18.0090
2.1750,2.4904,17.7454
2.2000,2.4688,17.4796
2.2250,2.4471,17.2117
2.2500,2.4252,16.9418
2.2750,2.4030,16.6700
2.3000,2.3807,16.3964
2.3250,2.3582,16.1211
2.3500,2.3355,15.8442
2.3750,2.3126,15.5658
2.4000,2.2895,15.2860
2.4250,2.2661,15.0049
2.4500,2.2423,14.7226
2.4750,2.2181,14.4393
2.5000,2.1936,14.1549
2.5250,2.1688,13.8697
2.5500,2.1438,13.5837
2.5750,2.1184,13.2969
2.6000,2.0928,13.0097
2.6250,2.0669,12.7219
2.6500,2.0406,12.4337
2.6750,2.0140,12.1452
2.7000,1.9870,11.8565
2.7250,1.9597,11.5677
2.7500,1.9321,11.2788
2.7750,1.9041,10.9901
2.8000,1.8757,10.7014
2.8250,1.8470,10.4130
2.8500,1.8179,10.1249
2.8750,1.7886,9.8373
2.9000,1.7589,9.5500
2.9250,1.7291,9.2634
2.9500,1.6989,8.9774
2.9750,1.6684,8.6921
3.0000,1.6376,8.4075
3.0250,1.6065,8.1239
3.0500,1.5751,7.8411
3.0750,1.5436,7.5594
3.1000,1.5119,7.2787
3.1250,1.4801,6.9991
3.1500,1.4481,6.7207
3.1750,1.4161,6.4436
3.2000,1.3840,6.1678
3.2250,1.3518,5.8933
3.2500,1.3196,5.6203
3.2750,1.2875,5.3488
3.3000,1.2555,5.0789
3.3250,1.2237,4.8105
3.3500,1.1922,4.5438
3.3750,1.1610,4.2788
3.4000,1.1301,4.0156
3.4250,1.0996,3.7542
3.4500,1.0696,3.4946
3.4750,1.0401,3.2371
3.5000,1.0113,2.9814
3.5250,0.9832,2.7279
3.5500,0.9559,2.4764
3.5750,0.9294,2.2271
3.6000,0.9038,1.9801
3.6250,0.8791,1.7353
3.6500,0.8554,1.4929
3.6750,0.8327,1.2529
3.7000,0.8110,1.0154
3.7250,0.7903,0.7804
3.7500,0.7706,0.5481
3.7750,0.7519,0.3185
3.8000,0.7341,0.0917
3.8250,0.7171,-0.1323
3.8500,0.7010,-0.3533
3.8750,0.6855,-0.5713
3.9000,0.6707,-0.7863
3.9250,0.6564,-0.9980
3.9500,0.6425,-1.2065
3.9750,0.6290,-1.4117
4.0000,0.6157,-1.6135
4.0250,0.6024,-1.8119
4.0500,0.5891,-2.0067
4.0750,0.5755,-2.1979
4.1000,0.5616,-2.3855
4.1250,0.5473,-2.5693
4.1500,0.5325,-2.7494
4.1750,0.5172,-2.9258
4.2000,0.5015,-3.0983
4.2250,0.4853,-3.2669
4.2500,0.4687,-3.4317
4.2750,0.4518,-3.5925
4.3000,0.4345,-3.7494
4.3250,0.4169,-3.9023
4.3500,0.3989,-4.0513
4.3750,0.3807,-4.1963
4.4000,0.3622,-4.3373
4.4250,0.3435,-4.4743
4.4500,0.3247,-4.6074
4.4750,0.3061,-4.7364
4.5000,0.2877,-4.8614
4.5250,0.2696,-4.9825
4.5500,0.2519,-5.0995
4.5750,0.2345,-5.2126
4.6000,0.2173,-5.3216
4.6250,0.2003,-5.4266
4.6500,0.1833,-5.5277
4.6750,0.1664,-5.6247
4.7000,0.1496,-5.7177
4.7250,0.1329,-5.8067
4.7500,0.1166,-5.8918
4.7750,0.1005,-5.9728
4.8000,0.0848,-6.0499
4.8250,0.0693,-6.1229
4.8500,0.0541,-6.1920
4.8750,0.0390,-6.2572
4.9000,0.0240,-6.3184
4.9250,0.0090,-6.3756
4.9500,-0.0057,-6.4289
4.9750,-0.0203,-6.4783
5.0000,-0.0347,-6.5238
5.0250,-0.0490,-6.5655
5.0500,-0.0630,-6.6033
5.0750,-0.0769,-6.6372
5.1000,-0.0907,-6.6674
5.1250,-0.1044,-6.6939
5.1500,-0.1181,-6.7165
5.1750,-0.1316,-6.7355
5.2000,-0.1450,-6.7509
5.2250,-0.1584,-6.7626
5.2500,-0.1717,-6.7708
5.2750,-0.1850,-6.7754
5.3000,-0.1982,-6.7765
5.3250,-0.2113,-6.7742
5.3500,-0.2244,-6.7685
5.3750,-0.2374,-6.7595
5.4000,-0.2504,-6.7473
5.4250,-0.2633,-6.7318
5.4500,-0.2762,-6.7132
5.4750,-0.2890,-6.6914
5.5000,-0.3018,-6.6667
5.5250,-0.3145,-6.6390
5.5500,-0.3272,-6.6084
5.5750,-0.3398,-6.5750
5.6000,-0.3522,-6.5389
5.6250,-0.3645,-6.5001
5.6500,-0.3767,-6.4587
5.6750,-0.3889,-6.4148
5.7000,-0.4012,-6.3685
5.7250,-0.4138,-6.3198
5.7500,-0.4266,-6.2688
5.7750,-0.4399,-6.2157
5.8000,-0.4534,-6.1605
5.8250,-0.4671,-6.1032
5.8500,-0.4809,-6.0441
5.8750,-0.4945,-5.9832
5.9000,-0.5080,-5.9206
5.9250,-0.5211,-5.8564
5.9500,-0.5342,-5.7906
5.9750,-0.5474,-5.7235
6.0000,-0.5609,-5.6551
6.0250,-0.5747,-5.5854
6.0500,-0.5889,-5.5147
6.0750,-0.6032,-5.4430
6.1000,-0.6172,-5.3703
6.1250,-0.6305,-5.2970
6.1500,-0.6429,-5.2229
6.1750,-0.6541,-5.1483
6.2000,-0.6642,-5.0733
6.2250,-0.6734,-4.9979
6.2500,-0.6818,-4.9222
6.2750,-0.6897,-4.8464
6.3000,-0.6972,-4.7705
6.3250,-0.7043,-4.6946
6.3500,-0.7107,-4.6188
6.3750,-0.7162,-4.5432
6.4000,-0.7204,-4.4678
6.4250,-0.7231,-4.3927
6.4500,-0.7244,-4.3181
6.4750,-0.7243,-4.2439
6.5000,-0.7230,-4.1703
6.5250,-0.7207,-4.0972
6.5500,-0.7177,-4.0247
6.5750,-0.7140,-3.9528
6.6000,-0.7097,-3.8817
6.6250,-0.7046,-3.8113
6.6500,-0.6986,-3.7417
6.6750,-0.6918,-3.6729
6.7000,-0.6841,-3.6049
6.7250,-0.6755,-3.5378
6.7500,-0.6663,-3.4716
6.7750,-0.6565,-3.4062
6.8000,-0.6463,-3.3418
6.8250,-0.6358,-3.2782
6.8500,-0.6251,-3.2156
6.8750,-0.6142,-3.1539
6.9000,-0.6031,-3.0931
6.9250,-0.5918,-3.0333
6.9500,-0.5805,-2.9744
6.9750,-0.5690,-2.9164
7.0000,-0.5576,-2.8594
7.0250,-0.5463,-2.8034
7.0500,-0.5352,-2.7482
7.0750,-0.5243,-2.6941
7.1000,-0.5139,-2.6409
7.1250,-0.5040,-2.5886
7.1500,-0.4945,-2.5373


==> anc/fig12/dataM50.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8991,27.7131
0.0500,4.8980,27.7131
0.0750,4.8925,27.7131
0.1000,4.8790,27.7131
0.1250,4.8547,27.7130
0.1500,4.8189,27.7127
0.1750,4.7736,27.7121
0.2000,4.7221,27.7111
0.2250,4.6683,27.7095
0.2500,4.6152,27.7071
0.2750,4.5643,27.7036
0.3000,4.5157,27.6990
0.3250,4.4684,27.6930
0.3500,4.4212,27.6855
0.3750,4.3732,27.6764
0.4000,4.3243,27.6654
0.4250,4.2749,27.6524
0.4500,4.2260,27.6372
0.4750,4.1783,27.6197
0.5000,4.1324,27.5997
0.5250,4.0888,27.5771
0.5500,4.0472,27.5517
0.5750,4.0074,27.5234
0.6000,3.9692,27.4920
0.6250,3.9321,27.4575
0.6500,3.8962,27.4197
0.6750,3.8615,27.3786
0.7000,3.8281,27.3340
0.7250,3.7962,27.2859
0.7500,3.7658,27.2341
0.7750,3.7370,27.1786
0.8000,3.7094,27.1194
0.8250,3.6831,27.0563
0.8500,3.6578,26.9893
0.8750,3.6334,26.9184
0.9000,3.6097,26.8435
0.9250,3.5868,26.7646
0.9500,3.5644,26.6816
0.9750,3.5426,26.5946
1.0000,3.5211,26.5034
1.0250,3.4999,26.4082
1.0500,3.4788,26.3088
1.0750,3.4579,26.2053
1.1000,3.4369,26.0976
1.1250,3.4158,25.9857
1.1500,3.3944,25.8697
1.1750,3.3726,25.7496
1.2000,3.3502,25.6252
1.2250,3.3273,25.4967
1.2500,3.3039,25.3640
1.2750,3.2802,25.2271
1.3000,3.2562,25.0861
1.3250,3.2321,24.9409
1.3500,3.2080,24.7915
1.3750,3.1839,24.6380
1.4000,3.1599,24.4804
1.4250,3.1360,24.3186
1.4500,3.1122,24.1526
1.4750,3.0887,23.9827
1.5000,3.0656,23.8086
1.5250,3.0428,23.6305
1.5500,3.0205,23.4484
1.5750,2.9984,23.2623
1.6000,2.9766,23.0722
1.6250,2.9549,22.8783
1.6500,2.9333,22.6805
1.6750,2.9118,22.4789
1.7000,2.8904,22.2736
1.7250,2.8692,22.0645
1.7500,2.8481,21.8518
1.7750,2.8270,21.6355
1.8000,2.8059,21.4157
1.8250,2.7847,21.1924
1.8500,2.7635,20.9658
1.8750,2.7424,20.7357
1.9000,2.7214,20.5025
1.9250,2.7004,20.2660
1.9500,2.6797,20.0264
1.9750,2.6589,19.7837
2.0000,2.6381,19.5381
2.0250,2.6173,19.2897
2.0500,2.5963,19.0384
2.0750,2.5752,18.7844
2.1000,2.5541,18.5277
2.1250,2.5330,18.2685
2.1500,2.5117,18.0069
2.1750,2.4904,17.7428
2.2000,2.4688,17.4765
2.2250,2.4471,17.2080
2.2500,2.4252,16.9374
2.2750,2.4030,16.6647
2.3000,2.3807,16.3902
2.3250,2.3581,16.1138
2.3500,2.3354,15.8357
2.3750,2.3126,15.5559
2.4000,2.2894,15.2746
2.4250,2.2660,14.9918
2.4500,2.2422,14.7077
2.4750,2.2181,14.4223
2.5000,2.1936,14.1358
2.5250,2.1688,13.8481
2.5500,2.1437,13.5595
2.5750,2.1184,13.2700
2.6000,2.0927,12.9797
2.6250,2.0668,12.6886
2.6500,2.0404,12.3969
2.6750,2.0137,12.1047
2.7000,1.9868,11.8121
2.7250,1.9595,11.5191
2.7500,1.9318,11.2258
2.7750,1.9038,10.9323
2.8000,1.8754,10.6388
2.8250,1.8466,10.3452
2.8500,1.8175,10.0516
2.8750,1.7881,9.7582
2.9000,1.7584,9.4651
2.9250,1.7285,9.1722
2.9500,1.6982,8.8797
2.9750,1.6677,8.5876
3.0000,1.6369,8.2961
3.0250,1.6058,8.0052
3.0500,1.5744,7.7150
3.0750,1.5428,7.4255
3.1000,1.5110,7.1368
3.1250,1.4791,6.8490
3.1500,1.4471,6.5621
3.1750,1.4150,6.2763
3.2000,1.3829,5.9915
3.2250,1.3506,5.7079
3.2500,1.3184,5.4255
3.2750,1.2861,5.1443
3.3000,1.2540,4.8645
3.3250,1.2221,4.5861
3.3500,1.1905,4.3091
3.3750,1.1591,4.0336
3.4000,1.1281,3.7598
3.4250,1.0975,3.4875
3.4500,1.0673,3.2170
3.4750,1.0377,2.9482
3.5000,1.0087,2.6812
3.5250,0.9805,2.4161
3.5500,0.9530,2.1530
3.5750,0.9263,1.8919
3.6000,0.9005,1.6329
3.6250,0.8755,1.3761
3.6500,0.8515,1.1215
3.6750,0.8285,0.8692
3.7000,0.8066,0.6192
3.7250,0.7857,0.3718
3.7500,0.7657,0.1269
3.7750,0.7468,-0.1154
3.8000,0.7287,-0.3550
3.8250,0.7114,-0.5918
3.8500,0.6950,-0.8257
3.8750,0.6792,-1.0566
3.9000,0.6640,-1.2845
3.9250,0.6495,-1.5092
3.9500,0.6353,-1.7307
3.9750,0.6215,-1.9488
4.0000,0.6078,-2.1636
4.0250,0.5942,-2.3748
4.0500,0.5805,-2.5825
4.0750,0.5666,-2.7865
4.1000,0.5523,-2.9868
4.1250,0.5377,-3.1832
4.1500,0.5225,-3.3757
4.1750,0.5068,-3.5643
4.2000,0.4907,-3.7489
4.2250,0.4741,-3.9294
4.2500,0.4571,-4.1058
4.2750,0.4398,-4.2780
4.3000,0.4221,-4.4460
4.3250,0.4041,-4.6097
4.3500,0.3857,-4.7691
4.3750,0.3670,-4.9241
4.4000,0.3480,-5.0748
4.4250,0.3288,-5.2211
4.4500,0.3096,-5.3629
4.4750,0.2904,-5.5003
4.5000,0.2715,-5.6333
4.5250,0.2529,-5.7618
4.5500,0.2346,-5.8857
4.5750,0.2167,-6.0052
4.6000,0.1989,-6.1202
4.6250,0.1814,-6.2306
4.6500,0.1638,-6.3365
4.6750,0.1464,-6.4379
4.7000,0.1290,-6.5347
4.7250,0.1118,-6.6270
4.7500,0.0948,-6.7148
4.7750,0.0783,-6.7980
4.8000,0.0620,-6.8767
4.8250,0.0461,-6.9509
4.8500,0.0304,-7.0206
4.8750,0.0149,-7.0858
4.9000,-0.0005,-7.1466
4.9250,-0.0159,-7.2029
4.9500,-0.0311,-7.2548
4.9750,-0.0462,-7.3023
5.0000,-0.0611,-7.3454
5.0250,-0.0757,-7.3841
5.0500,-0.0902,-7.4186
5.0750,-0.1046,-7.4487
5.1000,-0.1188,-7.4746
5.1250,-0.1329,-7.4963
5.1500,-0.1469,-7.5138
5.1750,-0.1609,-7.5272
5.2000,-0.1747,-7.5364
5.2250,-0.1886,-7.5417
5.2500,-0.2023,-7.5429
5.2750,-0.2160,-7.5402
5.3000,-0.2296,-7.5336
5.3250,-0.2431,-7.5231
5.3500,-0.2565,-7.5089
5.3750,-0.2697,-7.4909
5.4000,-0.2829,-7.4693
5.4250,-0.2959,-7.4441
5.4500,-0.3088,-7.4153
5.4750,-0.3216,-7.3831
5.5000,-0.3341,-7.3475
5.5250,-0.3465,-7.3085
5.5500,-0.3587,-7.2662
5.5750,-0.3707,-7.2208
5.6000,-0.3825,-7.1723
5.6250,-0.3940,-7.1206
5.6500,-0.4052,-7.0660
5.6750,-0.4162,-7.0086
5.7000,-0.4268,-6.9482
5.7250,-0.4373,-6.8851
5.7500,-0.4475,-6.8194
5.7750,-0.4577,-6.7511
5.8000,-0.4679,-6.6802
5.8250,-0.4782,-6.6069
5.8500,-0.4886,-6.5312
5.8750,-0.4992,-6.4533
5.9000,-0.5097,-6.3732
5.9250,-0.5202,-6.2910
5.9500,-0.5304,-6.2068
5.9750,-0.5406,-6.1207
6.0000,-0.5509,-6.0328
6.0250,-0.5617,-5.9432
6.0500,-0.5735,-5.8519
6.0750,-0.5865,-5.7591
6.1000,-0.6010,-5.6649
6.1250,-0.6167,-5.5693
6.1500,-0.6330,-5.4726
6.1750,-0.6494,-5.3748
6.2000,-0.6654,-5.2761
6.2250,-0.6807,-5.1765
6.2500,-0.6955,-5.0763
6.2750,-0.7102,-4.9754
6.3000,-0.7252,-4.8741
6.3250,-0.7407,-4.7724
6.3500,-0.7565,-4.6705
6.3750,-0.7721,-4.5684
6.4000,-0.7865,-4.4664
6.4250,-0.7989,-4.3646
6.4500,-0.8089,-4.2629
6.4750,-0.8162,-4.1616
6.5000,-0.8213,-4.0607
6.5250,-0.8245,-3.9604
6.5500,-0.8263,-3.8606
6.5750,-0.8271,-3.7615
6.6000,-0.8267,-3.6631
6.6250,-0.8250,-3.5655
6.6500,-0.8218,-3.4687
6.6750,-0.8169,-3.3728
6.7000,-0.8102,-3.2779
6.7250,-0.8021,-3.1839
6.7500,-0.7928,-3.0909
6.7750,-0.7825,-2.9989
6.8000,-0.7716,-2.9080
6.8250,-0.7602,-2.8182
6.8500,-0.7484,-2.7294
6.8750,-0.7361,-2.6417
6.9000,-0.7233,-2.5551
6.9250,-0.7101,-2.4697
6.9500,-0.6965,-2.3853
6.9750,-0.6826,-2.3021
7.0000,-0.6685,-2.2200
7.0250,-0.6544,-2.1391
7.0500,-0.6404,-2.0592
7.0750,-0.6266,-1.9805
7.1000,-0.6131,-1.9030
7.1250,-0.6001,-1.8265
7.1500,-0.5875,-1.7512
7.1750,-0.5756,-1.6770
7.2000,-0.5644,-1.6040
7.2250,-0.5540,-1.5321
7.2500,-0.5445,-1.4613
7.2750,-0.5360,-1.3917
7.3000,-0.5286,-1.3233
7.3250,-0.5223,-1.2561
7.3500,-0.5172,-1.1901
7.3750,-0.5133,-1.1253


==> anc/fig12/dataM60.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8991,27.7131
0.0500,4.8980,27.7131
0.0750,4.8925,27.7131
0.1000,4.8790,27.7131
0.1250,4.8547,27.7130
0.1500,4.8189,27.7127
0.1750,4.7736,27.7121
0.2000,4.7221,27.7111
0.2250,4.6683,27.7095
0.2500,4.6152,27.7071
0.2750,4.5643,27.7036
0.3000,4.5157,27.6990
0.3250,4.4684,27.6930
0.3500,4.4212,27.6855
0.3750,4.3732,27.6764
0.4000,4.3243,27.6654
0.4250,4.2749,27.6524
0.4500,4.2260,27.6372
0.4750,4.1783,27.6197
0.5000,4.1324,27.5997
0.5250,4.0888,27.5771
0.5500,4.0472,27.5517
0.5750,4.0074,27.5234
0.6000,3.9692,27.4920
0.6250,3.9321,27.4575
0.6500,3.8962,27.4197
0.6750,3.8615,27.3786
0.7000,3.8281,27.3340
0.7250,3.7962,27.2859
0.7500,3.7658,27.2341
0.7750,3.7370,27.1786
0.8000,3.7094,27.1194
0.8250,3.6831,27.0563
0.8500,3.6578,26.9893
0.8750,3.6334,26.9184
0.9000,3.6097,26.8435
0.9250,3.5868,26.7646
0.9500,3.5644,26.6816
0.9750,3.5426,26.5946
1.0000,3.5211,26.5034
1.0250,3.4999,26.4082
1.0500,3.4788,26.3088
1.0750,3.4579,26.2053
1.1000,3.4369,26.0976
1.1250,3.4158,25.9857
1.1500,3.3944,25.8697
1.1750,3.3726,25.7496
1.2000,3.3502,25.6252
1.2250,3.3273,25.4967
1.2500,3.3039,25.3640
1.2750,3.2802,25.2271
1.3000,3.2562,25.0861
1.3250,3.2321,24.9409
1.3500,3.2080,24.7915
1.3750,3.1839,24.6380
1.4000,3.1599,24.4804
1.4250,3.1360,24.3186
1.4500,3.1122,24.1526
1.4750,3.0887,23.9827
1.5000,3.0656,23.8086
1.5250,3.0428,23.6305
1.5500,3.0205,23.4484
1.5750,2.9984,23.2623
1.6000,2.9766,23.0722
1.6250,2.9549,22.8783
1.6500,2.9333,22.6805
1.6750,2.9118,22.4789
1.7000,2.8904,22.2736
1.7250,2.8692,22.0645
1.7500,2.8481,21.8518
1.7750,2.8270,21.6355
1.8000,2.8059,21.4157
1.8250,2.7847,21.1924
1.8500,2.7635,20.9658
1.8750,2.7424,20.7357
1.9000,2.7214,20.5025
1.9250,2.7004,20.2660
1.9500,2.6797,20.0264
1.9750,2.6589,19.7837
2.0000,2.6381,19.5381
2.0250,2.6173,19.2897
2.0500,2.5963,19.0384
2.0750,2.5752,18.7844
2.1000,2.5541,18.5277
2.1250,2.5330,18.2685
2.1500,2.5117,18.0069
2.1750,2.4904,17.7428
2.2000,2.4688,17.4765
2.2250,2.4471,17.2080
2.2500,2.4252,16.9374
2.2750,2.4030,16.6647
2.3000,2.3807,16.3902
2.3250,2.3581,16.1138
2.3500,2.3354,15.8357
2.3750,2.3126,15.5559
2.4000,2.2894,15.2746
2.4250,2.2660,14.9918
2.4500,2.2422,14.7077
2.4750,2.2181,14.4223
2.5000,2.1936,14.1358
2.5250,2.1688,13.8481
2.5500,2.1437,13.5595
2.5750,2.1184,13.2700
2.6000,2.0927,12.9797
2.6250,2.0668,12.6886
2.6500,2.0404,12.3969
2.6750,2.0137,12.1047
2.7000,1.9868,11.8121
2.7250,1.9595,11.5191
2.7500,1.9318,11.2258
2.7750,1.9038,10.9323
2.8000,1.8754,10.6387
2.8250,1.8466,10.3452
2.8500,1.8175,10.0516
2.8750,1.7881,9.7582
2.9000,1.7584,9.4651
2.9250,1.7285,9.1722
2.9500,1.6982,8.8797
2.9750,1.6677,8.5876
3.0000,1.6369,8.2961
3.0250,1.6058,8.0052
3.0500,1.5744,7.7150
3.0750,1.5428,7.4255
3.1000,1.5110,7.1368
3.1250,1.4791,6.8490
3.1500,1.4471,6.5621
3.1750,1.4150,6.2763
3.2000,1.3829,5.9915
3.2250,1.3506,5.7079
3.2500,1.3184,5.4255
3.2750,1.2861,5.1443
3.3000,1.2540,4.8645
3.3250,1.2221,4.5861
3.3500,1.1905,4.3091
3.3750,1.1591,4.0336
3.4000,1.1281,3.7597
3.4250,1.0975,3.4875
3.4500,1.0673,3.2169
3.4750,1.0377,2.9481
3.5000,1.0087,2.6812
3.5250,0.9805,2.4161
3.5500,0.9530,2.1530
3.5750,0.9263,1.8919
3.6000,0.9005,1.6329
3.6250,0.8755,1.3760
3.6500,0.8515,1.1214
3.6750,0.8285,0.8691
3.7000,0.8066,0.6192
3.7250,0.7857,0.3717
3.7500,0.7657,0.1268
3.7750,0.7468,-0.1155
3.8000,0.7287,-0.3551
3.8250,0.7114,-0.5919
3.8500,0.6950,-0.8258
3.8750,0.6792,-1.0567
3.9000,0.6640,-1.2846
3.9250,0.6495,-1.5093
3.9500,0.6353,-1.7308
3.9750,0.6215,-1.9489
4.0000,0.6078,-2.1637
4.0250,0.5942,-2.3749
4.0500,0.5805,-2.5826
4.0750,0.5666,-2.7866
4.1000,0.5523,-2.9868
4.1250,0.5377,-3.1833
4.1500,0.5225,-3.3758
4.1750,0.5068,-3.5644
4.2000,0.4907,-3.7490
4.2250,0.4741,-3.9295
4.2500,0.4571,-4.1059
4.2750,0.4398,-4.2781
4.3000,0.4221,-4.4461
4.3250,0.4041,-4.6098
4.3500,0.3857,-4.7692
4.3750,0.3670,-4.9242
4.4000,0.3480,-5.0749
4.4250,0.3288,-5.2212
4.4500,0.3096,-5.3630
4.4750,0.2904,-5.5005
4.5000,0.2715,-5.6334
4.5250,0.2529,-5.7619
4.5500,0.2346,-5.8858
4.5750,0.2166,-6.0053
4.6000,0.1989,-6.1203
4.6250,0.1813,-6.2307
4.6500,0.1638,-6.3366
4.6750,0.1464,-6.4380
4.7000,0.1290,-6.5348
4.7250,0.1118,-6.6271
4.7500,0.0948,-6.7148
4.7750,0.0782,-6.7980
4.8000,0.0620,-6.8767
4.8250,0.0461,-6.9509
4.8500,0.0304,-7.0206
4.8750,0.0149,-7.0858
4.9000,-0.0005,-7.1465
4.9250,-0.0159,-7.2027
4.9500,-0.0311,-7.2545
4.9750,-0.0462,-7.3019
5.0000,-0.0611,-7.3448
5.0250,-0.0757,-7.3834
5.0500,-0.0902,-7.4177
5.0750,-0.1046,-7.4476
5.1000,-0.1188,-7.4733
5.1250,-0.1329,-7.4947
5.1500,-0.1469,-7.5119
5.1750,-0.1609,-7.5249
5.2000,-0.1748,-7.5338
5.2250,-0.1886,-7.5386
5.2500,-0.2023,-7.5394
5.2750,-0.2160,-7.5362
5.3000,-0.2296,-7.5290
5.3250,-0.2431,-7.5179
5.3500,-0.2565,-7.5030
5.3750,-0.2698,-7.4843
5.4000,-0.2829,-7.4619
5.4250,-0.2959,-7.4359
5.4500,-0.3088,-7.4062
5.4750,-0.3216,-7.3730
5.5000,-0.3341,-7.3364
5.5250,-0.3465,-7.2963
5.5500,-0.3587,-7.2529
5.5750,-0.3707,-7.2063
5.6000,-0.3825,-7.1565
5.6250,-0.3940,-7.1035
5.6500,-0.4052,-7.0475
5.6750,-0.4162,-6.9886
5.7000,-0.4268,-6.9267
5.7250,-0.4372,-6.8621
5.7500,-0.4475,-6.7947
5.7750,-0.4576,-6.7246
5.8000,-0.4678,-6.6520
5.8250,-0.4781,-6.5769
5.8500,-0.4886,-6.4993
5.8750,-0.4991,-6.4195
5.9000,-0.5097,-6.3374
5.9250,-0.5201,-6.2531
5.9500,-0.5304,-6.1668
5.9750,-0.5406,-6.0785
6.0000,-0.5508,-5.9883
6.0250,-0.5616,-5.8964
6.0500,-0.5734,-5.8028
6.0750,-0.5865,-5.7075
6.1000,-0.6010,-5.6108
6.1250,-0.6166,-5.5127
6.1500,-0.6329,-5.4134
6.1750,-0.6493,-5.3129
6.2000,-0.6652,-5.2114
6.2250,-0.6805,-5.1090
6.2500,-0.6953,-5.0058
6.2750,-0.7099,-4.9020
6.3000,-0.7249,-4.7976
6.3250,-0.7404,-4.6928
6.3500,-0.7563,-4.5877
6.3750,-0.7718,-4.4825
6.4000,-0.7862,-4.3771
6.4250,-0.7986,-4.2718
6.4500,-0.8086,-4.1667
6.4750,-0.8159,-4.0618
6.5000,-0.8210,-3.9573
6.5250,-0.8242,-3.8533
6.5500,-0.8260,-3.7497
6.5750,-0.8267,-3.6468
6.6000,-0.8263,-3.5445
6.6250,-0.8246,-3.4429
6.6500,-0.8214,-3.3421
6.6750,-0.8164,-3.2421
6.7000,-0.8098,-3.1430
6.7250,-0.8016,-3.0448
6.7500,-0.7923,-2.9476
6.7750,-0.7820,-2.8513
6.8000,-0.7711,-2.7561
6.8250,-0.7596,-2.6618
6.8500,-0.7477,-2.5686
6.8750,-0.7354,-2.4764


==> anc/fig13/fig_a_i0.csv <==
m,w_alpha
0,0.497391205496
1,0.002603844162
2,0.000004874629


==> anc/fig13/fig_a_i4.csv <==
m,w_alpha
0,0.497646158662
1,0.002349384694
2,0.000004380438


==> anc/fig13/fig_a_i7.csv <==
m,w_alpha
0,0.498267651573
1,0.001729543668
2,0.000002727457


==> anc/fig13/fig_b_i0.csv <==
m,w_alpha
0,0.982630823978
1,0.000099428093
2,0.000009439252


==> anc/fig13/fig_b_i4.csv <==
m,w_alpha
0,0.990209012866
1,0.000014263625
2,0.000000164490


==> anc/fig13/fig_b_i7.csv <==
m,w_alpha
0,0.009851653394
1,0.000106886757
2,0.000024215036
3,0.000000505459


==> anc/fig13/fig_c_i0.csv <==
m,w_alpha
0,0.585153639071
1,0.005987989432
2,0.000026173980


==> anc/fig13/fig_c_i4.csv <==
m,w_alpha
0,0.499594136710
1,0.003758960606
2,0.000012325013


==> anc/fig13/fig_c_i7.csv <==
m,w_alpha
0,0.488533153747
1,0.004058468372
2,0.000013124005


==> anc/fig13/fig_d_i0.csv <==
m,w_alpha
0,0.132609178910
1,0.012927728060
2,0.011732796377
3,0.010343289198
4,0.008174510703
5,0.006416537055
6,0.005616835605
7,0.005192596108
8,0.004415016335
9,0.004057505275
10,0.003690935568
11,0.003498934911
12,0.003273927169
13,0.003061938095
14,0.002983936676
15,0.002725562145
16,0.002446565958
17,0.002155508749
18,0.001553040257
19,0.000990584606
20,0.000612903276
21,0.000520945820
22,0.000321885731
23,0.000179042806
24,0.000120444061
25,0.000074126009
26,0.000035204398
27,0.000015108333
28,0.000006221557
29,0.000000342803


==> anc/fig13/fig_d_i4.csv <==
m,w_alpha
0,0.302565836532
1,0.009831194127
2,0.009244074441
3,0.008794146043
4,0.008100834393
5,0.006904439677
6,0.006194602071
7,0.005500350071
8,0.005122558297
9,0.004935067203
10,0.004300501146
11,0.003704421947
12,0.003335681552
13,0.003020114053
14,0.002616272208
15,0.002548895456
16,0.001989854034
17,0.001448656365
18,0.000943796230
19,0.000560867955
20,0.000310739680
21,0.000154530361
22,0.000068908921
23,0.000027196825
24,0.000010706796
25,0.000002927459


==> anc/fig13/fig_d_i7.csv <==
m,w_alpha
0,0.151793225797
1,0.124572058120
2,0.112278568620
3,0.070823390856
4,0.057491842418
5,0.029636225862
6,0.021993693378
7,0.007766621102
8,0.005981740411
9,0.001597549201
10,0.001026058487
11,0.000466825934
12,0.000214431216
13,0.000134922180
14,0.000102560890
15,0.000079566434
16,0.000065307580
17,0.000052797170
18,0.000043442429
19,0.000034179569
20,0.000026847279
21,0.000022503055
22,0.000016872065
23,0.000011081034
24,0.000006919749
25,0.000005296856
26,0.000003172994
27,0.000002006513
28,0.000000959686


==> anc/fig2/holL13.csv <==
gamma/omega_0,O_n ,O_x 
0.500,1.027,1.027
1.000,1.148,2.297
1.500,1.782,5.346
2.000,5.902,23.608
2.500,6.782,33.909
2.828,6.883,38.934
3.000,6.910,41.461
3.500,6.954,48.680
4.000,6.974,55.793


==> anc/fig2/holL5.csv <==
gamma/omega_0,O_n ,O_x 
0.500,1.022,1.022
1.000,1.110,2.220
1.500,1.444,4.331
2.000,2.569,10.277
2.500,2.925,14.627
2.828,2.961,16.748
3.000,2.970,17.820
3.500,2.985,20.893
4.000,2.991,23.931


==> anc/fig2/holL9.csv <==
gamma/omega_0,O_n ,O_x 
0.500,1.022,1.022
1.000,1.110,2.220
1.500,1.444,4.331
2.000,2.569,10.277
2.500,2.925,14.627
2.828,2.961,16.748
3.000,2.970,17.820
3.500,2.985,20.893
4.000,2.991,23.931


==> anc/fig2/structL13.csv <==
gamma/omega_0,O_n ,O_x 
0.500,0.500,0.500
1.000,0.500,1.000
1.500,0.500,1.500
2.000,0.501,2.003
2.500,6.728,33.640
2.828,6.860,38.805
3.000,6.894,41.367
3.500,6.947,48.630
4.000,6.970,55.760


==> anc/fig2/structL5.csv <==
gamma/omega_0,O_n ,O_x 
0.500,0.500,0.500
1.000,0.500,1.000
1.500,0.500,1.500
2.000,0.500,2.000
2.828,2.938,16.621
3.000,2.954,17.726
3.500,2.978,20.843
4.000,2.987,23.899


==> anc/fig2/structL9.csv <==
gamma/omega_0,O_n ,O_x 
0.500,0.500,0.500
1.000,0.500,1.000
1.500,0.500,1.500
2.000,0.500,2.000
2.500,4.800,23.999
2.828,4.899,27.713
3.000,4.924,29.546
3.500,4.962,34.736
4.000,4.979,39.829


==> anc/fig3/dimer_dV10.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9951,5.6568
0.0750,0.9890,5.6568
0.1000,0.9809,5.6568
0.1250,0.9709,5.6566
0.1500,0.9594,5.6564
0.1750,0.9466,5.6560
0.2000,0.9329,5.6555
0.2250,0.9187,5.6546
0.2500,0.9043,5.6536
0.2750,0.8898,5.6521
0.3000,0.8756,5.6503
0.3250,0.8618,5.6481
0.3500,0.8486,5.6453
0.3750,0.8359,5.6421
0.4000,0.8240,5.6383
0.4250,0.8127,5.6338
0.4500,0.8022,5.6287
0.4750,0.7923,5.6230
0.5000,0.7831,5.6165
0.5250,0.7744,5.6093
0.5500,0.7664,5.6013
0.5750,0.7589,5.5925
0.6000,0.7519,5.5829
0.6250,0.7453,5.5725
0.6500,0.7392,5.5612
0.6750,0.7336,5.5491
0.7000,0.7283,5.5361
0.7250,0.7234,5.5222
0.7500,0.7188,5.5074
0.7750,0.7147,5.4917
0.8000,0.7108,5.4751
0.8250,0.7072,5.4576
0.8500,0.7039,5.4392
0.8750,0.7008,5.4199
0.9000,0.6979,5.3996
0.9250,0.6952,5.3785
0.9500,0.6926,5.3564
0.9750,0.6901,5.3335
1.0000,0.6875,5.3097
1.0250,0.6850,5.2849
1.0500,0.6823,5.2593
1.0750,0.6795,5.2328
1.1000,0.6765,5.2055
1.1250,0.6733,5.1773
1.1500,0.6698,5.1482
1.1750,0.6661,5.1183
1.2000,0.6620,5.0876
1.2250,0.6578,5.0560
1.2500,0.6532,5.0235
1.2750,0.6485,4.9903
1.3000,0.6436,4.9562
1.3250,0.6385,4.9213
1.3500,0.6335,4.8855
1.3750,0.6284,4.8490
1.4000,0.6233,4.8116
1.4250,0.6183,4.7735
1.4500,0.6134,4.7345
1.4750,0.6086,4.6948
1.5000,0.6039,4.6543
1.5250,0.5993,4.6130
1.5500,0.5947,4.5709
1.5750,0.5901,4.5281
1.6000,0.5855,4.4845
1.6250,0.5809,4.4402
1.6500,0.5763,4.3952
1.6750,0.5716,4.3495
1.7000,0.5668,4.3031
1.7250,0.5620,4.2560
1.7500,0.5572,4.2082
1.7750,0.5524,4.1597
1.8000,0.5475,4.1107
1.8250,0.5425,4.0609
1.8500,0.5376,4.0106
1.8750,0.5326,3.9596
1.9000,0.5276,3.9081
1.9250,0.5226,3.8560
1.9500,0.5175,3.8033
1.9750,0.5124,3.7501
2.0000,0.5072,3.6963
2.0250,0.5020,3.6421
2.0500,0.4967,3.5873
2.0750,0.4914,3.5320
2.1000,0.4861,3.4763
2.1250,0.4807,3.4201
2.1500,0.4752,3.3635
2.1750,0.4697,3.3064
2.2000,0.4642,3.2490
2.2250,0.4585,3.1911
2.2500,0.4528,3.1329
2.2750,0.4471,3.0744
2.3000,0.4413,3.0154
2.3250,0.4354,2.9562
2.3500,0.4294,2.8967
2.3750,0.4234,2.8368
2.4000,0.4173,2.7767
2.4250,0.4111,2.7163
2.4500,0.4048,2.6557
2.4750,0.3984,2.5949
2.5000,0.3919,2.5338
2.5250,0.3854,2.4726
2.5500,0.3788,2.4111
2.5750,0.3720,2.3495
2.6000,0.3652,2.2877
2.6250,0.3582,2.2258
2.6500,0.3512,2.1638
2.6750,0.3441,2.1017
2.7000,0.3368,2.0395
2.7250,0.3294,1.9771
2.7500,0.3219,1.9147
2.7750,0.3143,1.8523
2.8000,0.3066,1.7898
2.8250,0.2988,1.7273
2.8500,0.2908,1.6647
2.8750,0.2828,1.6022
2.9000,0.2746,1.5396
2.9250,0.2663,1.4771
2.9500,0.2579,1.4145
2.9750,0.2493,1.3520
3.0000,0.2407,1.2895
3.0250,0.2319,1.2271
3.0500,0.2231,1.1647
3.0750,0.2141,1.1024
3.1000,0.2050,1.0402
3.1250,0.1959,0.9780
3.1500,0.1867,0.9159
3.1750,0.1774,0.8539
3.2000,0.1681,0.7920
3.2250,0.1587,0.7302
3.2500,0.1493,0.6685
3.2750,0.1399,0.6069
3.3000,0.1306,0.5454
3.3250,0.1212,0.4841
3.3500,0.1119,0.4228
3.3750,0.1027,0.3617
3.4000,0.0936,0.3008
3.4250,0.0846,0.2400
3.4500,0.0758,0.1793
3.4750,0.0671,0.1188
3.5000,0.0587,0.0584
3.5250,0.0505,-0.0018
3.5500,0.0426,-0.0618
3.5750,0.0350,-0.1216
3.6000,0.0277,-0.1812
3.6250,0.0207,-0.2406
3.6500,0.0142,-0.2997
3.6750,0.0080,-0.3587
3.7000,0.0022,-0.4174
3.7250,-0.0032,-0.4758
3.7500,-0.0082,-0.5339
3.7750,-0.0128,-0.5918
3.8000,-0.0171,-0.6493
3.8250,-0.0209,-0.7064
3.8500,-0.0245,-0.7632
3.8750,-0.0277,-0.8196
3.9000,-0.0307,-0.8756
3.9250,-0.0335,-0.9311
3.9500,-0.0362,-0.9862
3.9750,-0.0387,-1.0408
4.0000,-0.0413,-1.0949
4.0250,-0.0439,-1.1484
4.0500,-0.0465,-1.2014
4.0750,-0.0493,-1.2538
4.1000,-0.0523,-1.3056
4.1250,-0.0556,-1.3567
4.1500,-0.0591,-1.4072
4.1750,-0.0629,-1.4571
4.2000,-0.0669,-1.5062
4.2250,-0.0713,-1.5547
4.2500,-0.0759,-1.6024
4.2750,-0.0808,-1.6494
4.3000,-0.0859,-1.6956
4.3250,-0.0912,-1.7411
4.3500,-0.0967,-1.7858
4.3750,-0.1023,-1.8297
4.4000,-0.1079,-1.8729
4.4250,-0.1136,-1.9153
4.4500,-0.1193,-1.9569
4.4750,-0.1250,-1.9976
4.5000,-0.1307,-2.0376
4.5250,-0.1363,-2.0768
4.5500,-0.1419,-2.1151
4.5750,-0.1475,-2.1526
4.6000,-0.1529,-2.1893
4.6250,-0.1584,-2.2252
4.6500,-0.1638,-2.2603
4.6750,-0.1691,-2.2945
4.7000,-0.1744,-2.3278
4.7250,-0.1797,-2.3604
4.7500,-0.1849,-2.3921
4.7750,-0.1901,-2.4229
4.8000,-0.1953,-2.4529
4.8250,-0.2004,-2.4821
4.8500,-0.2054,-2.5104
4.8750,-0.2104,-2.5379
4.9000,-0.2154,-2.5645
4.9250,-0.2202,-2.5903
4.9500,-0.2251,-2.6153
4.9750,-0.2298,-2.6394
5.0000,-0.2346,-2.6627
5.0250,-0.2392,-2.6851
5.0500,-0.2439,-2.7068
5.0750,-0.2485,-2.7275
5.1000,-0.2531,-2.7475
5.1250,-0.2576,-2.7666
5.1500,-0.2622,-2.7850
5.1750,-0.2668,-2.8025
5.2000,-0.2713,-2.8192
5.2250,-0.2759,-2.8351
5.2500,-0.2805,-2.8502
5.2750,-0.2850,-2.8645
5.3000,-0.2896,-2.8780
5.3250,-0.2943,-2.8907
5.3500,-0.2989,-2.9027
5.3750,-0.3035,-2.9140
5.4000,-0.3081,-2.9244
5.4250,-0.3127,-2.9342
5.4500,-0.3173,-2.9432
5.4750,-0.3218,-2.9515
5.5000,-0.3262,-2.9591
5.5250,-0.3306,-2.9660
5.5500,-0.3349,-2.9722
5.5750,-0.3392,-2.9777
5.6000,-0.3433,-2.9826
5.6250,-0.3473,-2.9868
5.6500,-0.3512,-2.9904
5.6750,-0.3550,-2.9933
5.7000,-0.3587,-2.9957
5.7250,-0.3623,-2.9974
5.7500,-0.3658,-2.9986
5.7750,-0.3691,-2.9991
5.8000,-0.3724,-2.9991
5.8250,-0.3756,-2.9985
5.8500,-0.3787,-2.9974
5.8750,-0.3817,-2.9958
5.9000,-0.3848,-2.9936
5.9250,-0.3878,-2.9909
5.9500,-0.3910,-2.9878
5.9750,-0.3942,-2.9841
6.0000,-0.3976,-2.9800
6.0250,-0.4013,-2.9754
6.0500,-0.4054,-2.9703
6.0750,-0.4098,-2.9649
6.1000,-0.4147,-2.9590
6.1250,-0.4202,-2.9528
6.1500,-0.4263,-2.9462
6.1750,-0.4329,-2.9393
6.2000,-0.4401,-2.9320
6.2250,-0.4478,-2.9245
6.2500,-0.4560,-2.9167
6.2750,-0.4645,-2.9088
6.3000,-0.4732,-2.9006
6.3250,-0.4820,-2.8923
6.3500,-0.4907,-2.8839
6.3750,-0.4991,-2.8755
6.4000,-0.5071,-2.8670
6.4250,-0.5145,-2.8585
6.4500,-0.5211,-2.8500
6.4750,-0.5270,-2.8416
6.5000,-0.5320,-2.8333
6.5250,-0.5361,-2.8251
6.5500,-0.5393,-2.8171
6.5750,-0.5415,-2.8091
6.6000,-0.5429,-2.8014
6.6250,-0.5435,-2.7938
6.6500,-0.5433,-2.7863
6.6750,-0.5425,-2.7791
6.7000,-0.5410,-2.7720
6.7250,-0.5390,-2.7652
6.7500,-0.5365,-2.7585
6.7750,-0.5337,-2.7519
6.8000,-0.5305,-2.7456
6.8250,-0.5271,-2.7393
6.8500,-0.5234,-2.7333
6.8750,-0.5195,-2.7274
6.9000,-0.5154,-2.7216
6.9250,-0.5112,-2.7159
6.9500,-0.5069,-2.7104
6.9750,-0.5025,-2.7049
7.0000,-0.4981,-2.6996
7.0250,-0.4937,-2.6943
7.0500,-0.4892,-2.6890
7.0750,-0.4849,-2.6839
7.1000,-0.4806,-2.6787
7.1250,-0.4765,-2.6736
7.1500,-0.4726,-2.6685
7.1750,-0.4690,-2.6634
7.2000,-0.4658,-2.6583
7.2250,-0.4629,-2.6531
7.2500,-0.4605,-2.6480
7.2750,-0.4587,-2.6428
7.3000,-0.4574,-2.6376
7.3250,-0.4568,-2.6324
7.3500,-0.4569,-2.6271
7.3750,-0.4577,-2.6218
7.4000,-0.4592,-2.6165
7.4250,-0.4614,-2.6112
7.4500,-0.4642,-2.6059
7.4750,-0.4676,-2.6006
7.5000,-0.4714,-2.5953
7.5250,-0.4756,-2.5901
7.5500,-0.4800,-2.5849
7.5750,-0.4845,-2.5798
7.6000,-0.4891,-2.5748
7.6250,-0.4935,-2.5699
7.6500,-0.4978,-2.5652
7.6750,-0.5019,-2.5606
7.7000,-0.5058,-2.5562
7.7250,-0.5094,-2.5520
7.7500,-0.5129,-2.5480
7.7750,-0.5163,-2.5442
7.8000,-0.5196,-2.5407
7.8250,-0.5229,-2.5374
7.8500,-0.5262,-2.5343
7.8750,-0.5297,-2.5316
7.9000,-0.5332,-2.5291
7.9250,-0.5368,-2.5269
7.9500,-0.5406,-2.5251
7.9750,-0.5443,-2.5236
8.0000,-0.5482,-2.5224
8.0250,-0.5520,-2.5216
8.0500,-0.5559,-2.5212
8.0750,-0.5597,-2.5211
8.1000,-0.5636,-2.5215
8.1250,-0.5675,-2.5223
8.1500,-0.5714,-2.5235
8.1750,-0.5754,-2.5251
8.2000,-0.5794,-2.5272
8.2250,-0.5834,-2.5298
8.2500,-0.5875,-2.5329
8.2750,-0.5917,-2.5364
8.3000,-0.5959,-2.5405
8.3250,-0.6003,-2.5451
8.3500,-0.6047,-2.5502
8.3750,-0.6091,-2.5558
8.4000,-0.6137,-2.5620
8.4250,-0.6184,-2.5688
8.4500,-0.6231,-2.5762
8.4750,-0.6280,-2.5841
8.5000,-0.6329,-2.5927
8.5250,-0.6379,-2.6019
8.5500,-0.6430,-2.6117
8.5750,-0.6482,-2.6221
8.6000,-0.6534,-2.6332
8.6250,-0.6588,-2.6450
8.6500,-0.6642,-2.6574
8.6750,-0.6696,-2.6705
8.7000,-0.6751,-2.6844
8.7250,-0.6807,-2.6989
8.7500,-0.6863,-2.7141
8.7750,-0.6920,-2.7301
8.8000,-0.6976,-2.7469
8.8250,-0.7033,-2.7643
8.8500,-0.7090,-2.7826
8.8750,-0.7146,-2.8016
8.9000,-0.7202,-2.8213
8.9250,-0.7257,-2.8419
8.9500,-0.7312,-2.8632
8.9750,-0.7364,-2.8854
9.0000,-0.7415,-2.9083
9.0250,-0.7463,-2.9321
9.0500,-0.7508,-2.9566
9.0750,-0.7550,-2.9820
9.1000,-0.7587,-3.0081
9.1250,-0.7619,-3.0351
9.1500,-0.7645,-3.0629
9.1750,-0.7664,-3.0914
9.2000,-0.7676,-3.1207
9.2250,-0.7680,-3.1508
9.2500,-0.7675,-3.1817
9.2750,-0.7662,-3.2132
9.3000,-0.7641,-3.2455
9.3250,-0.7612,-3.2784
9.3500,-0.7576,-3.3120
9.3750,-0.7533,-3.3462
9.4000,-0.7486,-3.3809
9.4250,-0.7436,-3.4162
9.4500,-0.7383,-3.4520
9.4750,-0.7329,-3.4883
9.5000,-0.7276,-3.5249
9.5250,-0.7225,-3.5619
9.5500,-0.7177,-3.5993
9.5750,-0.7131,-3.6369
9.6000,-0.7089,-3.6748
9.6250,-0.7051,-3.7129
9.6500,-0.7017,-3.7511
9.6750,-0.6987,-3.7895
9.7000,-0.6960,-3.8280
9.7250,-0.6937,-3.8666
9.7500,-0.6916,-3.9052
9.7750,-0.6899,-3.9438
9.8000,-0.6885,-3.9824
9.8250,-0.6873,-4.0209
9.8500,-0.6864,-4.0594
9.8750,-0.6857,-4.0977
9.9000,-0.6853,-4.1359
9.9250,-0.6851,-4.1740
9.9500,-0.6851,-4.2118
9.9750,-0.6854,-4.2495


==> anc/fig3/dimer_dV2.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9952,5.6568
0.0750,0.9898,5.6568
0.1000,0.9833,5.6568
0.1250,0.9764,5.6566
0.1500,0.9699,5.6564
0.1750,0.9644,5.6561
0.2000,0.9605,5.6557
0.2250,0.9583,5.6551
0.2500,0.9578,5.6544
0.2750,0.9587,5.6536
0.3000,0.9606,5.6525
0.3250,0.9632,5.6514
0.3500,0.9661,5.6501
0.3750,0.9688,5.6487
0.4000,0.9712,5.6473
0.4250,0.9731,5.6457
0.4500,0.9745,5.6440
0.4750,0.9753,5.6422
0.5000,0.9757,5.6404
0.5250,0.9758,5.6385
0.5500,0.9756,5.6365
0.5750,0.9754,5.6344
0.6000,0.9750,5.6323
0.6250,0.9747,5.6301
0.6500,0.9745,5.6278
0.6750,0.9742,5.6255
0.7000,0.9741,5.6231
0.7250,0.9740,5.6206
0.7500,0.9740,5.6180
0.7750,0.9740,5.6154
0.8000,0.9740,5.6127
0.8250,0.9740,5.6099
0.8500,0.9741,5.6071
0.8750,0.9742,5.6042
0.9000,0.9743,5.6013
0.9250,0.9744,5.5983
0.9500,0.9745,5.5952
0.9750,0.9746,5.5921
1.0000,0.9747,5.5890
1.0250,0.9748,5.5858
1.0500,0.9749,5.5825
1.0750,0.9750,5.5792
1.1000,0.9751,5.5759
1.1250,0.9752,5.5725
1.1500,0.9752,5.5691
1.1750,0.9753,5.5657
1.2000,0.9753,5.5622
1.2250,0.9754,5.5588
1.2500,0.9754,5.5552
1.2750,0.9753,5.5517
1.3000,0.9753,5.5481
1.3250,0.9752,5.5446
1.3500,0.9752,5.5410
1.3750,0.9751,5.5373
1.4000,0.9749,5.5337
1.4250,0.9748,5.5301
1.4500,0.9747,5.5264
1.4750,0.9745,5.5228
1.5000,0.9744,5.5191
1.5250,0.9743,5.5154
1.5500,0.9742,5.5118
1.5750,0.9741,5.5081
1.6000,0.9741,5.5044
1.6250,0.9740,5.5008
1.6500,0.9740,5.4971
1.6750,0.9740,5.4935
1.7000,0.9739,5.4898
1.7250,0.9739,5.4862
1.7500,0.9739,5.4826
1.7750,0.9739,5.4790
1.8000,0.9738,5.4754
1.8250,0.9738,5.4718
1.8500,0.9737,5.4683
1.8750,0.9737,5.4648
1.9000,0.9737,5.4613
1.9250,0.9737,5.4579
1.9500,0.9737,5.4544
1.9750,0.9737,5.4510
2.0000,0.9737,5.4477
2.0250,0.9737,5.4444
2.0500,0.9737,5.4411
2.0750,0.9738,5.4379
2.1000,0.9738,5.4347
2.1250,0.9739,5.4315
2.1500,0.9739,5.4284
2.1750,0.9740,5.4254
2.2000,0.9740,5.4224
2.2250,0.9741,5.4194
2.2500,0.9742,5.4166
2.2750,0.9742,5.4137
2.3000,0.9743,5.4110
2.3250,0.9744,5.4083
2.3500,0.9745,5.4057
2.3750,0.9745,5.4031
2.4000,0.9746,5.4006
2.4250,0.9746,5.3982
2.4500,0.9747,5.3958
2.4750,0.9747,5.3935
2.5000,0.9747,5.3913
2.5250,0.9748,5.3892
2.5500,0.9748,5.3871
2.5750,0.9747,5.3852
2.6000,0.9747,5.3833
2.6250,0.9746,5.3814
2.6500,0.9745,5.3797
2.6750,0.9744,5.3781
2.7000,0.9743,5.3765
2.7250,0.9742,5.3750
2.7500,0.9740,5.3736
2.7750,0.9738,5.3723
2.8000,0.9735,5.3711
2.8250,0.9733,5.3700
2.8500,0.9730,5.3689
2.8750,0.9728,5.3680
2.9000,0.9725,5.3671
2.9250,0.9722,5.3663
2.9500,0.9719,5.3656
2.9750,0.9716,5.3649
3.0000,0.9714,5.3644
3.0250,0.9712,5.3639
3.0500,0.9710,5.3635
3.0750,0.9708,5.3632
3.1000,0.9707,5.3630
3.1250,0.9707,5.3628
3.1500,0.9708,5.3628
3.1750,0.9709,5.3628
3.2000,0.9712,5.3629
3.2250,0.9715,5.3630
3.2500,0.9719,5.3633
3.2750,0.9723,5.3636
3.3000,0.9729,5.3641
3.3250,0.9734,5.3646
3.3500,0.9741,5.3652
3.3750,0.9747,5.3659
3.4000,0.9753,5.3667
3.4250,0.9758,5.3676
3.4500,0.9763,5.3685
3.4750,0.9766,5.3696
3.5000,0.9768,5.3708
3.5250,0.9768,5.3720
3.5500,0.9766,5.3734
3.5750,0.9762,5.3749
3.6000,0.9756,5.3764
3.6250,0.9749,5.3781
3.6500,0.9739,5.3798
3.6750,0.9729,5.3816
3.7000,0.9718,5.3835
3.7250,0.9707,5.3854
3.7500,0.9697,5.3874
3.7750,0.9689,5.3895
3.8000,0.9683,5.3917
3.8250,0.9680,5.3938
3.8500,0.9680,5.3961
3.8750,0.9684,5.3984
3.9000,0.9691,5.4007
3.9250,0.9701,5.4031
3.9500,0.9713,5.4056
3.9750,0.9726,5.4081
4.0000,0.9739,5.4106
4.0250,0.9750,5.4132
4.0500,0.9759,5.4159
4.0750,0.9764,5.4187
4.1000,0.9765,5.4215
4.1250,0.9762,5.4244
4.1500,0.9755,5.4273
4.1750,0.9746,5.4303
4.2000,0.9735,5.4334
4.2250,0.9723,5.4365
4.2500,0.9713,5.4396
4.2750,0.9705,5.4428
4.3000,0.9701,5.4460
4.3250,0.9700,5.4492
4.3500,0.9702,5.4524
4.3750,0.9708,5.4557
4.4000,0.9715,5.4590
4.4250,0.9723,5.4623
4.4500,0.9730,5.4656
4.4750,0.9736,5.4690
4.5000,0.9740,5.4724
4.5250,0.9741,5.4758
4.5500,0.9740,5.4792
4.5750,0.9738,5.4827
4.6000,0.9735,5.4862
4.6250,0.9732,5.4896
4.6500,0.9729,5.4931
4.6750,0.9727,5.4966
4.7000,0.9727,5.5001
4.7250,0.9727,5.5036
4.7500,0.9728,5.5071
4.7750,0.9729,5.5106
4.8000,0.9731,5.5141
4.8250,0.9732,5.5176
4.8500,0.9732,5.5211
4.8750,0.9733,5.5246
4.9000,0.9733,5.5280
4.9250,0.9732,5.5315
4.9500,0.9732,5.5349
4.9750,0.9732,5.5383
5.0000,0.9731,5.5417
5.0250,0.9731,5.5451
5.0500,0.9731,5.5484
5.0750,0.9731,5.5517
5.1000,0.9731,5.5550
5.1250,0.9731,5.5583
5.1500,0.9731,5.5615
5.1750,0.9732,5.5647
5.2000,0.9732,5.5678
5.2250,0.9732,5.5709
5.2500,0.9732,5.5740
5.2750,0.9733,5.5770
5.3000,0.9733,5.5800
5.3250,0.9734,5.5829
5.3500,0.9735,5.5858
5.3750,0.9736,5.5887
5.4000,0.9737,5.5915
5.4250,0.9738,5.5942
5.4500,0.9739,5.5969
5.4750,0.9741,5.5995
5.5000,0.9743,5.6021
5.5250,0.9745,5.6046
5.5500,0.9747,5.6070
5.5750,0.9750,5.6094
5.6000,0.9753,5.6118
5.6250,0.9756,5.6140
5.6500,0.9760,5.6163
5.6750,0.9763,5.6184
5.7000,0.9766,5.6205
5.7250,0.9768,5.6226
5.7500,0.9769,5.6245
5.7750,0.9768,5.6265
5.8000,0.9763,5.6283
5.8250,0.9756,5.6301
5.8500,0.9744,5.6318
5.8750,0.9730,5.6335
5.9000,0.9713,5.6350
5.9250,0.9695,5.6365
5.9500,0.9679,5.6379
5.9750,0.9666,5.6392
6.0000,0.9662,5.6403
6.0250,0.9666,5.6414
6.0500,0.9683,5.6424
6.0750,0.9711,5.6432
6.1000,0.9751,5.6440
6.1250,0.9798,5.6447
6.1500,0.9847,5.6453
6.1750,0.9894,5.6458
6.2000,0.9932,5.6464
6.2250,0.9955,5.6469
6.2500,0.9961,5.6474
6.2750,0.9947,5.6479
6.3000,0.9915,5.6484
6.3250,0.9870,5.6489
6.3500,0.9815,5.6493
6.3750,0.9758,5.6496
6.4000,0.9706,5.6499
6.4250,0.9664,5.6501
6.4500,0.9635,5.6502
6.4750,0.9621,5.6501
6.5000,0.9623,5.6499
6.5250,0.9636,5.6496
6.5500,0.9658,5.6492
6.5750,0.9686,5.6486
6.6000,0.9715,5.6480
6.6250,0.9741,5.6472
6.6500,0.9764,5.6464
6.6750,0.9781,5.6454
6.7000,0.9793,5.6445
6.7250,0.9800,5.6434
6.7500,0.9802,5.6423
6.7750,0.9802,5.6411
6.8000,0.9800,5.6399
6.8250,0.9796,5.6386
6.8500,0.9793,5.6372
6.8750,0.9791,5.6358
6.9000,0.9788,5.6343
6.9250,0.9787,5.6328
6.9500,0.9786,5.6312
6.9750,0.9786,5.6295
7.0000,0.9786,5.6278
7.0250,0.9786,5.6260
7.0500,0.9786,5.6242
7.0750,0.9787,5.6223
7.1000,0.9787,5.6203
7.1250,0.9786,5.6183
7.1500,0.9786,5.6163
7.1750,0.9786,5.6142
7.2000,0.9786,5.6121
7.2250,0.9786,5.6099
7.2500,0.9786,5.6076
7.2750,0.9786,5.6053
7.3000,0.9787,5.6030
7.3250,0.9787,5.6006
7.3500,0.9789,5.5982
7.3750,0.9790,5.5958
7.4000,0.9791,5.5933
7.4250,0.9793,5.5908
7.4500,0.9795,5.5882
7.4750,0.9796,5.5856
7.5000,0.9798,5.5830
7.5250,0.9799,5.5804
7.5500,0.9800,5.5777
7.5750,0.9800,5.5751
7.6000,0.9800,5.5724
7.6250,0.9799,5.5697
7.6500,0.9797,5.5669
7.6750,0.9795,5.5642
7.7000,0.9792,5.5614
7.7250,0.9789,5.5586
7.7500,0.9786,5.5559
7.7750,0.9783,5.5531
7.8000,0.9781,5.5502
7.8250,0.9778,5.5474
7.8500,0.9777,5.5446
7.8750,0.9776,5.5417
7.9000,0.9776,5.5389
7.9250,0.9776,5.5360
7.9500,0.9777,5.5332
7.9750,0.9779,5.5303
8.0000,0.9781,5.5275
8.0250,0.9783,5.5246
8.0500,0.9785,5.5217
8.0750,0.9786,5.5189
8.1000,0.9788,5.5161
8.1250,0.9788,5.5133
8.1500,0.9788,5.5105
8.1750,0.9788,5.5077
8.2000,0.9787,5.5049
8.2250,0.9785,5.5022
8.2500,0.9783,5.4994
8.2750,0.9781,5.4967
8.3000,0.9779,5.4940
8.3250,0.9778,5.4914
8.3500,0.9776,5.4887
8.3750,0.9775,5.4861
8.4000,0.9775,5.4835
8.4250,0.9776,5.4810
8.4500,0.9777,5.4785
8.4750,0.9778,5.4760
8.5000,0.9780,5.4735
8.5250,0.9782,5.4711
8.5500,0.9783,5.4687
8.5750,0.9785,5.4664
8.6000,0.9786,5.4641
8.6250,0.9787,5.4618
8.6500,0.9787,5.4596
8.6750,0.9786,5.4575
8.7000,0.9786,5.4554
8.7250,0.9785,5.4533
8.7500,0.9784,5.4513
8.7750,0.9783,5.4494
8.8000,0.9782,5.4475
8.8250,0.9781,5.4456
8.8500,0.9779,5.4438
8.8750,0.9777,5.4421
8.9000,0.9775,5.4404
8.9250,0.9772,5.4388
8.9500,0.9769,5.4372
8.9750,0.9765,5.4357
9.0000,0.9761,5.4342
9.0250,0.9756,5.4328
9.0500,0.9751,5.4315
9.0750,0.9746,5.4302
9.1000,0.9741,5.4289
9.1250,0.9735,5.4277
9.1500,0.9730,5.4266
9.1750,0.9725,5.4255
9.2000,0.9721,5.4244
9.2250,0.9716,5.4234
9.2500,0.9713,5.4225
9.2750,0.9710,5.4216
9.3000,0.9708,5.4207
9.3250,0.9706,5.4199
9.3500,0.9706,5.4191
9.3750,0.9707,5.4183
9.4000,0.9709,5.4177
9.4250,0.9713,5.4170
9.4500,0.9718,5.4164
9.4750,0.9725,5.4159
9.5000,0.9733,5.4154
9.5250,0.9742,5.4150
9.5500,0.9753,5.4146
9.5750,0.9763,5.4143
9.6000,0.9774,5.4140
9.6250,0.9784,5.4139
9.6500,0.9794,5.4138
9.6750,0.9802,5.4137
9.7000,0.9807,5.4138
9.7250,0.9810,5.4140
9.7500,0.9810,5.4142
9.7750,0.9806,5.4145
9.8000,0.9799,5.4149
9.8250,0.9787,5.4154
9.8500,0.9772,5.4160
9.8750,0.9753,5.4166
9.9000,0.9732,5.4173
9.9250,0.9709,5.4180
9.9500,0.9685,5.4188
9.9750,0.9663,5.4196


==> anc/fig3/dimer_dV8.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9951,5.6568
0.0750,0.9892,5.6568
0.1000,0.9813,5.6568
0.1250,0.9719,5.6566
0.1500,0.9614,5.6564
0.1750,0.9501,5.6560
0.2000,0.9386,5.6555
0.2250,0.9273,5.6547
0.2500,0.9163,5.6537
0.2750,0.9061,5.6524
0.3000,0.8968,5.6508
0.3250,0.8884,5.6488
0.3500,0.8811,5.6464
0.3750,0.8747,5.6436
0.4000,0.8693,5.6404
0.4250,0.8647,5.6367
0.4500,0.8608,5.6325
0.4750,0.8576,5.6279
0.5000,0.8548,5.6228
0.5250,0.8525,5.6172
0.5500,0.8505,5.6111
0.5750,0.8488,5.6045
0.6000,0.8474,5.5974
0.6250,0.8461,5.5898
0.6500,0.8450,5.5817
0.6750,0.8441,5.5731
0.7000,0.8432,5.5640
0.7250,0.8425,5.5544
0.7500,0.8420,5.5443
0.7750,0.8415,5.5337
0.8000,0.8412,5.5226
0.8250,0.8409,5.5111
0.8500,0.8407,5.4991
0.8750,0.8406,5.4866
0.9000,0.8406,5.4737
0.9250,0.8406,5.4603
0.9500,0.8406,5.4464
0.9750,0.8406,5.4322
1.0000,0.8405,5.4175
1.0250,0.8403,5.4024
1.0500,0.8401,5.3869
1.0750,0.8397,5.3710
1.1000,0.8391,5.3547
1.1250,0.8383,5.3381
1.1500,0.8373,5.3210
1.1750,0.8361,5.3036
1.2000,0.8346,5.2858
1.2250,0.8328,5.2677
1.2500,0.8309,5.2493
1.2750,0.8287,5.2305
1.3000,0.8264,5.2113
1.3250,0.8239,5.1918
1.3500,0.8213,5.1720
1.3750,0.8187,5.1519
1.4000,0.8161,5.1314
1.4250,0.8135,5.1106
1.4500,0.8109,5.0895
1.4750,0.8084,5.0681
1.5000,0.8060,5.0464
1.5250,0.8036,5.0243
1.5500,0.8012,5.0020
1.5750,0.7989,4.9794
1.6000,0.7965,4.9564
1.6250,0.7941,4.9332
1.6500,0.7916,4.9098
1.6750,0.7890,4.8860
1.7000,0.7863,4.8620
1.7250,0.7835,4.8377
1.7500,0.7806,4.8132
1.7750,0.7777,4.7885
1.8000,0.7747,4.7634
1.8250,0.7716,4.7382
1.8500,0.7685,4.7127
1.8750,0.7653,4.6870
1.9000,0.7621,4.6611
1.9250,0.7588,4.6349
1.9500,0.7554,4.6085
1.9750,0.7520,4.5820
2.0000,0.7485,4.5552
2.0250,0.7449,4.5282
2.0500,0.7412,4.5010
2.0750,0.7375,4.4736
2.1000,0.7337,4.4461
2.1250,0.7299,4.4183
2.1500,0.7259,4.3904
2.1750,0.7219,4.3623
2.2000,0.7178,4.3340
2.2250,0.7137,4.3056
2.2500,0.7095,4.2769
2.2750,0.7052,4.2482
2.3000,0.7008,4.2192
2.3250,0.6963,4.1901
2.3500,0.6918,4.1608
2.3750,0.6872,4.1314
2.4000,0.6826,4.1019
2.4250,0.6778,4.0721
2.4500,0.6731,4.0423
2.4750,0.6682,4.0123
2.5000,0.6633,3.9821
2.5250,0.6583,3.9518
2.5500,0.6533,3.9214
2.5750,0.6482,3.8908
2.6000,0.6430,3.8600
2.6250,0.6378,3.8292
2.6500,0.6326,3.7982
2.6750,0.6273,3.7670
2.7000,0.6221,3.7358
2.7250,0.6167,3.7043
2.7500,0.6114,3.6728
2.7750,0.6061,3.6411
2.8000,0.6008,3.6093
2.8250,0.5954,3.5774
2.8500,0.5901,3.5453
2.8750,0.5849,3.5131
2.9000,0.5797,3.4807
2.9250,0.5745,3.4483
2.9500,0.5694,3.4157
2.9750,0.5644,3.3830
3.0000,0.5594,3.3502
3.0250,0.5546,3.3172
3.0500,0.5500,3.2842
3.0750,0.5454,3.2510
3.1000,0.5410,3.2178
3.1250,0.5368,3.1844
3.1500,0.5327,3.1509
3.1750,0.5289,3.1174
3.2000,0.5253,3.0838
3.2250,0.5218,3.0501
3.2500,0.5186,3.0163
3.2750,0.5157,2.9825
3.3000,0.5130,2.9487
3.3250,0.5105,2.9148
3.3500,0.5083,2.8809
3.3750,0.5063,2.8471
3.4000,0.5045,2.8132
3.4250,0.5029,2.7793
3.4500,0.5015,2.7455
3.4750,0.5003,2.7118
3.5000,0.4992,2.6781
3.5250,0.4982,2.6445
3.5500,0.4973,2.6110
3.5750,0.4963,2.5776
3.6000,0.4954,2.5444
3.6250,0.4943,2.5114
3.6500,0.4931,2.4785
3.6750,0.4917,2.4458
3.7000,0.4900,2.4134
3.7250,0.4880,2.3811
3.7500,0.4856,2.3491
3.7750,0.4829,2.3173
3.8000,0.4797,2.2858
3.8250,0.4761,2.2546
3.8500,0.4721,2.2236
3.8750,0.4676,2.1930
3.9000,0.4626,2.1626
3.9250,0.4573,2.1324
3.9500,0.4517,2.1026
3.9750,0.4458,2.0731
4.0000,0.4397,2.0438
4.0250,0.4334,2.0148
4.0500,0.4272,1.9861
4.0750,0.4210,1.9576
4.1000,0.4149,1.9295
4.1250,0.4090,1.9015
4.1500,0.4033,1.8739
4.1750,0.3980,1.8465
4.2000,0.3929,1.8193
4.2250,0.3882,1.7924
4.2500,0.3837,1.7657
4.2750,0.3795,1.7393
4.3000,0.3755,1.7132
4.3250,0.3717,1.6873
4.3500,0.3679,1.6617
4.3750,0.3643,1.6363
4.4000,0.3606,1.6112
4.4250,0.3570,1.5864
4.4500,0.3532,1.5618
4.4750,0.3495,1.5375
4.5000,0.3456,1.5135
4.5250,0.3417,1.4898
4.5500,0.3378,1.4663
4.5750,0.3339,1.4431
4.6000,0.3300,1.4202
4.6250,0.3261,1.3976
4.6500,0.3222,1.3752
4.6750,0.3184,1.3532
4.7000,0.3147,1.3314
4.7250,0.3110,1.3099
4.7500,0.3074,1.2886
4.7750,0.3038,1.2677
4.8000,0.3003,1.2470
4.8250,0.2967,1.2267
4.8500,0.2932,1.2066
4.8750,0.2897,1.1867
4.9000,0.2862,1.1672
4.9250,0.2826,1.1480
4.9500,0.2791,1.1290
4.9750,0.2755,1.1103
5.0000,0.2720,1.0919
5.0250,0.2684,1.0738
5.0500,0.2648,1.0559
5.0750,0.2613,1.0383
5.1000,0.2577,1.0210
5.1250,0.2542,1.0040
5.1500,0.2507,0.9872
5.1750,0.2473,0.9708
5.2000,0.2439,0.9545
5.2250,0.2405,0.9386
5.2500,0.2372,0.9229
5.2750,0.2340,0.9075
5.3000,0.2309,0.8923
5.3250,0.2279,0.8774
5.3500,0.2249,0.8627
5.3750,0.2221,0.8483
5.4000,0.2193,0.8342
5.4250,0.2166,0.8203
5.4500,0.2140,0.8067
5.4750,0.2115,0.7933
5.5000,0.2090,0.7802
5.5250,0.2066,0.7673
5.5500,0.2043,0.7547
5.5750,0.2020,0.7423
5.6000,0.1997,0.7302
5.6250,0.1976,0.7183
5.6500,0.1955,0.7067
5.6750,0.1935,0.6953
5.7000,0.1917,0.6842
5.7250,0.1899,0.6733
5.7500,0.1884,0.6627
5.7750,0.1871,0.6523
5.8000,0.1860,0.6422
5.8250,0.1852,0.6323
5.8500,0.1847,0.6227
5.8750,0.1845,0.6134
5.9000,0.1846,0.6043
5.9250,0.1849,0.5955
5.9500,0.1854,0.5870
5.9750,0.1860,0.5788
6.0000,0.1866,0.5708
6.0250,0.1869,0.5632
6.0500,0.1869,0.5559
6.0750,0.1862,0.5489
6.1000,0.1848,0.5422
6.1250,0.1825,0.5358
6.1500,0.1790,0.5297
6.1750,0.1743,0.5240
6.2000,0.1683,0.5185
6.2250,0.1610,0.5133
6.2500,0.1526,0.5083
6.2750,0.1431,0.5036
6.3000,0.1329,0.4990
6.3250,0.1220,0.4947
6.3500,0.1110,0.4904
6.3750,0.0999,0.4862
6.4000,0.0892,0.4821
6.4250,0.0790,0.4780
6.4500,0.0696,0.4738
6.4750,0.0611,0.4696
6.5000,0.0536,0.4654
6.5250,0.0473,0.4610
6.5500,0.0419,0.4565
6.5750,0.0376,0.4519
6.6000,0.0342,0.4471
6.6250,0.0316,0.4422
6.6500,0.0297,0.4371
6.6750,0.0283,0.4319
6.7000,0.0274,0.4264
6.7250,0.0269,0.4208
6.7500,0.0266,0.4151
6.7750,0.0266,0.4091
6.8000,0.0267,0.4030
6.8250,0.0269,0.3968
6.8500,0.0273,0.3904
6.8750,0.0277,0.3838
6.9000,0.0282,0.3771
6.9250,0.0288,0.3703
6.9500,0.0294,0.3633
6.9750,0.0301,0.3562
7.0000,0.0309,0.3490
7.0250,0.0318,0.3417
7.0500,0.0327,0.3343
7.0750,0.0336,0.3268
7.1000,0.0346,0.3192
7.1250,0.0355,0.3116
7.1500,0.0364,0.3038
7.1750,0.0372,0.2960
7.2000,0.0378,0.2882
7.2250,0.0382,0.2803
7.2500,0.0384,0.2724
7.2750,0.0382,0.2644
7.3000,0.0375,0.2564
7.3250,0.0364,0.2483
7.3500,0.0347,0.2403
7.3750,0.0325,0.2322
7.4000,0.0297,0.2241
7.4250,0.0263,0.2159
7.4500,0.0222,0.2078
7.4750,0.0177,0.1995
7.5000,0.0127,0.1912
7.5250,0.0073,0.1828
7.5500,0.0017,0.1744
7.5750,-0.0042,0.1658
7.6000,-0.0101,0.1571
7.6250,-0.0159,0.1483
7.6500,-0.0217,0.1393
7.6750,-0.0272,0.1302
7.7000,-0.0326,0.1209
7.7250,-0.0378,0.1113
7.7500,-0.0428,0.1016
7.7750,-0.0477,0.0917
7.8000,-0.0526,0.0816
7.8250,-0.0575,0.0712
7.8500,-0.0625,0.0606
7.8750,-0.0677,0.0497
7.9000,-0.0730,0.0385
7.9250,-0.0786,0.0271
7.9500,-0.0843,0.0153
7.9750,-0.0901,0.0033
8.0000,-0.0961,-0.0091
8.0250,-0.1021,-0.0218
8.0500,-0.1082,-0.0348
8.0750,-0.1143,-0.0483
8.1000,-0.1204,-0.0620
8.1250,-0.1264,-0.0762
8.1500,-0.1325,-0.0908
8.1750,-0.1387,-0.1058
8.2000,-0.1448,-0.1212
8.2250,-0.1511,-0.1370
8.2500,-0.1574,-0.1533
8.2750,-0.1637,-0.1700
8.3000,-0.1702,-0.1873
8.3250,-0.1767,-0.2050
8.3500,-0.1833,-0.2232
8.3750,-0.1899,-0.2419
8.4000,-0.1966,-0.2611
8.4250,-0.2033,-0.2809
8.4500,-0.2100,-0.3012
8.4750,-0.2168,-0.3221
8.5000,-0.2235,-0.3435
8.5250,-0.2301,-0.3655
8.5500,-0.2367,-0.3881
8.5750,-0.2431,-0.4113
8.6000,-0.2495,-0.4350
8.6250,-0.2557,-0.4594
8.6500,-0.2617,-0.4844
8.6750,-0.2675,-0.5101
8.7000,-0.2731,-0.5363
8.7250,-0.2785,-0.5632
8.7500,-0.2835,-0.5908
8.7750,-0.2883,-0.6189
8.8000,-0.2928,-0.6477
8.8250,-0.2969,-0.6771
8.8500,-0.3006,-0.7072
8.8750,-0.3040,-0.7378
8.9000,-0.3069,-0.7691
8.9250,-0.3094,-0.8010
8.9500,-0.3115,-0.8335
8.9750,-0.3132,-0.8665
9.0000,-0.3146,-0.9001
9.0250,-0.3156,-0.9343
9.0500,-0.3163,-0.9690
9.0750,-0.3168,-1.0042
9.1000,-0.3173,-1.0399
9.1250,-0.3177,-1.0761
9.1500,-0.3182,-1.1128
9.1750,-0.3189,-1.1498
9.2000,-0.3199,-1.1873
9.2250,-0.3211,-1.2251
9.2500,-0.3227,-1.2634
9.2750,-0.3245,-1.3019
9.3000,-0.3266,-1.3409
9.3250,-0.3289,-1.3801
9.3500,-0.3314,-1.4196
9.3750,-0.3340,-1.4594
9.4000,-0.3368,-1.4995
9.4250,-0.3395,-1.5399
9.4500,-0.3423,-1.5804
9.4750,-0.3452,-1.6212
9.5000,-0.3480,-1.6622
9.5250,-0.3509,-1.7034
9.5500,-0.3537,-1.7448
9.5750,-0.3564,-1.7863
9.6000,-0.3591,-1.8280
9.6250,-0.3617,-1.8698
9.6500,-0.3642,-1.9117
9.6750,-0.3666,-1.9537
9.7000,-0.3691,-1.9958
9.7250,-0.3715,-2.0379
9.7500,-0.3740,-2.0801
9.7750,-0.3767,-2.1223
9.8000,-0.3797,-2.1645
9.8250,-0.3831,-2.2067
9.8500,-0.3869,-2.2489
9.8750,-0.3913,-2.2910
9.9000,-0.3962,-2.3331
9.9250,-0.4018,-2.3751
9.9500,-0.4080,-2.4171
9.9750,-0.4150,-2.4590


==> anc/fig3/hols_dV10.csv <==
timeomega_0,O_n,O_x
0.0000,4.9217,27.8411
0.0250,4.9216,27.8411
0.0500,4.9203,27.8411
0.0750,4.9149,27.8411
0.1000,4.9018,27.8411
0.1250,4.8786,27.8410
0.1500,4.8452,27.8407
0.1750,4.8033,27.8402
0.2000,4.7563,27.8392
0.2250,4.7080,27.8377
0.2500,4.6612,27.8354
0.2750,4.6170,27.8322
0.3000,4.5753,27.8279
0.3250,4.5349,27.8224
0.3500,4.4943,27.8155
0.3750,4.4528,27.8071
0.4000,4.4102,27.7971
0.4250,4.3671,27.7853
0.4500,4.3245,27.7716
0.4750,4.2835,27.7558
0.5000,4.2445,27.7378
0.5250,4.2080,27.7175
0.5500,4.1737,27.6948
0.5750,4.1414,27.6694
0.6000,4.1104,27.6415
0.6250,4.0806,27.6107
0.6500,4.0517,27.5772
0.6750,4.0239,27.5407
0.7000,3.9972,27.5013
0.7250,3.9717,27.4587
0.7500,3.9475,27.4131
0.7750,3.9247,27.3643
0.8000,3.9032,27.3123
0.8250,3.8827,27.2569
0.8500,3.8632,27.1983
0.8750,3.8446,27.1364
0.9000,3.8268,27.0710
0.9250,3.8097,27.0023
0.9500,3.7932,26.9302
0.9750,3.7772,26.8546
1.0000,3.7616,26.7756
1.0250,3.7463,26.6932
1.0500,3.7310,26.6073
1.0750,3.7158,26.5180
1.1000,3.7003,26.4253
1.1250,3.6846,26.3291
1.1500,3.6685,26.2295
1.1750,3.6519,26.1264
1.2000,3.6348,26.0200
1.2250,3.6172,25.9101
1.2500,3.5991,25.7968
1.2750,3.5806,25.6801
1.3000,3.5618,25.5601
1.3250,3.5427,25.4366
1.3500,3.5234,25.3098
1.3750,3.5040,25.1796
1.4000,3.4845,25.0460
1.4250,3.4651,24.9092
1.4500,3.4459,24.7690
1.4750,3.4269,24.6255
1.5000,3.4082,24.4787
1.5250,3.3898,24.3287
1.5500,3.3717,24.1754
1.5750,3.3537,24.0190
1.6000,3.3359,23.8594
1.6250,3.3183,23.6967
1.6500,3.3008,23.5309
1.6750,3.2834,23.3620
1.7000,3.2660,23.1902
1.7250,3.2487,23.0154
1.7500,3.2313,22.8377
1.7750,3.2137,22.6572
1.8000,3.1961,22.4739
1.8250,3.1783,22.2878
1.8500,3.1604,22.0990
1.8750,3.1424,21.9076
1.9000,3.1244,21.7136
1.9250,3.1064,21.5171
1.9500,3.0883,21.3181
1.9750,3.0702,21.1167
2.0000,3.0520,20.9129
2.0250,3.0337,20.7069
2.0500,3.0153,20.4987
2.0750,2.9968,20.2883
2.1000,2.9781,20.0758
2.1250,2.9594,19.8613
2.1500,2.9405,19.6448
2.1750,2.9215,19.4265
2.2000,2.9022,19.2064
2.2250,2.8826,18.9845
2.2500,2.8628,18.7609
2.2750,2.8428,18.5357
2.3000,2.8225,18.3090
2.3250,2.8020,18.0808
2.3500,2.7813,17.8512
2.3750,2.7603,17.6203
2.4000,2.7390,17.3882
2.4250,2.7174,17.1548
2.4500,2.6955,16.9204
2.4750,2.6733,16.6849
2.5000,2.6508,16.4484
2.5250,2.6280,16.2110
2.5500,2.6049,15.9728
2.5750,2.5814,15.7338
2.6000,2.5575,15.4940
2.6250,2.5334,15.2537
2.6500,2.5089,15.0127
2.6750,2.4840,14.7713
2.7000,2.4587,14.5294
2.7250,2.4330,14.2871
2.7500,2.4070,14.0445
2.7750,2.3807,13.8016
2.8000,2.3541,13.5585
2.8250,2.3272,13.3152
2.8500,2.2998,13.0719
2.8750,2.2721,12.8285
2.9000,2.2441,12.5851
2.9250,2.2157,12.3418
2.9500,2.1871,12.0986
2.9750,2.1581,11.8556
3.0000,2.1289,11.6128
3.0250,2.0993,11.3702
3.0500,2.0695,11.1280
3.0750,2.0394,10.8861
3.1000,2.0091,10.6447
3.1250,1.9786,10.4037
3.1500,1.9479,10.1631
3.1750,1.9172,9.9231
3.2000,1.8863,9.6837
3.2250,1.8553,9.4449
3.2500,1.8244,9.2068
3.2750,1.7935,8.9693
3.3000,1.7627,8.7326
3.3250,1.7320,8.4967
3.3500,1.7016,8.2615
3.3750,1.6715,8.0273
3.4000,1.6418,7.7939
3.4250,1.6125,7.5614
3.4500,1.5836,7.3299
3.4750,1.5554,7.0994
3.5000,1.5278,6.8700
3.5250,1.5009,6.6417
3.5500,1.4748,6.4146
3.5750,1.4495,6.1886
3.6000,1.4252,5.9639
3.6250,1.4017,5.7405
3.6500,1.3793,5.5185
3.6750,1.3579,5.2979
3.7000,1.3375,5.0788
3.7250,1.3181,4.8613
3.7500,1.2997,4.6453
3.7750,1.2822,4.4311
3.8000,1.2656,4.2186
3.8250,1.2498,4.0079
3.8500,1.2347,3.7992
3.8750,1.2203,3.5925
3.9000,1.2065,3.3878
3.9250,1.1932,3.1852
3.9500,1.1804,2.9849
3.9750,1.1678,2.7869
4.0000,1.1555,2.5913
4.0250,1.1433,2.3981
4.0500,1.1309,2.2075
4.0750,1.1183,2.0195
4.1000,1.1051,1.8342
4.1250,1.0915,1.6517
4.1500,1.0772,1.4719
4.1750,1.0624,1.2951
4.2000,1.0470,1.1212
4.2250,1.0313,0.9503
4.2500,1.0154,0.7824
4.2750,0.9992,0.6177
4.3000,0.9828,0.4561
4.3250,0.9659,0.2977
4.3500,0.9486,0.1425
4.3750,0.9307,-0.0095
4.4000,0.9122,-0.1581
4.4250,0.8932,-0.3034
4.4500,0.8739,-0.4454
4.4750,0.8547,-0.5840
4.5000,0.8357,-0.7192
4.5250,0.8173,-0.8510
4.5500,0.7993,-0.9794
4.5750,0.7816,-1.1044
4.6000,0.7640,-1.2259
4.6250,0.7464,-1.3440
4.6500,0.7286,-1.4585
4.6750,0.7107,-1.5696
4.7000,0.6927,-1.6772
4.7250,0.6750,-1.7813
4.7500,0.6577,-1.8819
4.7750,0.6408,-1.9790
4.8000,0.6244,-2.0726
4.8250,0.6084,-2.1627
4.8500,0.5924,-2.2494
4.8750,0.5765,-2.3325
4.9000,0.5606,-2.4121
4.9250,0.5447,-2.4883
4.9500,0.5290,-2.5610
4.9750,0.5133,-2.6302
5.0000,0.4980,-2.6960
5.0250,0.4828,-2.7583
5.0500,0.4678,-2.8173
5.0750,0.4529,-2.8728
5.1000,0.4380,-2.9250
5.1250,0.4232,-2.9738
5.1500,0.4085,-3.0192
5.1750,0.3938,-3.0614
5.2000,0.3792,-3.1002
5.2250,0.3646,-3.1358
5.2500,0.3501,-3.1682
5.2750,0.3357,-3.1974
5.3000,0.3213,-3.2234
5.3250,0.3071,-3.2463
5.3500,0.2928,-3.2661
5.3750,0.2787,-3.2829
5.4000,0.2647,-3.2966
5.4250,0.2508,-3.3074
5.4500,0.2370,-3.3153
5.4750,0.2233,-3.3202
5.5000,0.2098,-3.3224
5.5250,0.1964,-3.3217
5.5500,0.1832,-3.3184
5.5750,0.1701,-3.3123
5.6000,0.1572,-3.3036
5.6250,0.1446,-3.2923
5.6500,0.1322,-3.2785
5.6750,0.1200,-3.2622
5.7000,0.1081,-3.2434
5.7250,0.0966,-3.2223
5.7500,0.0852,-3.1989
5.7750,0.0738,-3.1732
5.8000,0.0624,-3.1454
5.8250,0.0508,-3.1154
5.8500,0.0389,-3.0833
5.8750,0.0268,-3.0491
5.9000,0.0144,-3.0130
5.9250,0.0021,-2.9751
5.9500,-0.0101,-2.9353
5.9750,-0.0220,-2.8938
6.0000,-0.0340,-2.8505
6.0250,-0.0463,-2.8057
6.0500,-0.0596,-2.7593
6.0750,-0.0745,-2.7115
6.1000,-0.0911,-2.6623
6.1250,-0.1095,-2.6118
6.1500,-0.1290,-2.5601
6.1750,-0.1488,-2.5074
6.2000,-0.1681,-2.4536
6.2250,-0.1865,-2.3990
6.2500,-0.2039,-2.3436
6.2750,-0.2209,-2.2875
6.3000,-0.2379,-2.2308
6.3250,-0.2555,-2.1737
6.3500,-0.2736,-2.1161
6.3750,-0.2916,-2.0583
6.4000,-0.3087,-2.0002
6.4250,-0.3238,-1.9421
6.4500,-0.3361,-1.8840
6.4750,-0.3455,-1.8259
6.5000,-0.3520,-1.7680
6.5250,-0.3564,-1.7103
6.5500,-0.3592,-1.6529
6.5750,-0.3609,-1.5958
6.6000,-0.3616,-1.5390
6.6250,-0.3611,-1.4826
6.6500,-0.3590,-1.4267
6.6750,-0.3552,-1.3712
6.7000,-0.3495,-1.3161
6.7250,-0.3422,-1.2616
6.7500,-0.3334,-1.2075
6.7750,-0.3237,-1.1539
6.8000,-0.3132,-1.1009
6.8250,-0.3023,-1.0483
6.8500,-0.2909,-0.9962
6.8750,-0.2791,-0.9446
6.9000,-0.2670,-0.8935
6.9250,-0.2544,-0.8428
6.9500,-0.2415,-0.7926
6.9750,-0.2283,-0.7428
7.0000,-0.2149,-0.6934
7.0250,-0.2015,-0.6444
7.0500,-0.1882,-0.5958
7.0750,-0.1752,-0.5476
7.1000,-0.1625,-0.4997
7.1250,-0.1503,-0.4521
7.1500,-0.1387,-0.4049
7.1750,-0.1278,-0.3580
7.2000,-0.1177,-0.3114
7.2250,-0.1084,-0.2651
7.2500,-0.1003,-0.2190
7.2750,-0.0932,-0.1733
7.3000,-0.0873,-0.1279
7.3250,-0.0827,-0.0827
7.3500,-0.0795,-0.0379
7.3750,-0.0775,0.0066
7.4000,-0.0769,0.0508
7.4250,-0.0775,0.0946
7.4500,-0.0793,0.1379
7.4750,-0.0822,0.1809
7.5000,-0.0861,0.2233
7.5250,-0.0907,0.2652
7.5500,-0.0960,0.3066
7.5750,-0.1017,0.3474
7.6000,-0.1076,0.3875
7.6250,-0.1138,0.4269
7.6500,-0.1199,0.4656
7.6750,-0.1259,0.5035
7.7000,-0.1318,0.5405
7.7250,-0.1376,0.5767
7.7500,-0.1433,0.6119
7.7750,-0.1488,0.6462
7.8000,-0.1544,0.6795
7.8250,-0.1600,0.7117
7.8500,-0.1657,0.7428
7.8750,-0.1716,0.7727
7.9000,-0.1777,0.8015
7.9250,-0.1840,0.8291
7.9500,-0.1906,0.8554
7.9750,-0.1974,0.8805
8.0000,-0.2044,0.9042
8.0250,-0.2116,0.9265
8.0500,-0.2191,0.9474
8.0750,-0.2269,0.9668
8.1000,-0.2348,0.9847
8.1250,-0.2430,1.0010
8.1500,-0.2514,1.0158
8.1750,-0.2600,1.0290
8.2000,-0.2688,1.0405
8.2250,-0.2779,1.0502
8.2500,-0.2871,1.0582
8.2750,-0.2966,1.0644
8.3000,-0.3063,1.0688
8.3250,-0.3161,1.0713
8.3500,-0.3261,1.0719
8.3750,-0.3363,1.0706
8.4000,-0.3467,1.0673
8.4250,-0.3572,1.0619
8.4500,-0.3679,1.0544
8.4750,-0.3788,1.0449
8.5000,-0.3898,1.0332
8.5250,-0.4010,1.0194
8.5500,-0.4123,1.0033
8.5750,-0.4238,0.9851


==> anc/fig3/hols_dV2.csv <==
timeomega_0,O_n,O_x
0.0000,4.9217,27.8411
0.0250,4.9217,27.8411
0.0500,4.9216,27.8411
0.0750,4.9214,27.8411
0.1000,4.9208,27.8411
0.1250,4.9197,27.8411
0.1500,4.9182,27.8411
0.1750,4.9161,27.8411
0.2000,4.9137,27.8410
0.2250,4.9111,27.8410
0.2500,4.9087,27.8409
0.2750,4.9066,27.8407
0.3000,4.9052,27.8405
0.3250,4.9043,27.8402
0.3500,4.9042,27.8399
0.3750,4.9047,27.8395
0.4000,4.9056,27.8390
0.4250,4.9068,27.8385
0.4500,4.9080,27.8380
0.4750,4.9092,27.8373
0.5000,4.9103,27.8367
0.5250,4.9111,27.8360
0.5500,4.9117,27.8353
0.5750,4.9120,27.8345
0.6000,4.9122,27.8337
0.6250,4.9122,27.8329
0.6500,4.9121,27.8321
0.6750,4.9120,27.8312
0.7000,4.9119,27.8303
0.7250,4.9119,27.8294
0.7500,4.9119,27.8284
0.7750,4.9120,27.8274
0.8000,4.9122,27.8264
0.8250,4.9124,27.8254
0.8500,4.9125,27.8243
0.8750,4.9126,27.8232
0.9000,4.9125,27.8221
0.9250,4.9123,27.8210
0.9500,4.9121,27.8199
0.9750,4.9117,27.8187
1.0000,4.9113,27.8175
1.0250,4.9109,27.8163
1.0500,4.9105,27.8151
1.0750,4.9103,27.8138
1.1000,4.9101,27.8125
1.1250,4.9100,27.8112
1.1500,4.9099,27.8099
1.1750,4.9100,27.8086
1.2000,4.9100,27.8072
1.2250,4.9100,27.8058
1.2500,4.9101,27.8044
1.2750,4.9101,27.8030
1.3000,4.9101,27.8015
1.3250,4.9101,27.8001
1.3500,4.9100,27.7986
1.3750,4.9100,27.7971
1.4000,4.9098,27.7956
1.4250,4.9097,27.7941
1.4500,4.9096,27.7925
1.4750,4.9094,27.7910
1.5000,4.9092,27.7894
1.5250,4.9090,27.7878
1.5500,4.9089,27.7863
1.5750,4.9087,27.7847
1.6000,4.9085,27.7831
1.6250,4.9084,27.7814
1.6500,4.9083,27.7798
1.6750,4.9083,27.7782
1.7000,4.9082,27.7765
1.7250,4.9082,27.7749
1.7500,4.9082,27.7732
1.7750,4.9082,27.7716
1.8000,4.9081,27.7699
1.8250,4.9081,27.7682
1.8500,4.9080,27.7666
1.8750,4.9079,27.7649
1.9000,4.9077,27.7632
1.9250,4.9076,27.7615
1.9500,4.9074,27.7599
1.9750,4.9073,27.7582
2.0000,4.9072,27.7565
2.0250,4.9072,27.7548
2.0500,4.9071,27.7532
2.0750,4.9072,27.7515
2.1000,4.9073,27.7498
2.1250,4.9075,27.7482
2.1500,4.9077,27.7465
2.1750,4.9079,27.7449
2.2000,4.9081,27.7432
2.2250,4.9083,27.7416
2.2500,4.9085,27.7400
2.2750,4.9085,27.7384
2.3000,4.9086,27.7369
2.3250,4.9085,27.7353
2.3500,4.9084,27.7338
2.3750,4.9083,27.7323
2.4000,4.9082,27.7308
2.4250,4.9081,27.7293
2.4500,4.9081,27.7279
2.4750,4.9080,27.7264
2.5000,4.9080,27.7250
2.5250,4.9079,27.7237
2.5500,4.9079,27.7223
2.5750,4.9079,27.7210
2.6000,4.9079,27.7197
2.6250,4.9078,27.7184
2.6500,4.9078,27.7172
2.6750,4.9077,27.7159
2.7000,4.9076,27.7147
2.7250,4.9076,27.7136
2.7500,4.9075,27.7124
2.7750,4.9074,27.7113
2.8000,4.9074,27.7103
2.8250,4.9073,27.7092
2.8500,4.9072,27.7082
2.8750,4.9072,27.7072
2.9000,4.9071,27.7063
2.9250,4.9071,27.7054
2.9500,4.9070,27.7045
2.9750,4.9070,27.7037
3.0000,4.9069,27.7028
3.0250,4.9069,27.7021
3.0500,4.9069,27.7013
3.0750,4.9069,27.7006
3.1000,4.9069,27.6999
3.1250,4.9069,27.6993
3.1500,4.9069,27.6987
3.1750,4.9069,27.6981
3.2000,4.9069,27.6976
3.2250,4.9069,27.6971
3.2500,4.9068,27.6966
3.2750,4.9068,27.6962
3.3000,4.9067,27.6958
3.3250,4.9066,27.6955
3.3500,4.9066,27.6951
3.3750,4.9064,27.6949
3.4000,4.9063,27.6946
3.4250,4.9062,27.6944
3.4500,4.9061,27.6943
3.4750,4.9061,27.6942
3.5000,4.9061,27.6941
3.5250,4.9061,27.6940
3.5500,4.9062,27.6940
3.5750,4.9063,27.6940
3.6000,4.9064,27.6941
3.6250,4.9066,27.6942
3.6500,4.9068,27.6943
3.6750,4.9069,27.6945
3.7000,4.9071,27.6947
3.7250,4.9072,27.6949
3.7500,4.9073,27.6952
3.7750,4.9074,27.6955
3.8000,4.9074,27.6959
3.8250,4.9073,27.6963
3.8500,4.9072,27.6967
3.8750,4.9071,27.6972
3.9000,4.9069,27.6977
3.9250,4.9067,27.6983
3.9500,4.9065,27.6989
3.9750,4.9064,27.6995
4.0000,4.9062,27.7002
4.0250,4.9061,27.7009
4.0500,4.9061,27.7016
4.0750,4.9061,27.7024
4.1000,4.9062,27.7032
4.1250,4.9063,27.7040
4.1500,4.9063,27.7048
4.1750,4.9064,27.7057
4.2000,4.9065,27.7066
4.2250,4.9065,27.7076
4.2500,4.9065,27.7086
4.2750,4.9064,27.7096
4.3000,4.9063,27.7106
4.3250,4.9063,27.7116
4.3500,4.9062,27.7127
4.3750,4.9061,27.7138
4.4000,4.9061,27.7150
4.4250,4.9060,27.7161
4.4500,4.9060,27.7173
4.4750,4.9059,27.7185
4.5000,4.9059,27.7197
4.5250,4.9059,27.7209
4.5500,4.9059,27.7222
4.5750,4.9058,27.7234
4.6000,4.9058,27.7247
4.6250,4.9058,27.7260
4.6500,4.9058,27.7273
4.6750,4.9057,27.7286
4.7000,4.9057,27.7300
4.7250,4.9058,27.7313
4.7500,4.9058,27.7327
4.7750,4.9058,27.7341
4.8000,4.9058,27.7355
4.8250,4.9058,27.7369
4.8500,4.9058,27.7383
4.8750,4.9058,27.7397
4.9000,4.9058,27.7411
4.9250,4.9058,27.7426
4.9500,4.9057,27.7440
4.9750,4.9057,27.7454
5.0000,4.9057,27.7469
5.0250,4.9056,27.7483
5.0500,4.9056,27.7497
5.0750,4.9056,27.7512
5.1000,4.9056,27.7526
5.1250,4.9055,27.7540
5.1500,4.9055,27.7555
5.1750,4.9055,27.7569
5.2000,4.9055,27.7583
5.2250,4.9055,27.7597
5.2500,4.9055,27.7611
5.2750,4.9055,27.7625
5.3000,4.9054,27.7639
5.3250,4.9054,27.7653
5.3500,4.9053,27.7667
5.3750,4.9053,27.7680
5.4000,4.9053,27.7694
5.4250,4.9052,27.7707
5.4500,4.9052,27.7720
5.4750,4.9053,27.7734
5.5000,4.9053,27.7746
5.5250,4.9053,27.7759
5.5500,4.9054,27.7772
5.5750,4.9054,27.7784
5.6000,4.9053,27.7796
5.6250,4.9052,27.7808
5.6500,4.9050,27.7820
5.6750,4.9047,27.7831
5.7000,4.9043,27.7843
5.7250,4.9038,27.7854
5.7500,4.9033,27.7864
5.7750,4.9029,27.7875
5.8000,4.9025,27.7885
5.8250,4.9024,27.7894
5.8500,4.9026,27.7904
5.8750,4.9032,27.7913
5.9000,4.9041,27.7921
5.9250,4.9054,27.7930
5.9500,4.9069,27.7938
5.9750,4.9087,27.7946
6.0000,4.9103,27.7953
6.0250,4.9118,27.7961
6.0500,4.9129,27.7968
6.0750,4.9136,27.7976
6.1000,4.9137,27.7983
6.1250,4.9134,27.7990
6.1500,4.9127,27.7998
6.1750,4.9118,27.8005
6.2000,4.9108,27.8012
6.2250,4.9099,27.8019
6.2500,4.9092,27.8026
6.2750,4.9086,27.8032
6.3000,4.9080,27.8039
6.3250,4.9073,27.8045
6.3500,4.9064,27.8051
6.3750,4.9053,27.8056
6.4000,4.9039,27.8062
6.4250,4.9024,27.8066
6.4500,4.9008,27.8071
6.4750,4.8995,27.8074
6.5000,4.8985,27.8077
6.5250,4.8979,27.8080
6.5500,4.8980,27.8082
6.5750,4.8985,27.8083
6.6000,4.8995,27.8084
6.6250,4.9008,27.8084
6.6500,4.9023,27.8083
6.6750,4.9038,27.8082
6.7000,4.9051,27.8081
6.7250,4.9062,27.8079
6.7500,4.9070,27.8077
6.7750,4.9074,27.8075
6.8000,4.9076,27.8072
6.8250,4.9075,27.8069
6.8500,4.9073,27.8065
6.8750,4.9070,27.8062
6.9000,4.9068,27.8058
6.9250,4.9067,27.8053
6.9500,4.9066,27.8049
6.9750,4.9066,27.8044
7.0000,4.9066,27.8039
7.0250,4.9067,27.8033
7.0500,4.9067,27.8027
7.0750,4.9067,27.8021
7.1000,4.9065,27.8015
7.1250,4.9063,27.8008
7.1500,4.9060,27.8001
7.1750,4.9056,27.7994
7.2000,4.9052,27.7986
7.2250,4.9047,27.7978
7.2500,4.9043,27.7970
7.2750,4.9038,27.7962
7.3000,4.9035,27.7953
7.3250,4.9031,27.7943
7.3500,4.9029,27.7934
7.3750,4.9027,27.7923
7.4000,4.9026,27.7913
7.4250,4.9026,27.7902
7.4500,4.9026,27.7891
7.4750,4.9026,27.7880
7.5000,4.9026,27.7868
7.5250,4.9026,27.7855
7.5500,4.9025,27.7843
7.5750,4.9024,27.7830
7.6000,4.9022,27.7817
7.6250,4.9020,27.7803
7.6500,4.9017,27.7790
7.6750,4.9016,27.7775
7.7000,4.9014,27.7761
7.7250,4.9013,27.7746
7.7500,4.9012,27.7731
7.7750,4.9012,27.7716
7.8000,4.9012,27.7700
7.8250,4.9012,27.7684
7.8500,4.9011,27.7668
7.8750,4.9011,27.7651
7.9000,4.9010,27.7635
7.9250,4.9009,27.7618
7.9500,4.9008,27.7600
7.9750,4.9007,27.7583
8.0000,4.9006,27.7565
8.0250,4.9005,27.7547
8.0500,4.9003,27.7529
8.0750,4.9002,27.7511
8.1000,4.9001,27.7492
8.1250,4.9000,27.7473
8.1500,4.8999,27.7454
8.1750,4.8999,27.7435
8.2000,4.8998,27.7416
8.2250,4.8998,27.7397
8.2500,4.8998,27.7377
8.2750,4.8999,27.7357
8.3000,4.8999,27.7337
8.3250,4.9000,27.7318
8.3500,4.9002,27.7298
8.3750,4.9003,27.7278
8.4000,4.9003,27.7257
8.4250,4.9004,27.7237
8.4500,4.9004,27.7217
8.4750,4.9004,27.7197
8.5000,4.9004,27.7177
8.5250,4.9003,27.7156
8.5500,4.9002,27.7136
8.5750,4.9001,27.7116
8.6000,4.8999,27.7096
8.6250,4.8998,27.7076
8.6500,4.8996,27.7056
8.6750,4.8994,27.7036
8.7000,4.8992,27.7016
8.7250,4.8990,27.6997
8.7500,4.8988,27.6977
8.7750,4.8986,27.6957
8.8000,4.8984,27.6938
8.8250,4.8983,27.6919
8.8500,4.8981,27.6899
8.8750,4.8980,27.6880
8.9000,4.8979,27.6861
8.9250,4.8978,27.6842
8.9500,4.8977,27.6823
8.9750,4.8976,27.6805
9.0000,4.8975,27.6786
9.0250,4.8975,27.6768
9.0500,4.8974,27.6750
9.0750,4.8974,27.6732
9.1000,4.8973,27.6714
9.1250,4.8973,27.6696
9.1500,4.8973,27.6679
9.1750,4.8973,27.6661
9.2000,4.8973,27.6644
9.2250,4.8973,27.6628
9.2500,4.8972,27.6611
9.2750,4.8972,27.6595
9.3000,4.8972,27.6579
9.3250,4.8972,27.6563
9.3500,4.8972,27.6548
9.3750,4.8973,27.6532
9.4000,4.8973,27.6518
9.4250,4.8974,27.6503
9.4500,4.8975,27.6489
9.4750,4.8976,27.6475
9.5000,4.8977,27.6462
9.5250,4.8979,27.6448
9.5500,4.8980,27.6436
9.5750,4.8981,27.6423
9.6000,4.8982,27.6411
9.6250,4.8983,27.6400
9.6500,4.8984,27.6389
9.6750,4.8984,27.6378
9.7000,4.8983,27.6368
9.7250,4.8982,27.6358
9.7500,4.8980,27.6349
9.7750,4.8978,27.6340
9.8000,4.8976,27.6331
9.8250,4.8973,27.6323
9.8500,4.8970,27.6316
9.8750,4.8967,27.6308
9.9000,4.8965,27.6302
9.9250,4.8962,27.6295
9.9500,4.8960,27.6290
9.9750,4.8958,27.6284
10.0000,4.8957,27.6279
10.0250,4.8955,27.6274
10.0500,4.8955,27.6270
10.0750,4.8954,27.6266
10.1000,4.8954,27.6263
10.1250,4.8954,27.6260
10.1500,4.8955,27.6257
10.1750,4.8955,27.6255
10.2000,4.8956,27.6253
10.2250,4.8956,27.6252
10.2500,4.8957,27.6251
10.2750,4.8957,27.6250
10.3000,4.8957,27.6250
10.3250,4.8957,27.6250
10.3500,4.8957,27.6251
10.3750,4.8957,27.6252
10.4000,4.8957,27.6254
10.4250,4.8957,27.6256
10.4500,4.8957,27.6258
10.4750,4.8957,27.6261
10.5000,4.8957,27.6264
10.5250,4.8957,27.6268
10.5500,4.8957,27.6272
10.5750,4.8957,27.6276
10.6000,4.8957,27.6281
10.6250,4.8957,27.6287
10.6500,4.8957,27.6292
10.6750,4.8956,27.6298
10.7000,4.8955,27.6305
10.7250,4.8954,27.6312
10.7500,4.8953,27.6319
10.7750,4.8951,27.6327
10.8000,4.8950,27.6335
10.8250,4.8948,27.6343
10.8500,4.8947,27.6352
10.8750,4.8946,27.6361
10.9000,4.8945,27.6370
10.9250,4.8945,27.6380
10.9500,4.8945,27.6390
10.9750,4.8945,27.6400
11.0000,4.8946,27.6410
11.0250,4.8946,27.6421
11.0500,4.8947,27.6432
11.0750,4.8947,27.6444
11.1000,4.8948,27.6455
11.1250,4.8948,27.6467
11.1500,4.8948,27.6479
11.1750,4.8948,27.6492
11.2000,4.8948,27.6504
11.2250,4.8947,27.6517
11.2500,4.8946,27.6530
11.2750,4.8945,27.6544
11.3000,4.8944,27.6557
11.3250,4.8942,27.6571
11.3500,4.8941,27.6585
11.3750,4.8939,27.6599
11.4000,4.8938,27.6613
11.4250,4.8937,27.6627
11.4500,4.8936,27.6642
11.4750,4.8935,27.6656
11.5000,4.8935,27.6671
11.5250,4.8935,27.6685
11.5500,4.8935,27.6700
11.5750,4.8935,27.6715
11.6000,4.8936,27.6730
11.6250,4.8936,27.6745
11.6500,4.8936,27.6760
11.6750,4.8936,27.6775
11.7000,4.8936,27.6790
11.7250,4.8936,27.6805
11.7500,4.8936,27.6820
11.7750,4.8935,27.6835
11.8000,4.8934,27.6850
11.8250,4.8933,27.6865
11.8500,4.8931,27.6880
11.8750,4.8930,27.6895
11.9000,4.8928,27.6910
11.9250,4.8926,27.6925
11.9500,4.8924,27.6939
11.9750,4.8922,27.6954
12.0000,4.8922,27.6968
12.0250,4.8922,27.6983
12.0500,4.8923,27.6997
12.0750,4.8927,27.7011
12.1000,4.8931,27.7024
12.1250,4.8937,27.7038
12.1500,4.8944,27.7052
12.1750,4.8951,27.7065
12.2000,4.8957,27.7078
12.2250,4.8961,27.7091
12.2500,4.8962,27.7105
12.2750,4.8959,27.7118
12.3000,4.8953,27.7130
12.3250,4.8944,27.7143
12.3500,4.8933,27.7156
12.3750,4.8921,27.7168
12.4000,4.8911,27.7180
12.4250,4.8904,27.7192
12.4500,4.8899,27.7203
12.4750,4.8899,27.7214
12.5000,4.8900,27.7225
12.5250,4.8903,27.7235
12.5500,4.8906,27.7245
12.5750,4.8908,27.7255
12.6000,4.8907,27.7264
12.6250,4.8903,27.7273
12.6500,4.8897,27.7281
12.6750,4.8890,27.7289
12.7000,4.8884,27.7296
12.7250,4.8880,27.7303
12.7500,4.8879,27.7310
12.7750,4.8882,27.7316
12.8000,4.8888,27.7321
12.8250,4.8898,27.7326
12.8500,4.8908,27.7331
12.8750,4.8919,27.7335
12.9000,4.8928,27.7338
12.9250,4.8935,27.7342
12.9500,4.8940,27.7345
12.9750,4.8941,27.7347
13.0000,4.8940,27.7350
13.0250,4.8937,27.7352
13.0500,4.8932,27.7354
13.0750,4.8927,27.7355
13.1000,4.8922,27.7356
13.1250,4.8918,27.7356
13.1500,4.8915,27.7357
13.1750,4.8914,27.7356
13.2000,4.8913,27.7356
13.2250,4.8913,27.7355
13.2500,4.8913,27.7353
13.2750,4.8913,27.7351
13.3000,4.8913,27.7349
13.3250,4.8912,27.7346
13.3500,4.8910,27.7343
13.3750,4.8908,27.7339
13.4000,4.8906,27.7335
13.4250,4.8904,27.7331
13.4500,4.8902,27.7326
13.4750,4.8900,27.7321
13.5000,4.8898,27.7315
13.5250,4.8897,27.7309
13.5500,4.8896,27.7302
13.5750,4.8895,27.7295
13.6000,4.8894,27.7288
13.6250,4.8893,27.7280
13.6500,4.8893,27.7271
13.6750,4.8892,27.7262
13.7000,4.8891,27.7253
13.7250,4.8890,27.7243
13.7500,4.8888,27.7233
13.7750,4.8886,27.7222
13.8000,4.8884,27.7211
13.8250,4.8882,27.7200
13.8500,4.8880,27.7188
13.8750,4.8879,27.7176
13.9000,4.8878,27.7163
13.9250,4.8877,27.7150
13.9500,4.8877,27.7136
13.9750,4.8877,27.7122
14.0000,4.8878,27.7108
14.0250,4.8879,27.7093
14.0500,4.8880,27.7078
14.0750,4.8880,27.7062
14.1000,4.8881,27.7046
14.1250,4.8881,27.7030
14.1500,4.8882,27.7014
14.1750,4.8882,27.6997
14.2000,4.8882,27.6980
14.2250,4.8882,27.6962
14.2500,4.8882,27.6944
14.2750,4.8882,27.6926
14.3000,4.8882,27.6908
14.3250,4.8881,27.6890
14.3500,4.8880,27.6871
14.3750,4.8879,27.6852
14.4000,4.8878,27.6833
14.4250,4.8876,27.6813
14.4500,4.8874,27.6794
14.4750,4.8872,27.6774
14.5000,4.8870,27.6754
14.5250,4.8868,27.6734
14.5500,4.8866,27.6713
14.5750,4.8865,27.6692
14.6000,4.8864,27.6672
14.6250,4.8862,27.6651
14.6500,4.8861,27.6630
14.6750,4.8860,27.6608
14.7000,4.8859,27.6587
14.7250,4.8858,27.6565
14.7500,4.8857,27.6544
14.7750,4.8856,27.6522
14.8000,4.8854,27.6500
14.8250,4.8853,27.6478
14.8500,4.8852,27.6456
14.8750,4.8850,27.6434
14.9000,4.8849,27.6412
14.9250,4.8847,27.6390
14.9500,4.8846,27.6368
14.9750,4.8844,27.6345
15.0000,4.8842,27.6323
15.0250,4.8841,27.6301
15.0500,4.8838,27.6278
15.0750,4.8836,27.6256
15.1000,4.8834,27.6234
15.1250,4.8831,27.6211
15.1500,4.8828,27.6189
15.1750,4.8826,27.6167
15.2000,4.8824,27.6144
15.2250,4.8822,27.6122
15.2500,4.8820,27.6100
15.2750,4.8820,27.6078
15.3000,4.8819,27.6055
15.3250,4.8819,27.6033
15.3500,4.8820,27.6011
15.3750,4.8821,27.5989
15.4000,4.8822,27.5967
15.4250,4.8824,27.5946
15.4500,4.8826,27.5924
15.4750,4.8828,27.5903
15.5000,4.8831,27.5882
15.5250,4.8833,27.5861
15.5500,4.8835,27.5840
15.5750,4.8837,27.5819
15.6000,4.8839,27.5799
15.6250,4.8840,27.5779
15.6500,4.8841,27.5760
15.6750,4.8841,27.5740
15.7000,4.8841,27.5721
15.7250,4.8840,27.5703
15.7500,4.8839,27.5685
15.7750,4.8839,27.5667
15.8000,4.8838,27.5649
15.8250,4.8837,27.5632
15.8500,4.8836,27.5615
15.8750,4.8835,27.5599
15.9000,4.8834,27.5583
15.9250,4.8833,27.5567
15.9500,4.8831,27.5552
15.9750,4.8828,27.5537
16.0000,4.8825,27.5523
16.0250,4.8822,27.5509
16.0500,4.8818,27.5496
16.0750,4.8813,27.5483
16.1000,4.8809,27.5470
16.1250,4.8804,27.5458
16.1500,4.8800,27.5446
16.1750,4.8796,27.5434
16.2000,4.8793,27.5423
16.2250,4.8791,27.5412
16.2500,4.8789,27.5402
16.2750,4.8789,27.5392
16.3000,4.8789,27.5382
16.3250,4.8789,27.5372
16.3500,4.8790,27.5363
16.3750,4.8791,27.5355
16.4000,4.8792,27.5347
16.4250,4.8794,27.5339
16.4500,4.8795,27.5332
16.4750,4.8797,27.5325
16.5000,4.8799,27.5318
16.5250,4.8801,27.5312
16.5500,4.8803,27.5306
16.5750,4.8805,27.5301
16.6000,4.8807,27.5297
16.6250,4.8809,27.5293
16.6500,4.8811,27.5289
16.6750,4.8812,27.5286
16.7000,4.8813,27.5283
16.7250,4.8813,27.5281
16.7500,4.8813,27.5280
16.7750,4.8812,27.5278
16.8000,4.8811,27.5278
16.8250,4.8810,27.5278
16.8500,4.8808,27.5278
16.8750,4.8806,27.5279
16.9000,4.8804,27.5281
16.9250,4.8802,27.5283
16.9500,4.8800,27.5286
16.9750,4.8798,27.5288
17.0000,4.8795,27.5292
17.0250,4.8793,27.5296
17.0500,4.8791,27.5300
17.0750,4.8790,27.5305
17.1000,4.8788,27.5310
17.1250,4.8787,27.5316
17.1500,4.8786,27.5322
17.1750,4.8786,27.5328
17.2000,4.8786,27.5335
17.2250,4.8785,27.5342
17.2500,4.8786,27.5350
17.2750,4.8786,27.5358
17.3000,4.8786,27.5366
17.3250,4.8787,27.5375
17.3500,4.8787,27.5384
17.3750,4.8787,27.5393
17.4000,4.8788,27.5403
17.4250,4.8788,27.5413
17.4500,4.8789,27.5424
17.4750,4.8789,27.5435
17.5000,4.8789,27.5446
17.5250,4.8789,27.5458
17.5500,4.8789,27.5469
17.5750,4.8789,27.5482
17.6000,4.8789,27.5494
17.6250,4.8789,27.5507
17.6500,4.8788,27.5520
17.6750,4.8788,27.5533
17.7000,4.8787,27.5547
17.7250,4.8787,27.5561
17.7500,4.8786,27.5575
17.7750,4.8785,27.5590
17.8000,4.8784,27.5605
17.8250,4.8783,27.5619
17.8500,4.8782,27.5635
17.8750,4.8781,27.5650
17.9000,4.8780,27.5665
17.9250,4.8779,27.5681
17.9500,4.8778,27.5697
17.9750,4.8777,27.5713
18.0000,4.8776,27.5729
18.0250,4.8775,27.5745
18.0500,4.8773,27.5761
18.0750,4.8772,27.5778
18.1000,4.8771,27.5794
18.1250,4.8770,27.5810
18.1500,4.8770,27.5827
18.1750,4.8769,27.5843
18.2000,4.8768,27.5860
18.2250,4.8769,27.5877
18.2500,4.8769,27.5893
18.2750,4.8770,27.5910
18.3000,4.8772,27.5926
18.3250,4.8774,27.5943
18.3500,4.8775,27.5959
18.3750,4.8776,27.5975
18.4000,4.8776,27.5992
18.4250,4.8773,27.6008
18.4500,4.8769,27.6024
18.4750,4.8762,27.6041
18.5000,4.8752,27.6057
18.5250,4.8742,27.6072
18.5500,4.8731,27.6088
18.5750,4.8722,27.6103
18.6000,4.8715,27.6118
18.6250,4.8712,27.6133
18.6500,4.8714,27.6147
18.6750,4.8720,27.6161
18.7000,4.8730,27.6175
18.7250,4.8742,27.6188
18.7500,4.8754,27.6201
18.7750,4.8764,27.6214
18.8000,4.8771,27.6227
18.8250,4.8774,27.6239
18.8500,4.8772,27.6251
18.8750,4.8767,27.6263
18.9000,4.8760,27.6274
18.9250,4.8753,27.6286
18.9500,4.8747,27.6297
18.9750,4.8745,27.6307
19.0000,4.8745,27.6317
19.0250,4.8748,27.6327
19.0500,4.8753,27.6337
19.0750,4.8758,27.6346
19.1000,4.8763,27.6355
19.1250,4.8765,27.6363
19.1500,4.8765,27.6372
19.1750,4.8763,27.6380
19.2000,4.8759,27.6387
19.2250,4.8753,27.6394
19.2500,4.8747,27.6401
19.2750,4.8741,27.6407
19.3000,4.8736,27.6413
19.3250,4.8733,27.6419
19.3500,4.8730,27.6424
19.3750,4.8729,27.6428
19.4000,4.8729,27.6433
19.4250,4.8730,27.6436
19.4500,4.8731,27.6439
19.4750,4.8732,27.6442
19.5000,4.8733,27.6444
19.5250,4.8733,27.6445
19.5500,4.8733,27.6446
19.5750,4.8733,27.6447
19.6000,4.8732,27.6447
19.6250,4.8731,27.6447
19.6500,4.8730,27.6446
19.6750,4.8729,27.6445
19.7000,4.8729,27.6443
19.7250,4.8729,27.6440
19.7500,4.8730,27.6438
19.7750,4.8731,27.6434
19.8000,4.8732,27.6430
19.8250,4.8733,27.6426
19.8500,4.8734,27.6421
19.8750,4.8735,27.6416
19.9000,4.8736,27.6410
19.9250,4.8736,27.6404
19.9500,4.8735,27.6398
19.9750,4.8735,27.6390
20.0000,4.8734,27.6383
20.0250,4.8734,27.6375
20.0500,4.8733,27.6367
20.0750,4.8733,27.6358
20.1000,4.8732,27.6348
20.1250,4.8732,27.6339
20.1500,4.8732,27.6329
20.1750,4.8732,27.6318
20.2000,4.8732,27.6307
20.2250,4.8731,27.6296
20.2500,4.8731,27.6284
20.2750,4.8731,27.6272
20.3000,4.8730,27.6259
20.3250,4.8729,27.6246
20.3500,4.8728,27.6233
20.3750,4.8728,27.6219
20.4000,4.8727,27.6205
20.4250,4.8726,27.6191
20.4500,4.8726,27.6176
20.4750,4.8725,27.6161
20.5000,4.8725,27.6146
20.5250,4.8725,27.6130
20.5500,4.8725,27.6114
20.5750,4.8724,27.6098
20.6000,4.8723,27.6081
20.6250,4.8723,27.6064
20.6500,4.8721,27.6047
20.6750,4.8720,27.6029
20.7000,4.8718,27.6011
20.7250,4.8717,27.5993
20.7500,4.8715,27.5975
20.7750,4.8714,27.5956
20.8000,4.8713,27.5937
20.8250,4.8712,27.5918
20.8500,4.8711,27.5899
20.8750,4.8710,27.5879
20.9000,4.8710,27.5860
20.9250,4.8710,27.5840
20.9500,4.8709,27.5820
20.9750,4.8709,27.5799
21.0000,4.8708,27.5779
21.0250,4.8707,27.5758
21.0500,4.8706,27.5737
21.0750,4.8705,27.5716
21.1000,4.8703,27.5695
21.1250,4.8701,27.5674
21.1500,4.8699,27.5653
21.1750,4.8696,27.5631
21.2000,4.8693,27.5610
21.2250,4.8691,27.5588
21.2500,4.8688,27.5567
21.2750,4.8685,27.5545
21.3000,4.8682,27.5523
21.3250,4.8679,27.5501
21.3500,4.8676,27.5479
21.3750,4.8674,27.5456
21.4000,4.8672,27.5434
21.4250,4.8671,27.5412
21.4500,4.8670,27.5389
21.4750,4.8671,27.5367
21.5000,4.8671,27.5344
21.5250,4.8673,27.5322
21.5500,4.8676,27.5299
21.5750,4.8679,27.5277
21.6000,4.8683,27.5255
21.6250,4.8687,27.5232
21.6500,4.8691,27.5210
21.6750,4.8695,27.5188
21.7000,4.8699,27.5166
21.7250,4.8702,27.5144
21.7500,4.8704,27.5123
21.7750,4.8706,27.5102
21.8000,4.8707,27.5081
21.8250,4.8706,27.5060
21.8500,4.8705,27.5039
21.8750,4.8703,27.5019
21.9000,4.8701,27.4999
21.9250,4.8698,27.4980
21.9500,4.8695,27.4961
21.9750,4.8691,27.4942
22.0000,4.8687,27.4923
22.0250,4.8684,27.4905
22.0500,4.8680,27.4887
22.0750,4.8675,27.4869
22.1000,4.8671,27.4851
22.1250,4.8667,27.4834
22.1500,4.8662,27.4817
22.1750,4.8657,27.4801
22.2000,4.8653,27.4784
22.2250,4.8649,27.4768
22.2500,4.8645,27.4752
22.2750,4.8642,27.4737
22.3000,4.8639,27.4722
22.3250,4.8636,27.4707
22.3500,4.8635,27.4692
22.3750,4.8634,27.4677
22.4000,4.8634,27.4663
22.4250,4.8634,27.4649
22.4500,4.8636,27.4635
22.4750,4.8638,27.4622
22.5000,4.8641,27.4609
22.5250,4.8645,27.4596
22.5500,4.8649,27.4584
22.5750,4.8653,27.4572
22.6000,4.8657,27.4560
22.6250,4.8661,27.4549
22.6500,4.8665,27.4538
22.6750,4.8668,27.4528
22.7000,4.8671,27.4518
22.7250,4.8673,27.4509
22.7500,4.8675,27.4500
22.7750,4.8676,27.4492
22.8000,4.8676,27.4484
22.8250,4.8676,27.4477
22.8500,4.8675,27.4470
22.8750,4.8674,27.4464
22.9000,4.8673,27.4459
22.9250,4.8671,27.4454
22.9500,4.8669,27.4449
22.9750,4.8667,27.4445
23.0000,4.8665,27.4442
23.0250,4.8663,27.4439
23.0500,4.8660,27.4437
23.0750,4.8658,27.4435
23.1000,4.8655,27.4434
23.1250,4.8653,27.4433
23.1500,4.8651,27.4432
23.1750,4.8650,27.4432
23.2000,4.8648,27.4433
23.2250,4.8647,27.4434
23.2500,4.8646,27.4436
23.2750,4.8645,27.4438
23.3000,4.8645,27.4440
23.3250,4.8644,27.4443
23.3500,4.8644,27.4446
23.3750,4.8644,27.4450
23.4000,4.8643,27.4454
23.4250,4.8643,27.4459
23.4500,4.8642,27.4464
23.4750,4.8642,27.4470
23.5000,4.8642,27.4476
23.5250,4.8641,27.4482
23.5500,4.8641,27.4489
23.5750,4.8641,27.4496
23.6000,4.8640,27.4504
23.6250,4.8640,27.4512
23.6500,4.8640,27.4520
23.6750,4.8641,27.4529
23.7000,4.8641,27.4538
23.7250,4.8642,27.4547
23.7500,4.8643,27.4557
23.7750,4.8644,27.4568
23.8000,4.8645,27.4578
23.8250,4.8646,27.4589
23.8500,4.8646,27.4601
23.8750,4.8647,27.4613
23.9000,4.8647,27.4625
23.9250,4.8646,27.4637
23.9500,4.8646,27.4650
23.9750,4.8645,27.4663
24.0000,4.8644,27.4677
24.0250,4.8644,27.4690
24.0500,4.8643,27.4704
24.0750,4.8642,27.4719
24.1000,4.8642,27.4733
24.1250,4.8641,27.4748
24.1500,4.8640,27.4763
24.1750,4.8640,27.4779
24.2000,4.8639,27.4794
24.2250,4.8638,27.4810
24.2500,4.8637,27.4826
24.2750,4.8637,27.4842
24.3000,4.8637,27.4859
24.3250,4.8637,27.4875
24.3500,4.8637,27.4892
24.3750,4.8637,27.4908
24.4000,4.8637,27.4925
24.4250,4.8638,27.4942
24.4500,4.8638,27.4960
24.4750,4.8637,27.4977
24.5000,4.8637,27.4994
24.5250,4.8635,27.5012
24.5500,4.8633,27.5029
24.5750,4.8630,27.5047
24.6000,4.8627,27.5064
24.6250,4.8622,27.5082
24.6500,4.8617,27.5099
24.6750,4.8612,27.5117
24.7000,4.8607,27.5134
24.7250,4.8602,27.5152
24.7500,4.8598,27.5169
24.7750,4.8596,27.5186
24.8000,4.8596,27.5203
24.8250,4.8598,27.5219
24.8500,4.8603,27.5236
24.8750,4.8610,27.5252
24.9000,4.8618,27.5268
24.9250,4.8627,27.5284
24.9500,4.8635,27.5299
24.9750,4.8641,27.5315
25.0000,4.8644,27.5331
25.0250,4.8643,27.5346
25.0500,4.8639,27.5361
25.0750,4.8633,27.5377
25.1000,4.8624,27.5392
25.1250,4.8616,27.5406
25.1500,4.8610,27.5421
25.1750,4.8606,27.5435
25.2000,4.8606,27.5449
25.2250,4.8609,27.5463
25.2500,4.8615,27.5476
25.2750,4.8622,27.5489
25.3000,4.8628,27.5502
25.3250,4.8633,27.5514
25.3500,4.8635,27.5526
25.3750,4.8634,27.5538
25.4000,4.8630,27.5550
25.4250,4.8624,27.5561
25.4500,4.8617,27.5572
25.4750,4.8609,27.5583
25.5000,4.8603,27.5593
25.5250,4.8598,27.5603
25.5500,4.8595,27.5613
25.5750,4.8594,27.5622
25.6000,4.8594,27.5630
25.6250,4.8596,27.5638
25.6500,4.8598,27.5646
25.6750,4.8600,27.5653
25.7000,4.8602,27.5660
25.7250,4.8604,27.5666
25.7500,4.8606,27.5672
25.7750,4.8607,27.5677
25.8000,4.8607,27.5682
25.8250,4.8607,27.5686
25.8500,4.8607,27.5690
25.8750,4.8607,27.5694
25.9000,4.8607,27.5697
25.9250,4.8607,27.5699
25.9500,4.8607,27.5702
25.9750,4.8607,27.5703
26.0000,4.8607,27.5704
26.0250,4.8608,27.5705
26.0500,4.8608,27.5705
26.0750,4.8608,27.5705
26.1000,4.8608,27.5704
26.1250,4.8609,27.5703
26.1500,4.8609,27.5702
26.1750,4.8609,27.5699
26.2000,4.8610,27.5697
26.2250,4.8610,27.5694
26.2500,4.8610,27.5690
26.2750,4.8611,27.5686
26.3000,4.8611,27.5682
26.3250,4.8611,27.5677
26.3500,4.8611,27.5672
26.3750,4.8611,27.5666
26.4000,4.8612,27.5660
26.4250,4.8613,27.5654
26.4500,4.8613,27.5647
26.4750,4.8614,27.5639
26.5000,4.8614,27.5632
26.5250,4.8614,27.5624
26.5500,4.8614,27.5615
26.5750,4.8613,27.5606
26.6000,4.8612,27.5597
26.6250,4.8611,27.5587
26.6500,4.8610,27.5577
26.6750,4.8609,27.5566
26.7000,4.8609,27.5556
26.7250,4.8608,27.5544
26.7500,4.8608,27.5533
26.7750,4.8607,27.5521
26.8000,4.8607,27.5509
26.8250,4.8606,27.5496
26.8500,4.8605,27.5483
26.8750,4.8605,27.5470
26.9000,4.8604,27.5456
26.9250,4.8603,27.5442
26.9500,4.8603,27.5428
26.9750,4.8602,27.5413
27.0000,4.8601,27.5398
27.0250,4.8601,27.5383
27.0500,4.8600,27.5367
27.0750,4.8600,27.5352
27.1000,4.8600,27.5336
27.1250,4.8599,27.5319
27.1500,4.8599,27.5303
27.1750,4.8599,27.5286
27.2000,4.8599,27.5269
27.2250,4.8600,27.5251
27.2500,4.8600,27.5234
27.2750,4.8601,27.5216
27.3000,4.8601,27.5198
27.3250,4.8601,27.5180
27.3500,4.8601,27.5162
27.3750,4.8601,27.5144
27.4000,4.8600,27.5125
27.4250,4.8600,27.5107
27.4500,4.8599,27.5088
27.4750,4.8597,27.5069
27.5000,4.8595,27.5050
27.5250,4.8594,27.5031
27.5500,4.8591,27.5012
27.5750,4.8589,27.4992
27.6000,4.8588,27.4973
27.6250,4.8586,27.4954
27.6500,4.8585,27.4934
27.6750,4.8584,27.4915
27.7000,4.8584,27.4895
27.7250,4.8585,27.4875
27.7500,4.8587,27.4856
27.7750,4.8589,27.4836
27.8000,4.8592,27.4816
27.8250,4.8594,27.4796
27.8500,4.8597,27.4777
27.8750,4.8599,27.4757
27.9000,4.8601,27.4738
27.9250,4.8602,27.4719
27.9500,4.8602,27.4699
27.9750,4.8601,27.4680
28.0000,4.8599,27.4661
28.0250,4.8597,27.4643
28.0500,4.8593,27.4624
28.0750,4.8589,27.4606
28.1000,4.8585,27.4587
28.1250,4.8580,27.4569
28.1500,4.8576,27.4551
28.1750,4.8571,27.4533
28.2000,4.8568,27.4516
28.2250,4.8564,27.4498
28.2500,4.8561,27.4481
28.2750,4.8559,27.4463
28.3000,4.8557,27.4446
28.3250,4.8556,27.4429
28.3500,4.8555,27.4412
28.3750,4.8554,27.4395
28.4000,4.8553,27.4379
28.4250,4.8553,27.4362
28.4500,4.8552,27.4346
28.4750,4.8553,27.4330
28.5000,4.8553,27.4314
28.5250,4.8554,27.4299
28.5500,4.8555,27.4283
28.5750,4.8557,27.4268
28.6000,4.8559,27.4253
28.6250,4.8561,27.4238
28.6500,4.8564,27.4224
28.6750,4.8566,27.4210
28.7000,4.8569,27.4196
28.7250,4.8572,27.4183
28.7500,4.8574,27.4170
28.7750,4.8576,27.4157
28.8000,4.8578,27.4145
28.8250,4.8579,27.4133
28.8500,4.8579,27.4121
28.8750,4.8579,27.4110
28.9000,4.8579,27.4099
28.9250,4.8578,27.4089
28.9500,4.8577,27.4079
28.9750,4.8576,27.4070
29.0000,4.8575,27.4061
29.0250,4.8573,27.4053
29.0500,4.8572,27.4045
29.0750,4.8571,27.4037
29.1000,4.8570,27.4030
29.1250,4.8569,27.4023
29.1500,4.8568,27.4017
29.1750,4.8567,27.4011
29.2000,4.8566,27.4006
29.2250,4.8565,27.4001
29.2500,4.8564,27.3997
29.2750,4.8563,27.3993
29.3000,4.8562,27.3989
29.3250,4.8561,27.3986
29.3500,4.8560,27.3983
29.3750,4.8559,27.3981
29.4000,4.8557,27.3979
29.4250,4.8556,27.3978
29.4500,4.8555,27.3977
29.4750,4.8553,27.3976
29.5000,4.8552,27.3976
29.5250,4.8551,27.3977
29.5500,4.8550,27.3977
29.5750,4.8549,27.3979
29.6000,4.8549,27.3980
29.6250,4.8549,27.3982
29.6500,4.8550,27.3984
29.6750,4.8550,27.3987
29.7000,4.8551,27.3990
29.7250,4.8552,27.3994
29.7500,4.8553,27.3998
29.7750,4.8554,27.4002
29.8000,4.8555,27.4007
29.8250,4.8557,27.4012
29.8500,4.8558,27.4018
29.8750,4.8559,27.4024
29.9000,4.8560,27.4030
29.9250,4.8561,27.4037
29.9500,4.8562,27.4044
29.9750,4.8562,27.4052
30.0000,4.8563,27.4060
30.0250,4.8563,27.4069
30.0500,4.8563,27.4077
30.0750,4.8564,27.4087
30.1000,4.8563,27.4096
30.1250,4.8563,27.4106
30.1500,4.8563,27.4117
30.1750,4.8563,27.4128
30.2000,4.8562,27.4139
30.2250,4.8562,27.4150
30.2500,4.8561,27.4162
30.2750,4.8560,27.4174
30.3000,4.8559,27.4186
30.3250,4.8559,27.4199
30.3500,4.8558,27.4212
30.3750,4.8557,27.4226
30.4000,4.8556,27.4239
30.4250,4.8556,27.4253
30.4500,4.8555,27.4267
30.4750,4.8555,27.4282
30.5000,4.8555,27.4296
30.5250,4.8555,27.4311
30.5500,4.8556,27.4326
30.5750,4.8556,27.4342
30.6000,4.8556,27.4357
30.6250,4.8555,27.4373
30.6500,4.8555,27.4389
30.6750,4.8553,27.4405
30.7000,4.8552,27.4421
30.7250,4.8550,27.4437
30.7500,4.8547,27.4454
30.7750,4.8544,27.4470
30.8000,4.8541,27.4487
30.8250,4.8537,27.4504
30.8500,4.8534,27.4520
30.8750,4.8531,27.4537
30.9000,4.8529,27.4554
30.9250,4.8528,27.4570
30.9500,4.8528,27.4587
30.9750,4.8529,27.4604
31.0000,4.8532,27.4620
31.0250,4.8537,27.4637
31.0500,4.8543,27.4653
31.0750,4.8549,27.4669
31.1000,4.8556,27.4686
31.1250,4.8562,27.4702
31.1500,4.8567,27.4718
31.1750,4.8569,27.4735
31.2000,4.8569,27.4751
31.2250,4.8566,27.4768
31.2500,4.8560,27.4784
31.2750,4.8553,27.4800
31.3000,4.8546,27.4816
31.3250,4.8540,27.4832
31.3500,4.8536,27.4848
31.3750,4.8534,27.4864
31.4000,4.8537,27.4879
31.4250,4.8542,27.4895
31.4500,4.8550,27.4910
31.4750,4.8559,27.4925
31.5000,4.8567,27.4940
31.5250,4.8573,27.4954
31.5500,4.8577,27.4969
31.5750,4.8577,27.4983
31.6000,4.8574,27.4997
31.6250,4.8569,27.5011
31.6500,4.8562,27.5025
31.6750,4.8554,27.5039
31.7000,4.8547,27.5053
31.7250,4.8541,27.5066
31.7500,4.8537,27.5079
31.7750,4.8534,27.5091
31.8000,4.8534,27.5104
31.8250,4.8535,27.5116
31.8500,4.8537,27.5127
31.8750,4.8539,27.5138
31.9000,4.8541,27.5149
31.9250,4.8542,27.5160
31.9500,4.8543,27.5170
31.9750,4.8544,27.5180
32.0000,4.8544,27.5189
32.0250,4.8543,27.5198
32.0500,4.8543,27.5207
32.0750,4.8543,27.5215
32.1000,4.8543,27.5223
32.1250,4.8543,27.5230
32.1500,4.8543,27.5237
32.1750,4.8544,27.5244
32.2000,4.8545,27.5250
32.2250,4.8546,27.5256
32.2500,4.8548,27.5262
32.2750,4.8549,27.5267
32.3000,4.8550,27.5271
32.3250,4.8551,27.5276
32.3500,4.8552,27.5279
32.3750,4.8553,27.5283
32.4000,4.8554,27.5286
32.4250,4.8555,27.5289
32.4500,4.8555,27.5291
32.4750,4.8556,27.5293
32.5000,4.8557,27.5294
32.5250,4.8558,27.5295
32.5500,4.8559,27.5296
32.5750,4.8560,27.5296
32.6000,4.8560,27.5296
32.6250,4.8560,27.5296
32.6500,4.8560,27.5295
32.6750,4.8559,27.5294
32.7000,4.8559,27.5292
32.7250,4.8558,27.5290
32.7500,4.8557,27.5288
32.7750,4.8556,27.5285
32.8000,4.8555,27.5282
32.8250,4.8554,27.5279
32.8500,4.8554,27.5275
32.8750,4.8553,27.5270
32.9000,4.8552,27.5266
32.9250,4.8552,27.5261
32.9500,4.8551,27.5255
32.9750,4.8551,27.5249
33.0000,4.8551,27.5243
33.0250,4.8550,27.5237
33.0500,4.8550,27.5230
33.0750,4.8550,27.5222
33.1000,4.8551,27.5215
33.1250,4.8551,27.5206
33.1500,4.8551,27.5198
33.1750,4.8551,27.5189
33.2000,4.8552,27.5180
33.2250,4.8552,27.5171
33.2500,4.8552,27.5161
33.2750,4.8552,27.5151
33.3000,4.8553,27.5140
33.3250,4.8553,27.5130
33.3500,4.8553,27.5118
33.3750,4.8554,27.5107
33.4000,4.8555,27.5095
33.4250,4.8556,27.5084
33.4500,4.8557,27.5071
33.4750,4.8558,27.5059
33.5000,4.8559,27.5046
33.5250,4.8560,27.5033
33.5500,4.8562,27.5020
33.5750,4.8563,27.5007
33.6000,4.8564,27.4994
33.6250,4.8565,27.4980
33.6500,4.8565,27.4966
33.6750,4.8565,27.4952
33.7000,4.8565,27.4938
33.7250,4.8565,27.4924
33.7500,4.8564,27.4909
33.7750,4.8563,27.4895
33.8000,4.8561,27.4880
33.8250,4.8560,27.4865
33.8500,4.8558,27.4851
33.8750,4.8557,27.4836
33.9000,4.8555,27.4821
33.9250,4.8554,27.4805
33.9500,4.8552,27.4790
33.9750,4.8551,27.4775
34.0000,4.8550,27.4759
34.0250,4.8550,27.4744
34.0500,4.8549,27.4728
34.0750,4.8548,27.4712
34.1000,4.8548,27.4697
34.1250,4.8547,27.4681
34.1500,4.8547,27.4665
34.1750,4.8547,27.4649
34.2000,4.8547,27.4633
34.2250,4.8546,27.4617
34.2500,4.8546,27.4602
34.2750,4.8545,27.4586
34.3000,4.8544,27.4570
34.3250,4.8544,27.4554
34.3500,4.8542,27.4538
34.3750,4.8541,27.4522
34.4000,4.8540,27.4507
34.4250,4.8539,27.4491
34.4500,4.8538,27.4475
34.4750,4.8538,27.4459
34.5000,4.8537,27.4444
34.5250,4.8537,27.4428
34.5500,4.8538,27.4413
34.5750,4.8538,27.4398
34.6000,4.8539,27.4382
34.6250,4.8541,27.4367
34.6500,4.8542,27.4352
34.6750,4.8544,27.4338
34.7000,4.8545,27.4323
34.7250,4.8547,27.4308
34.7500,4.8548,27.4294
34.7750,4.8549,27.4280
34.8000,4.8550,27.4266
34.8250,4.8550,27.4252
34.8500,4.8550,27.4239
34.8750,4.8550,27.4226
34.9000,4.8550,27.4213
34.9250,4.8550,27.4200
34.9500,4.8549,27.4188
34.9750,4.8548,27.4176
35.0000,4.8547,27.4164
35.0250,4.8545,27.4152
35.0500,4.8544,27.4141
35.0750,4.8543,27.4130
35.1000,4.8541,27.4119
35.1250,4.8540,27.4109
35.1500,4.8538,27.4099
35.1750,4.8537,27.4089
35.2000,4.8536,27.4079
35.2250,4.8535,27.4070
35.2500,4.8534,27.4061
35.2750,4.8533,27.4053
35.3000,4.8533,27.4044
35.3250,4.8532,27.4036
35.3500,4.8531,27.4028
35.3750,4.8530,27.4021
35.4000,4.8529,27.4014
35.4250,4.8528,27.4007
35.4500,4.8528,27.4000
35.4750,4.8527,27.3994
35.5000,4.8527,27.3988
35.5250,4.8526,27.3983
35.5500,4.8526,27.3978
35.5750,4.8526,27.3973
35.6000,4.8527,27.3968
35.6250,4.8527,27.3964
35.6500,4.8528,27.3960
35.6750,4.8528,27.3956
35.7000,4.8529,27.3953
35.7250,4.8530,27.3950
35.7500,4.8530,27.3948
35.7750,4.8531,27.3946
35.8000,4.8532,27.3944
35.8250,4.8533,27.3942
35.8500,4.8533,27.3941
35.8750,4.8534,27.3941
35.9000,4.8535,27.3940
35.9250,4.8535,27.3940
35.9500,4.8536,27.3941
35.9750,4.8537,27.3942
36.0000,4.8538,27.3943
36.0250,4.8539,27.3944
36.0500,4.8539,27.3946
36.0750,4.8540,27.3949
36.1000,4.8540,27.3951
36.1250,4.8540,27.3955
36.1500,4.8540,27.3958
36.1750,4.8540,27.3962
36.2000,4.8539,27.3966
36.2250,4.8539,27.3971
36.2500,4.8538,27.3976
36.2750,4.8537,27.3981
36.3000,4.8537,27.3987
36.3250,4.8536,27.3993
36.3500,4.8535,27.4000
36.3750,4.8535,27.4007
36.4000,4.8534,27.4014
36.4250,4.8534,27.4021
36.4500,4.8534,27.4029
36.4750,4.8534,27.4037
36.5000,4.8534,27.4046
36.5250,4.8534,27.4054
36.5500,4.8534,27.4063
36.5750,4.8534,27.4073
36.6000,4.8534,27.4082
36.6250,4.8534,27.4092
36.6500,4.8535,27.4102
36.6750,4.8535,27.4113
36.7000,4.8535,27.4124
36.7250,4.8535,27.4135
36.7500,4.8534,27.4146
36.7750,4.8534,27.4157
36.8000,4.8534,27.4169
36.8250,4.8533,27.4181
36.8500,4.8532,27.4193
36.8750,4.8531,27.4206
36.9000,4.8530,27.4218
36.9250,4.8529,27.4231
36.9500,4.8528,27.4244
36.9750,4.8526,27.4257
37.0000,4.8526,27.4271
37.0250,4.8525,27.4284
37.0500,4.8525,27.4298
37.0750,4.8526,27.4311
37.1000,4.8527,27.4325
37.1250,4.8528,27.4339
37.1500,4.8531,27.4353
37.1750,4.8534,27.4367
37.2000,4.8537,27.4381
37.2250,4.8541,27.4396
37.2500,4.8545,27.4410
37.2750,4.8549,27.4425
37.3000,4.8552,27.4439
37.3250,4.8554,27.4454
37.3500,4.8555,27.4469
37.3750,4.8553,27.4484
37.4000,4.8551,27.4499
37.4250,4.8547,27.4514
37.4500,4.8543,27.4530
37.4750,4.8538,27.4545


==> anc/fig3/hols_dV8.csv <==
timeomega_0,O_n,O_x
0.0000,4.9217,27.8411
0.0250,4.9216,27.8411
0.0500,4.9208,27.8411
0.0750,4.9173,27.8411
0.1000,4.9087,27.8411
0.1250,4.8932,27.8410
0.1500,4.8703,27.8409
0.1750,4.8410,27.8405
0.2000,4.8077,27.8399
0.2250,4.7730,27.8388
0.2500,4.7398,27.8372
0.2750,4.7096,27.8350
0.3000,4.6833,27.8320
0.3250,4.6605,27.8282
0.3500,4.6402,27.8235
0.3750,4.6215,27.8178
0.4000,4.6035,27.8111
0.4250,4.5857,27.8032
0.4500,4.5682,27.7942
0.4750,4.5512,27.7839
0.5000,4.5353,27.7724
0.5250,4.5208,27.7595
0.5500,4.5078,27.7453
0.5750,4.4963,27.7297
0.6000,4.4860,27.7126
0.6250,4.4767,27.6941
0.6500,4.4681,27.6741
0.6750,4.4598,27.6526
0.7000,4.4519,27.6296
0.7250,4.4443,27.6051
0.7500,4.4371,27.5790
0.7750,4.4304,27.5513
0.8000,4.4242,27.5221
0.8250,4.4185,27.4914
0.8500,4.4133,27.4590
0.8750,4.4083,27.4252
0.9000,4.4037,27.3897
0.9250,4.3992,27.3527
0.9500,4.3949,27.3142
0.9750,4.3907,27.2741
1.0000,4.3866,27.2325
1.0250,4.3826,27.1894
1.0500,4.3784,27.1448
1.0750,4.3741,27.0987
1.1000,4.3695,27.0512
1.1250,4.3646,27.0021
1.1500,4.3594,26.9517
1.1750,4.3539,26.8998
1.2000,4.3480,26.8464
1.2250,4.3416,26.7917
1.2500,4.3349,26.7356
1.2750,4.3276,26.6780
1.3000,4.3200,26.6192
1.3250,4.3118,26.5589
1.3500,4.3034,26.4973
1.3750,4.2946,26.4343
1.4000,4.2857,26.3700
1.4250,4.2765,26.3044
1.4500,4.2673,26.2374
1.4750,4.2580,26.1692
1.5000,4.2486,26.0996
1.5250,4.2391,26.0288
1.5500,4.2296,25.9566
1.5750,4.2201,25.8832
1.6000,4.2106,25.8085
1.6250,4.2011,25.7326
1.6500,4.1915,25.6555
1.6750,4.1818,25.5771
1.7000,4.1719,25.4976
1.7250,4.1618,25.4168
1.7500,4.1514,25.3349
1.7750,4.1408,25.2518
1.8000,4.1299,25.1676
1.8250,4.1187,25.0822
1.8500,4.1073,24.9957
1.8750,4.0957,24.9082
1.9000,4.0837,24.8195
1.9250,4.0715,24.7298
1.9500,4.0590,24.6390
1.9750,4.0463,24.5471
2.0000,4.0333,24.4542
2.0250,4.0201,24.3603
2.0500,4.0067,24.2654
2.0750,3.9930,24.1694
2.1000,3.9791,24.0725
2.1250,3.9651,23.9746
2.1500,3.9508,23.8758
2.1750,3.9363,23.7759
2.2000,3.9216,23.6752
2.2250,3.9066,23.5735
2.2500,3.8914,23.4708
2.2750,3.8760,23.3673
2.3000,3.8604,23.2629
2.3250,3.8446,23.1576
2.3500,3.8285,23.0513
2.3750,3.8123,22.9443
2.4000,3.7960,22.8363
2.4250,3.7794,22.7275
2.4500,3.7627,22.6179
2.4750,3.7459,22.5074
2.5000,3.7289,22.3961
2.5250,3.7118,22.2840
2.5500,3.6946,22.1710
2.5750,3.6773,22.0573
2.6000,3.6599,21.9428
2.6250,3.6425,21.8275
2.6500,3.6251,21.7115
2.6750,3.6076,21.5947
2.7000,3.5900,21.4771
2.7250,3.5724,21.3589
2.7500,3.5547,21.2399
2.7750,3.5370,21.1202
2.8000,3.5195,20.9998
2.8250,3.5020,20.8787
2.8500,3.4847,20.7569
2.8750,3.4675,20.6345
2.9000,3.4505,20.5115
2.9250,3.4336,20.3878
2.9500,3.4169,20.2635
2.9750,3.4005,20.1387
3.0000,3.3844,20.0132
3.0250,3.3687,19.8873
3.0500,3.3533,19.7608
3.0750,3.3384,19.6338
3.1000,3.3238,19.5063
3.1250,3.3097,19.3784
3.1500,3.2960,19.2501
3.1750,3.2829,19.1214
3.2000,3.2702,18.9924
3.2250,3.2582,18.8631
3.2500,3.2467,18.7334
3.2750,3.2358,18.6036
3.3000,3.2255,18.4735
3.3250,3.2158,18.3434
3.3500,3.2066,18.2131
3.3750,3.1980,18.0828
3.4000,3.1898,17.9525
3.4250,3.1822,17.8222
3.4500,3.1749,17.6920
3.4750,3.1680,17.5620
3.5000,3.1614,17.4323
3.5250,3.1549,17.3028
3.5500,3.1484,17.1736
3.5750,3.1419,17.0449
3.6000,3.1351,16.9166
3.6250,3.1281,16.7888
3.6500,3.1207,16.6616
3.6750,3.1127,16.5350
3.7000,3.1041,16.4090
3.7250,3.0948,16.2838
3.7500,3.0847,16.1593
3.7750,3.0737,16.0357
3.8000,3.0619,15.9128
3.8250,3.0492,15.7909
3.8500,3.0356,15.6699
3.8750,3.0213,15.5498
3.9000,3.0061,15.4307
3.9250,2.9903,15.3125
3.9500,2.9738,15.1954
3.9750,2.9566,15.0792
4.0000,2.9389,14.9641
4.0250,2.9207,14.8501
4.0500,2.9021,14.7370
4.0750,2.8831,14.6251
4.1000,2.8641,14.5141
4.1250,2.8451,14.4043
4.1500,2.8265,14.2954
4.1750,2.8085,14.1877
4.2000,2.7911,14.0810
4.2250,2.7745,13.9753
4.2500,2.7585,13.8708
4.2750,2.7431,13.7673
4.3000,2.7280,13.6649
4.3250,2.7129,13.5636
4.3500,2.6978,13.4634
4.3750,2.6826,13.3644
4.4000,2.6674,13.2664
4.4250,2.6522,13.1696
4.4500,2.6374,13.0740
4.4750,2.6231,12.9795
4.5000,2.6092,12.8862
4.5250,2.5958,12.7940
4.5500,2.5827,12.7030
4.5750,2.5696,12.6132
4.6000,2.5563,12.5246
4.6250,2.5427,12.4372
4.6500,2.5288,12.3511
4.6750,2.5147,12.2661
4.7000,2.5005,12.1824
4.7250,2.4866,12.0999
4.7500,2.4729,12.0186
4.7750,2.4596,11.9385
4.8000,2.4466,11.8597
4.8250,2.4337,11.7821
4.8500,2.4208,11.7058
4.8750,2.4079,11.6306
4.9000,2.3948,11.5568
4.9250,2.3818,11.4842
4.9500,2.3687,11.4128
4.9750,2.3556,11.3426
5.0000,2.3427,11.2737
5.0250,2.3300,11.2061
5.0500,2.3173,11.1396
5.0750,2.3048,11.0744
5.1000,2.2923,11.0104
5.1250,2.2799,10.9476
5.1500,2.2676,10.8861
5.1750,2.2553,10.8257
5.2000,2.2432,10.7666
5.2250,2.2312,10.7086
5.2500,2.2194,10.6519
5.2750,2.2078,10.5963
5.3000,2.1963,10.5420
5.3250,2.1850,10.4887
5.3500,2.1739,10.4367
5.3750,2.1630,10.3858
5.4000,2.1522,10.3361
5.4250,2.1417,10.2875
5.4500,2.1313,10.2401
5.4750,2.1211,10.1937
5.5000,2.1111,10.1485
5.5250,2.1012,10.1045
5.5500,2.0916,10.0615
5.5750,2.0823,10.0197
5.6000,2.0732,9.9789
5.6250,2.0645,9.9392
5.6500,2.0561,9.9007
5.6750,2.0480,9.8631
5.7000,2.0403,9.8267
5.7250,2.0328,9.7913
5.7500,2.0255,9.7570
5.7750,2.0182,9.7238
5.8000,2.0108,9.6916
5.8250,2.0033,9.6605
5.8500,1.9958,9.6304
5.8750,1.9886,9.6013
5.9000,1.9817,9.5733
5.9250,1.9754,9.5463
5.9500,1.9695,9.5203
5.9750,1.9638,9.4953
6.0000,1.9575,9.4713
6.0250,1.9498,9.4483
6.0500,1.9397,9.4263
6.0750,1.9264,9.4053
6.1000,1.9098,9.3852
6.1250,1.8901,9.3659
6.1500,1.8683,9.3475
6.1750,1.8454,9.3299
6.2000,1.8225,9.3129
6.2250,1.8001,9.2966
6.2500,1.7781,9.2808
6.2750,1.7561,9.2655
6.3000,1.7330,9.2506
6.3250,1.7083,9.2361
6.3500,1.6817,9.2218
6.3750,1.6538,9.2077
6.4000,1.6259,9.1936
6.4250,1.5994,9.1796
6.4500,1.5758,9.1655
6.4750,1.5558,9.1512
6.5000,1.5397,9.1367
6.5250,1.5269,9.1220
6.5500,1.5166,9.1069
6.5750,1.5077,9.0915
6.6000,1.4996,9.0757
6.6250,1.4918,9.0596
6.6500,1.4842,9.0431
6.6750,1.4772,9.0261
6.7000,1.4711,9.0087
6.7250,1.4661,8.9909
6.7500,1.4623,8.9727
6.7750,1.4595,8.9540
6.8000,1.4575,8.9349
6.8250,1.4562,8.9153
6.8500,1.4551,8.8953
6.8750,1.4542,8.8749
6.9000,1.4534,8.8541
6.9250,1.4527,8.8329
6.9500,1.4521,8.8113
6.9750,1.4516,8.7893
7.0000,1.4513,8.7670
7.0250,1.4511,8.7442
7.0500,1.4511,8.7212
7.0750,1.4510,8.6978
7.1000,1.4509,8.6741
7.1250,1.4507,8.6502
7.1500,1.4502,8.6259
7.1750,1.4493,8.6014
7.2000,1.4481,8.5766
7.2250,1.4463,8.5515
7.2500,1.4439,8.5263
7.2750,1.4408,8.5008
7.3000,1.4368,8.4750
7.3250,1.4319,8.4491
7.3500,1.4260,8.4229
7.3750,1.4191,8.3965
7.4000,1.4110,8.3699
7.4250,1.4020,8.3430
7.4500,1.3918,8.3158
7.4750,1.3807,8.2884
7.5000,1.3687,8.2606
7.5250,1.3558,8.2326
7.5500,1.3422,8.2041
7.5750,1.3281,8.1753
7.6000,1.3135,8.1461
7.6250,1.2987,8.1164
7.6500,1.2836,8.0862
7.6750,1.2685,8.0555
7.7000,1.2534,8.0243
7.7250,1.2384,7.9924
7.7500,1.2234,7.9600
7.7750,1.2084,7.9268
7.8000,1.1935,7.8930
7.8250,1.1784,7.8585
7.8500,1.1632,7.8232
7.8750,1.1477,7.7872
7.9000,1.1320,7.7503
7.9250,1.1160,7.7126
7.9500,1.0997,7.6740
7.9750,1.0831,7.6344
8.0000,1.0662,7.5940
8.0250,1.0491,7.5525
8.0500,1.0317,7.5100
8.0750,1.0142,7.4665
8.1000,0.9965,7.4219
8.1250,0.9787,7.3762
8.1500,0.9608,7.3293
8.1750,0.9428,7.2812
8.2000,0.9247,7.2319
8.2250,0.9065,7.1814
8.2500,0.8883,7.1295
8.2750,0.8701,7.0763
8.3000,0.8520,7.0218
8.3250,0.8338,6.9659
8.3500,0.8157,6.9086
8.3750,0.7976,6.8498
8.4000,0.7796,6.7896
8.4250,0.7617,6.7278
8.4500,0.7439,6.6646
8.4750,0.7263,6.5998
8.5000,0.7088,6.5334
8.5250,0.6916,6.4655
8.5500,0.6747,6.3960
8.5750,0.6581,6.3248
8.6000,0.6420,6.2520
8.6250,0.6264,6.1775
8.6500,0.6112,6.1014
8.6750,0.5967,6.0236
8.7000,0.5827,5.9442
8.7250,0.5693,5.8631
8.7500,0.5566,5.7803
8.7750,0.5446,5.6959
8.8000,0.5333,5.6099
8.8250,0.5229,5.5222
8.8500,0.5132,5.4328
8.8750,0.5043,5.3419
8.9000,0.4963,5.2495
8.9250,0.4890,5.1555
8.9500,0.4826,5.0599
8.9750,0.4768,4.9630
9.0000,0.4718,4.8646
9.0250,0.4674,4.7648
9.0500,0.4635,4.6636
9.0750,0.4600,4.5612
9.1000,0.4568,4.4575


==> anc/fig4/dimer_dV10.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.2342,0.0050,-1.4422,0.0423
7.0000,-0.1670,0.0028,-1.1119,0.0310
8.0000,-0.1099,0.0015,-0.7522,0.0195
9.0000,-0.0669,0.0013,-0.4717,0.0112
10.0000,-0.0358,0.0009,-0.2859,0.0060
11.0000,-0.0161,0.0005,-0.1733,0.0030
12.0000,-0.0061,0.0003,-0.1084,0.0015
13.0000,-0.0021,0.0002,-0.0718,0.0008


==> anc/fig4/dimer_dV2.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.0063,0.0007,-0.1213,0.0014
7.0000,-0.0012,0.0004,-0.0810,0.0008
8.0000,-0.0001,0.0003,-0.0584,0.0006
9.0000,0.0000,0.0002,-0.0449,0.0005
10.0000,0.0001,0.0002,-0.0361,0.0004
11.0000,0.0001,0.0001,-0.0299,0.0003
12.0000,0.0001,0.0001,-0.0253,0.0003
13.0000,0.0001,0.0001,-0.0216,0.0002


==> anc/fig4/dimer_dV8.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.1583,0.0029,-1.0017,0.0271
7.0000,-0.1005,0.0017,-0.6548,0.0162
8.0000,-0.0581,0.0014,-0.3997,0.0089
9.0000,-0.0286,0.0009,-0.2388,0.0045
10.0000,-0.0115,0.0005,-0.1451,0.0022
11.0000,-0.0038,0.0003,-0.0926,0.0011
12.0000,-0.0012,0.0002,-0.0634,0.0007
13.0000,-0.0003,0.0002,-0.0466,0.0005


==> anc/fig4/hol_dV10.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.1665,0.0053,-1.1155,0.0330
7.0000,-0.1258,0.0027,-0.8455,0.0247
8.0000,-0.0857,0.0010,-0.5529,0.0157
9.0000,-0.0522,0.0007,-0.3280,0.0090
10.0000,-0.0273,0.0005,-0.1823,0.0047
11.0000,-0.0121,0.0002,-0.0981,0.0022
12.0000,-0.0046,0.0001,-0.0527,0.0010
13.0000,-0.0016,0.0001,-0.0294,0.0004


==> anc/fig4/hol_dV2.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.0039,0.0001,-0.0252,0.0006
7.0000,-0.0009,0.0001,-0.0109,0.0002
8.0000,-0.0002,0.0000,-0.0053,0.0001
9.0000,-0.0001,0.0000,-0.0028,0.0000
10.0000,-0.0000,0.0000,-0.0017,0.0000
11.0000,-0.0000,0.0000,-0.0011,0.0000
12.0000,-0.0000,0.0000,-0.0008,0.0000
13.0000,-0.0000,0.0000,-0.0006,0.0000


==> anc/fig4/hol_dV8.csv <==
eps_b/omega_0,a_n,std a_n,a_x,std a_x
6.0000,-0.1179,0.0027,-0.7481,0.0215
7.0000,-0.0781,0.0010,-0.4672,0.0131
8.0000,-0.0448,0.0007,-0.2642,0.0071
9.0000,-0.0215,0.0004,-0.1409,0.0035
10.0000,-0.0085,0.0002,-0.0730,0.0016
11.0000,-0.0030,0.0001,-0.0385,0.0007
12.0000,-0.0010,0.0001,-0.0214,0.0003
13.0000,-0.0003,0.0000,-0.0128,0.0001


==> anc/fig5/figa_ED.csv <==
V/omega_0,J/Gamma
0.0000,-0.0000
0.2000,0.0306
0.4000,0.0557
0.6000,0.0765
0.8000,0.0962
1.0000,0.1188
1.2000,0.1471
1.4000,0.1756
1.6000,0.1946
1.8000,0.2057
2.0000,0.2129
2.2000,0.2215
2.4000,0.2269
2.6000,0.2159
2.8000,0.2005
3.0000,0.1841
3.2000,0.1664
3.4000,0.1492
3.6000,0.1337
3.8000,0.1184
4.0000,0.1028
4.2000,0.0887
4.4000,0.0764
4.6000,0.0648
4.8000,0.0545
5.0000,0.0457
5.2000,0.0381
5.4000,0.0316
5.6000,0.0263
5.8000,0.0220
6.0000,0.0183
6.2000,0.0156
6.4000,0.0134
6.6000,0.0114
6.8000,0.0103
7.0000,0.0097
7.2000,0.0092
7.4000,0.0091
7.6000,0.0090


==> anc/fig5/figa_gam0.csv <==
V/omega_0,J/Gamma
0.0000,-0.0000
0.2000,0.0304
0.4000,0.0555
0.6000,0.0764
0.8000,0.0961
1.0000,0.1188
1.2000,0.1470


==> anc/fig5/figa_gam0125.csv <==
V/omega_0,J/Gamma
0.0000,0.0000
0.2000,0.0303
0.4000,0.0546
0.6000,0.0750
0.8000,0.0956
1.0000,0.1148


==> anc/fig5/figa_gam05.csv <==
V/omega_0,J/Gamma
0.0000,0.0000
0.2000,0.0294
0.4000,0.0503
0.6000,0.0691


==> anc/fig5/figa_inset.csv <==
gamma/omega_0,J/Gamma
0.0000,0.0764
0.2500,0.0761
0.5000,0.0750
0.7500,0.0728
1.0000,0.0691


==> anc/fig5/figb_inset.csv <==
gamma/omega_0,K
0.5000,0.9951
1.0000,0.9673
1.1000,0.9528
1.2000,0.9300
1.3000,0.8987
1.4000,0.8556
1.5000,0.7750


==> anc/fig6/fig_a.csv <==
tomega_0,O_n
0.0000,0.5000
0.0250,0.5000
0.0500,0.5000
0.0750,0.5000
0.1000,0.5000
0.1250,0.4999
0.1500,0.4999
0.1750,0.4999
0.2000,0.4998
0.2250,0.4998
0.2500,0.4997
0.2750,0.4997
0.3000,0.4996
0.3250,0.4996
0.3500,0.4995
0.3750,0.4994
0.4000,0.4993
0.4250,0.4993
0.4500,0.4992
0.4750,0.4991
0.5000,0.4990
0.5250,0.4989
0.5500,0.4988
0.5750,0.4987
0.6000,0.4985
0.6250,0.4984
0.6500,0.4983
0.6750,0.4982
0.7000,0.4980
0.7250,0.4979
0.7500,0.4978
0.7750,0.4976
0.8000,0.4975
0.8250,0.4973
0.8500,0.4972
0.8750,0.4970
0.9000,0.4969
0.9250,0.4967
0.9500,0.4965
0.9750,0.4964
1.0000,0.4962
1.0250,0.4960
1.0500,0.4958
1.0750,0.4957
1.1000,0.4955
1.1250,0.4953
1.1500,0.4951
1.1750,0.4949
1.2000,0.4947
1.2250,0.4946
1.2500,0.4944
1.2750,0.4942
1.3000,0.4940
1.3250,0.4938
1.3500,0.4936
1.3750,0.4934
1.4000,0.4932
1.4250,0.4930
1.4500,0.4927
1.4750,0.4925
1.5000,0.4923
1.5250,0.4921
1.5500,0.4919
1.5750,0.4917
1.6000,0.4915
1.6250,0.4912
1.6500,0.4910
1.6750,0.4908
1.7000,0.4905
1.7250,0.4903
1.7500,0.4901
1.7750,0.4899
1.8000,0.4896
1.8250,0.4894
1.8500,0.4891
1.8750,0.4889
1.9000,0.4886
1.9250,0.4884
1.9500,0.4881
1.9750,0.4879
2.0000,0.4876
2.0250,0.4873
2.0500,0.4871
2.0750,0.4868
2.1000,0.4865
2.1250,0.4863
2.1500,0.4860
2.1750,0.4857
2.2000,0.4854
2.2250,0.4851
2.2500,0.4848
2.2750,0.4845
2.3000,0.4842
2.3250,0.4839
2.3500,0.4836
2.3750,0.4833
2.4000,0.4830
2.4250,0.4826
2.4500,0.4823
2.4750,0.4820
2.5000,0.4817
2.5250,0.4813
2.5500,0.4810
2.5750,0.4806
2.6000,0.4803
2.6250,0.4799
2.6500,0.4796
2.6750,0.4792
2.7000,0.4789
2.7250,0.4785
2.7500,0.4781
2.7750,0.4778
2.8000,0.4774
2.8250,0.4770
2.8500,0.4767
2.8750,0.4763
2.9000,0.4759
2.9250,0.4755
2.9500,0.4751
2.9750,0.4748
3.0000,0.4744
3.0250,0.4740
3.0500,0.4736
3.0750,0.4732
3.1000,0.4728
3.1250,0.4724
3.1500,0.4721
3.1750,0.4717
3.2000,0.4713
3.2250,0.4709
3.2500,0.4705
3.2750,0.4701
3.3000,0.4697
3.3250,0.4693
3.3500,0.4689
3.3750,0.4686
3.4000,0.4682
3.4250,0.4678
3.4500,0.4674
3.4750,0.4670
3.5000,0.4666
3.5250,0.4662
3.5500,0.4658
3.5750,0.4654
3.6000,0.4651
3.6250,0.4647
3.6500,0.4643
3.6750,0.4639
3.7000,0.4635
3.7250,0.4631
3.7500,0.4627
3.7750,0.4623
3.8000,0.4619
3.8250,0.4615
3.8500,0.4611
3.8750,0.4607
3.9000,0.4603
3.9250,0.4599
3.9500,0.4595
3.9750,0.4591
4.0000,0.4587
4.0250,0.4583
4.0500,0.4579
4.0750,0.4575
4.1000,0.4571
4.1250,0.4567
4.1500,0.4563
4.1750,0.4559
4.2000,0.4555
4.2250,0.4551
4.2500,0.4547
4.2750,0.4543
4.3000,0.4539
4.3250,0.4535
4.3500,0.4531
4.3750,0.4527
4.4000,0.4523
4.4250,0.4519
4.4500,0.4515
4.4750,0.4511
4.5000,0.4507
4.5250,0.4503
4.5500,0.4500
4.5750,0.4496
4.6000,0.4492
4.6250,0.4488
4.6500,0.4485
4.6750,0.4481
4.7000,0.4477
4.7250,0.4474
4.7500,0.4470
4.7750,0.4467
4.8000,0.4463
4.8250,0.4460
4.8500,0.4456
4.8750,0.4453
4.9000,0.4450
4.9250,0.4447
4.9500,0.4443
4.9750,0.4440
5.0000,0.4437
5.0250,0.4434
5.0500,0.4431
5.0750,0.4428
5.1000,0.4425
5.1250,0.4423
5.1500,0.4420
5.1750,0.4417
5.2000,0.4415
5.2250,0.4412
5.2500,0.4409
5.2750,0.4407
5.3000,0.4405
5.3250,0.4402
5.3500,0.4400
5.3750,0.4398
5.4000,0.4396
5.4250,0.4394
5.4500,0.4392
5.4750,0.4390
5.5000,0.4388
5.5250,0.4386
5.5500,0.4384
5.5750,0.4383
5.6000,0.4381
5.6250,0.4379
5.6500,0.4378
5.6750,0.4377
5.7000,0.4375
5.7250,0.4374
5.7500,0.4373
5.7750,0.4372
5.8000,0.4371
5.8250,0.4370
5.8500,0.4369
5.8750,0.4368
5.9000,0.4368
5.9250,0.4367
5.9500,0.4367
5.9750,0.4366
6.0000,0.4366
6.0250,0.4366
6.0500,0.4366
6.0750,0.4365
6.1000,0.4365
6.1250,0.4366
6.1500,0.4366
6.1750,0.4366
6.2000,0.4366
6.2250,0.4367
6.2500,0.4368
6.2750,0.4368
6.3000,0.4369
6.3250,0.4370
6.3500,0.4371
6.3750,0.4372
6.4000,0.4373
6.4250,0.4374
6.4500,0.4376
6.4750,0.4377
6.5000,0.4379
6.5250,0.4380
6.5500,0.4382
6.5750,0.4384
6.6000,0.4386
6.6250,0.4388
6.6500,0.4390
6.6750,0.4392
6.7000,0.4395
6.7250,0.4397
6.7500,0.4400
6.7750,0.4403
6.8000,0.4406
6.8250,0.4409
6.8500,0.4412
6.8750,0.4415
6.9000,0.4418
6.9250,0.4422
6.9500,0.4425
6.9750,0.4429
7.0000,0.4433
7.0250,0.4437
7.0500,0.4441
7.0750,0.4445
7.1000,0.4449
7.1250,0.4454
7.1500,0.4458
7.1750,0.4463
7.2000,0.4468
7.2250,0.4472
7.2500,0.4477
7.2750,0.4482
7.3000,0.4488
7.3250,0.4493
7.3500,0.4498
7.3750,0.4504
7.4000,0.4509
7.4250,0.4515
7.4500,0.4521
7.4750,0.4526
7.5000,0.4532
7.5250,0.4538
7.5500,0.4544
7.5750,0.4551
7.6000,0.4557
7.6250,0.4563
7.6500,0.4570
7.6750,0.4576
7.7000,0.4583
7.7250,0.4590
7.7500,0.4596
7.7750,0.4603
7.8000,0.4610
7.8250,0.4617
7.8500,0.4624
7.8750,0.4631
7.9000,0.4638
7.9250,0.4646
7.9500,0.4653
7.9750,0.4661
8.0000,0.4668
8.0250,0.4676
8.0500,0.4683
8.0750,0.4691
8.1000,0.4699
8.1250,0.4707
8.1500,0.4715
8.1750,0.4723
8.2000,0.4731
8.2250,0.4740
8.2500,0.4748
8.2750,0.4756
8.3000,0.4765
8.3250,0.4773
8.3500,0.4782
8.3750,0.4791
8.4000,0.4800
8.4250,0.4809
8.4500,0.4818
8.4750,0.4827
8.5000,0.4836
8.5250,0.4845
8.5500,0.4854
8.5750,0.4864
8.6000,0.4873
8.6250,0.4882
8.6500,0.4892
8.6750,0.4902
8.7000,0.4911
8.7250,0.4921
8.7500,0.4931
8.7750,0.4941
8.8000,0.4950
8.8250,0.4960
8.8500,0.4970
8.8750,0.4980
8.9000,0.4990
8.9250,0.5000
8.9500,0.5011
8.9750,0.5021
9.0000,0.5031
9.0250,0.5041
9.0500,0.5051
9.0750,0.5061
9.1000,0.5072
9.1250,0.5082
9.1500,0.5092
9.1750,0.5103
9.2000,0.5113
9.2250,0.5123
9.2500,0.5133
9.2750,0.5144
9.3000,0.5154
9.3250,0.5164
9.3500,0.5175
9.3750,0.5185
9.4000,0.5195
9.4250,0.5206
9.4500,0.5216
9.4750,0.5226
9.5000,0.5237
9.5250,0.5247
9.5500,0.5257
9.5750,0.5267
9.6000,0.5278
9.6250,0.5288
9.6500,0.5298
9.6750,0.5308
9.7000,0.5318
9.7250,0.5328
9.7500,0.5339
9.7750,0.5349
9.8000,0.5359
9.8250,0.5369
9.8500,0.5379
9.8750,0.5389
9.9000,0.5398
9.9250,0.5408
9.9500,0.5418
9.9750,0.5428
10.0000,0.5438
10.0250,0.5447
10.0500,0.5457
10.0750,0.5466
10.1000,0.5476
10.1250,0.5485
10.1500,0.5495
10.1750,0.5504
10.2000,0.5513
10.2250,0.5523
10.2500,0.5532
10.2750,0.5541
10.3000,0.5550
10.3250,0.5559
10.3500,0.5568
10.3750,0.5577
10.4000,0.5585
10.4250,0.5594
10.4500,0.5602
10.4750,0.5611
10.5000,0.5619
10.5250,0.5628
10.5500,0.5636
10.5750,0.5644
10.6000,0.5652
10.6250,0.5660
10.6500,0.5668
10.6750,0.5675
10.7000,0.5683
10.7250,0.5690
10.7500,0.5698
10.7750,0.5705
10.8000,0.5712
10.8250,0.5719
10.8500,0.5726
10.8750,0.5732
10.9000,0.5739
10.9250,0.5746
10.9500,0.5752
10.9750,0.5758
11.0000,0.5764
11.0250,0.5770
11.0500,0.5776
11.0750,0.5782
11.1000,0.5787
11.1250,0.5792
11.1500,0.5798
11.1750,0.5803
11.2000,0.5808
11.2250,0.5813
11.2500,0.5817
11.2750,0.5822
11.3000,0.5826
11.3250,0.5830
11.3500,0.5834
11.3750,0.5838
11.4000,0.5842
11.4250,0.5846
11.4500,0.5849
11.4750,0.5852
11.5000,0.5855
11.5250,0.5858
11.5500,0.5861
11.5750,0.5864
11.6000,0.5866
11.6250,0.5869
11.6500,0.5871
11.6750,0.5873
11.7000,0.5875
11.7250,0.5876
11.7500,0.5878
11.7750,0.5879
11.8000,0.5880
11.8250,0.5881
11.8500,0.5882
11.8750,0.5882
11.9000,0.5883
11.9250,0.5883
11.9500,0.5883
11.9750,0.5883
12.0000,0.5883
12.0250,0.5882
12.0500,0.5882
12.0750,0.5881
12.1000,0.5880
12.1250,0.5879
12.1500,0.5878
12.1750,0.5876
12.2000,0.5875
12.2250,0.5873
12.2500,0.5871
12.2750,0.5869
12.3000,0.5867
12.3250,0.5864
12.3500,0.5862
12.3750,0.5859
12.4000,0.5856
12.4250,0.5853
12.4500,0.5850
12.4750,0.5846
12.5000,0.5843
12.5250,0.5839
12.5500,0.5835
12.5750,0.5831
12.6000,0.5827
12.6250,0.5823
12.6500,0.5818
12.6750,0.5814
12.7000,0.5809
12.7250,0.5804
12.7500,0.5799
12.7750,0.5793
12.8000,0.5788
12.8250,0.5782
12.8500,0.5777
12.8750,0.5771
12.9000,0.5765
12.9250,0.5758
12.9500,0.5752
12.9750,0.5745
13.0000,0.5738
13.0250,0.5731
13.0500,0.5724
13.0750,0.5717
13.1000,0.5709
13.1250,0.5702
13.1500,0.5694
13.1750,0.5686
13.2000,0.5678
13.2250,0.5669
13.2500,0.5661
13.2750,0.5652
13.3000,0.5643
13.3250,0.5634
13.3500,0.5625
13.3750,0.5616
13.4000,0.5606
13.4250,0.5597
13.4500,0.5587
13.4750,0.5577
13.5000,0.5567
13.5250,0.5557
13.5500,0.5546
13.5750,0.5536
13.6000,0.5525
13.6250,0.5514
13.6500,0.5504
13.6750,0.5493
13.7000,0.5482
13.7250,0.5470
13.7500,0.5459
13.7750,0.5448
13.8000,0.5436
13.8250,0.5425
13.8500,0.5413
13.8750,0.5401
13.9000,0.5389
13.9250,0.5377
13.9500,0.5365
13.9750,0.5353
14.0000,0.5341
14.0250,0.5329
14.0500,0.5316
14.0750,0.5304
14.1000,0.5291
14.1250,0.5278
14.1500,0.5266
14.1750,0.5253
14.2000,0.5240
14.2250,0.5227
14.2500,0.5214
14.2750,0.5201
14.3000,0.5188
14.3250,0.5175
14.3500,0.5162
14.3750,0.5148
14.4000,0.5135
14.4250,0.5121
14.4500,0.5108
14.4750,0.5094
14.5000,0.5081
14.5250,0.5067
14.5500,0.5054
14.5750,0.5040
14.6000,0.5026
14.6250,0.5012
14.6500,0.4999
14.6750,0.4985
14.7000,0.4971
14.7250,0.4957
14.7500,0.4943
14.7750,0.4930
14.8000,0.4916
14.8250,0.4902
14.8500,0.4888
14.8750,0.4874
14.9000,0.4861
14.9250,0.4847
14.9500,0.4833
14.9750,0.4819
15.0000,0.4806
15.0250,0.4792
15.0500,0.4778
15.0750,0.4765
15.1000,0.4751
15.1250,0.4738
15.1500,0.4724
15.1750,0.4711
15.2000,0.4697
15.2250,0.4684
15.2500,0.4671
15.2750,0.4658
15.3000,0.4644
15.3250,0.4631
15.3500,0.4618
15.3750,0.4605
15.4000,0.4593
15.4250,0.4580
15.4500,0.4567
15.4750,0.4554
15.5000,0.4542
15.5250,0.4529
15.5500,0.4517
15.5750,0.4505
15.6000,0.4492
15.6250,0.4480
15.6500,0.4468
15.6750,0.4456
15.7000,0.4445
15.7250,0.4433
15.7500,0.4421
15.7750,0.4410
15.8000,0.4399
15.8250,0.4387
15.8500,0.4376
15.8750,0.4365
15.9000,0.4354
15.9250,0.4344
15.9500,0.4333
15.9750,0.4323
16.0000,0.4313
16.0250,0.4302
16.0500,0.4292
16.0750,0.4282
16.1000,0.4273
16.1250,0.4263
16.1500,0.4254
16.1750,0.4244
16.2000,0.4235
16.2250,0.4226
16.2500,0.4217
16.2750,0.4209
16.3000,0.4200
16.3250,0.4192
16.3500,0.4184
16.3750,0.4175
16.4000,0.4168
16.4250,0.4160
16.4500,0.4152
16.4750,0.4145
16.5000,0.4137
16.5250,0.4130
16.5500,0.4123
16.5750,0.4117
16.6000,0.4110
16.6250,0.4104
16.6500,0.4098
16.6750,0.4092
16.7000,0.4086
16.7250,0.4080
16.7500,0.4075
16.7750,0.4069
16.8000,0.4064
16.8250,0.4060
16.8500,0.4055
16.8750,0.4051
16.9000,0.4046
16.9250,0.4043
16.9500,0.4039
16.9750,0.4035
17.0000,0.4032
17.0250,0.4029
17.0500,0.4026
17.0750,0.4023
17.1000,0.4021
17.1250,0.4019
17.1500,0.4017
17.1750,0.4015
17.2000,0.4014
17.2250,0.4013
17.2500,0.4012
17.2750,0.4011
17.3000,0.4010
17.3250,0.4010
17.3500,0.4010
17.3750,0.4010
17.4000,0.4010
17.4250,0.4011
17.4500,0.4012
17.4750,0.4013
17.5000,0.4014
17.5250,0.4015
17.5500,0.4017
17.5750,0.4019
17.6000,0.4021
17.6250,0.4023
17.6500,0.4026
17.6750,0.4029
17.7000,0.4032
17.7250,0.4035
17.7500,0.4038
17.7750,0.4042
17.8000,0.4046
17.8250,0.4050
17.8500,0.4054
17.8750,0.4059
17.9000,0.4064
17.9250,0.4069
17.9500,0.4074
17.9750,0.4079
18.0000,0.4085
18.0250,0.4091
18.0500,0.4097
18.0750,0.4103
18.1000,0.4110
18.1250,0.4117
18.1500,0.4124
18.1750,0.4131
18.2000,0.4138
18.2250,0.4146
18.2500,0.4154
18.2750,0.4162
18.3000,0.4170
18.3250,0.4179
18.3500,0.4187
18.3750,0.4196
18.4000,0.4205
18.4250,0.4215
18.4500,0.4224
18.4750,0.4234
18.5000,0.4244
18.5250,0.4254
18.5500,0.4264
18.5750,0.4274
18.6000,0.4285
18.6250,0.4296
18.6500,0.4307
18.6750,0.4318
18.7000,0.4330
18.7250,0.4341
18.7500,0.4353
18.7750,0.4365
18.8000,0.4377
18.8250,0.4389
18.8500,0.4401
18.8750,0.4414
18.9000,0.4426
18.9250,0.4439
18.9500,0.4452
18.9750,0.4465
19.0000,0.4479
19.0250,0.4492
19.0500,0.4506
19.0750,0.4519
19.1000,0.4533
19.1250,0.4547
19.1500,0.4561
19.1750,0.4575
19.2000,0.4590
19.2250,0.4604
19.2500,0.4619
19.2750,0.4633
19.3000,0.4648
19.3250,0.4663
19.3500,0.4678
19.3750,0.4693
19.4000,0.4708
19.4250,0.4724
19.4500,0.4739
19.4750,0.4754
19.5000,0.4770
19.5250,0.4786
19.5500,0.4801
19.5750,0.4817
19.6000,0.4833
19.6250,0.4849
19.6500,0.4865
19.6750,0.4881
19.7000,0.4897
19.7250,0.4913
19.7500,0.4929
19.7750,0.4945
19.8000,0.4961
19.8250,0.4978
19.8500,0.4994
19.8750,0.5010
19.9000,0.5027
19.9250,0.5043
19.9500,0.5059
19.9750,0.5076
20.0000,0.5092
20.0250,0.5109
20.0500,0.5125
20.0750,0.5142
20.1000,0.5158
20.1250,0.5175
20.1500,0.5191
20.1750,0.5208
20.2000,0.5224
20.2250,0.5241
20.2500,0.5257
20.2750,0.5273
20.3000,0.5290
20.3250,0.5306
20.3500,0.5322
20.3750,0.5339
20.4000,0.5355
20.4250,0.5371
20.4500,0.5387
20.4750,0.5403
20.5000,0.5419
20.5250,0.5435
20.5500,0.5451
20.5750,0.5467
20.6000,0.5482
20.6250,0.5498
20.6500,0.5514
20.6750,0.5529
20.7000,0.5544
20.7250,0.5560
20.7500,0.5575
20.7750,0.5590
20.8000,0.5605
20.8250,0.5620
20.8500,0.5635
20.8750,0.5649
20.9000,0.5664
20.9250,0.5678
20.9500,0.5692
20.9750,0.5707
21.0000,0.5721
21.0250,0.5735
21.0500,0.5748
21.0750,0.5762
21.1000,0.5775
21.1250,0.5789
21.1500,0.5802
21.1750,0.5815
21.2000,0.5828
21.2250,0.5840
21.2500,0.5853
21.2750,0.5865
21.3000,0.5877
21.3250,0.5889
21.3500,0.5901
21.3750,0.5913
21.4000,0.5924
21.4250,0.5935
21.4500,0.5946
21.4750,0.5957
21.5000,0.5967
21.5250,0.5978
21.5500,0.5988
21.5750,0.5998
21.6000,0.6007
21.6250,0.6017
21.6500,0.6026
21.6750,0.6035
21.7000,0.6044
21.7250,0.6052
21.7500,0.6061
21.7750,0.6069
21.8000,0.6076
21.8250,0.6084
21.8500,0.6091
21.8750,0.6098
21.9000,0.6105
21.9250,0.6112
21.9500,0.6118
21.9750,0.6124
22.0000,0.6130
22.0250,0.6136
22.0500,0.6141
22.0750,0.6147
22.1000,0.6152
22.1250,0.6156
22.1500,0.6161
22.1750,0.6165
22.2000,0.6169
22.2250,0.6173
22.2500,0.6176
22.2750,0.6179
22.3000,0.6182
22.3250,0.6185
22.3500,0.6188
22.3750,0.6190
22.4000,0.6192
22.4250,0.6193
22.4500,0.6195
22.4750,0.6196
22.5000,0.6197
22.5250,0.6197
22.5500,0.6198
22.5750,0.6198
22.6000,0.6198
22.6250,0.6197
22.6500,0.6196
22.6750,0.6195
22.7000,0.6194
22.7250,0.6192
22.7500,0.6190
22.7750,0.6188
22.8000,0.6185
22.8250,0.6183
22.8500,0.6179
22.8750,0.6176
22.9000,0.6172
22.9250,0.6168
22.9500,0.6164
22.9750,0.6160
23.0000,0.6155
23.0250,0.6150
23.0500,0.6144
23.0750,0.6138
23.1000,0.6132
23.1250,0.6126
23.1500,0.6120
23.1750,0.6113
23.2000,0.6106
23.2250,0.6098
23.2500,0.6091
23.2750,0.6083
23.3000,0.6075
23.3250,0.6066
23.3500,0.6058
23.3750,0.6049
23.4000,0.6040
23.4250,0.6030
23.4500,0.6020
23.4750,0.6010
23.5000,0.6000
23.5250,0.5990
23.5500,0.5979
23.5750,0.5968
23.6000,0.5957
23.6250,0.5945
23.6500,0.5934
23.6750,0.5922
23.7000,0.5909
23.7250,0.5897
23.7500,0.5884
23.7750,0.5871
23.8000,0.5858
23.8250,0.5845
23.8500,0.5831
23.8750,0.5818
23.9000,0.5804
23.9250,0.5789
23.9500,0.5775
23.9750,0.5760
24.0000,0.5745
24.0250,0.5730
24.0500,0.5715
24.0750,0.5700
24.1000,0.5684
24.1250,0.5668
24.1500,0.5652
24.1750,0.5636
24.2000,0.5620
24.2250,0.5603
24.2500,0.5587
24.2750,0.5570
24.3000,0.5553
24.3250,0.5535
24.3500,0.5518
24.3750,0.5500
24.4000,0.5483
24.4250,0.5465
24.4500,0.5447
24.4750,0.5429
24.5000,0.5410
24.5250,0.5392
24.5500,0.5373
24.5750,0.5355
24.6000,0.5336
24.6250,0.5317
24.6500,0.5298
24.6750,0.5279
24.7000,0.5259
24.7250,0.5240
24.7500,0.5220
24.7750,0.5201
24.8000,0.5181
24.8250,0.5161
24.8500,0.5141
24.8750,0.5121
24.9000,0.5101
24.9250,0.5081
24.9500,0.5061
24.9750,0.5041
25.0000,0.5021
25.0250,0.5000
25.0500,0.4980
25.0750,0.4960
25.1000,0.4939
25.1250,0.4919
25.1500,0.4898
25.1750,0.4878
25.2000,0.4857
25.2250,0.4837
25.2500,0.4816
25.2750,0.4796
25.3000,0.4775
25.3250,0.4755
25.3500,0.4734
25.3750,0.4714
25.4000,0.4693
25.4250,0.4673
25.4500,0.4652
25.4750,0.4632
25.5000,0.4612
25.5250,0.4591
25.5500,0.4571
25.5750,0.4551
25.6000,0.4531
25.6250,0.4511
25.6500,0.4491
25.6750,0.4471
25.7000,0.4451
25.7250,0.4431
25.7500,0.4411
25.7750,0.4391
25.8000,0.4372
25.8250,0.4352
25.8500,0.4333
25.8750,0.4314
25.9000,0.4294
25.9250,0.4275
25.9500,0.4256
25.9750,0.4237
26.0000,0.4219
26.0250,0.4200
26.0500,0.4181
26.0750,0.4163
26.1000,0.4145
26.1250,0.4127
26.1500,0.4109
26.1750,0.4091
26.2000,0.4073
26.2250,0.4056
26.2500,0.4039
26.2750,0.4022
26.3000,0.4005
26.3250,0.3988
26.3500,0.3972
26.3750,0.3955
26.4000,0.3939
26.4250,0.3923
26.4500,0.3908
26.4750,0.3892
26.5000,0.3877
26.5250,0.3862
26.5500,0.3847
26.5750,0.3833
26.6000,0.3818
26.6250,0.3804
26.6500,0.3790
26.6750,0.3777
26.7000,0.3764
26.7250,0.3751
26.7500,0.3738
26.7750,0.3725
26.8000,0.3713
26.8250,0.3701
26.8500,0.3689
26.8750,0.3678
26.9000,0.3667
26.9250,0.3656
26.9500,0.3645
26.9750,0.3635
27.0000,0.3625
27.0250,0.3615
27.0500,0.3605
27.0750,0.3596
27.1000,0.3587
27.1250,0.3579
27.1500,0.3570
27.1750,0.3562
27.2000,0.3554
27.2250,0.3547
27.2500,0.3540
27.2750,0.3533
27.3000,0.3527
27.3250,0.3520
27.3500,0.3514
27.3750,0.3509
27.4000,0.3503
27.4250,0.3498
27.4500,0.3494
27.4750,0.3489
27.5000,0.3485
27.5250,0.3482
27.5500,0.3478
27.5750,0.3475
27.6000,0.3472
27.6250,0.3470
27.6500,0.3468
27.6750,0.3466
27.7000,0.3464
27.7250,0.3463
27.7500,0.3463
27.7750,0.3462
27.8000,0.3462
27.8250,0.3462
27.8500,0.3463
27.8750,0.3464
27.9000,0.3465
27.9250,0.3466
27.9500,0.3468
27.9750,0.3470
28.0000,0.3473
28.0250,0.3476
28.0500,0.3479
28.0750,0.3483
28.1000,0.3487
28.1250,0.3491
28.1500,0.3496
28.1750,0.3501
28.2000,0.3506
28.2250,0.3512
28.2500,0.3518
28.2750,0.3524
28.3000,0.3531
28.3250,0.3538
28.3500,0.3545
28.3750,0.3553
28.4000,0.3561
28.4250,0.3569
28.4500,0.3578
28.4750,0.3587
28.5000,0.3596
28.5250,0.3606
28.5500,0.3616
28.5750,0.3626
28.6000,0.3637
28.6250,0.3648
28.6500,0.3659
28.6750,0.3671
28.7000,0.3682
28.7250,0.3695
28.7500,0.3707
28.7750,0.3720
28.8000,0.3733
28.8250,0.3746
28.8500,0.3760
28.8750,0.3774
28.9000,0.3788
28.9250,0.3803
28.9500,0.3817
28.9750,0.3832
29.0000,0.3848
29.0250,0.3863
29.0500,0.3879
29.0750,0.3895
29.1000,0.3912
29.1250,0.3928
29.1500,0.3945
29.1750,0.3962
29.2000,0.3980
29.2250,0.3998
29.2500,0.4016
29.2750,0.4034
29.3000,0.4052
29.3250,0.4071
29.3500,0.4090
29.3750,0.4109
29.4000,0.4128
29.4250,0.4147
29.4500,0.4167
29.4750,0.4187
29.5000,0.4207
29.5250,0.4228
29.5500,0.4248
29.5750,0.4269
29.6000,0.4290
29.6250,0.4311
29.6500,0.4332
29.6750,0.4354
29.7000,0.4375
29.7250,0.4397
29.7500,0.4419
29.7750,0.4441
29.8000,0.4463
29.8250,0.4485
29.8500,0.4508
29.8750,0.4531
29.9000,0.4553
29.9250,0.4576
29.9500,0.4599
29.9750,0.4622
30.0000,0.4645
30.0250,0.4669
30.0500,0.4692
30.0750,0.4716
30.1000,0.4739
30.1250,0.4763
30.1500,0.4787
30.1750,0.4810
30.2000,0.4834
30.2250,0.4858
30.2500,0.4882
30.2750,0.4906
30.3000,0.4930
30.3250,0.4954
30.3500,0.4978
30.3750,0.5002
30.4000,0.5027
30.4250,0.5051
30.4500,0.5075
30.4750,0.5099
30.5000,0.5123
30.5250,0.5148
30.5500,0.5172
30.5750,0.5196
30.6000,0.5220
30.6250,0.5244
30.6500,0.5269
30.6750,0.5293
30.7000,0.5317
30.7250,0.5341
30.7500,0.5365
30.7750,0.5389
30.8000,0.5413
30.8250,0.5437
30.8500,0.5460
30.8750,0.5484
30.9000,0.5508
30.9250,0.5531
30.9500,0.5555
30.9750,0.5578
31.0000,0.5601
31.0250,0.5625
31.0500,0.5648
31.0750,0.5671
31.1000,0.5693
31.1250,0.5716
31.1500,0.5739
31.1750,0.5761
31.2000,0.5783
31.2250,0.5805
31.2500,0.5827
31.2750,0.5849
31.3000,0.5871
31.3250,0.5892
31.3500,0.5914
31.3750,0.5935
31.4000,0.5956
31.4250,0.5976
31.4500,0.5997
31.4750,0.6017
31.5000,0.6037
31.5250,0.6057
31.5500,0.6077
31.5750,0.6096
31.6000,0.6115
31.6250,0.6134
31.6500,0.6153
31.6750,0.6171
31.7000,0.6189
31.7250,0.6207
31.7500,0.6225
31.7750,0.6242
31.8000,0.6259
31.8250,0.6276
31.8500,0.6293
31.8750,0.6309
31.9000,0.6325
31.9250,0.6341
31.9500,0.6356
31.9750,0.6371
32.0000,0.6386
32.0250,0.6401
32.0500,0.6415
32.0750,0.6429
32.1000,0.6442
32.1250,0.6455
32.1500,0.6468
32.1750,0.6481
32.2000,0.6493
32.2250,0.6505
32.2500,0.6517
32.2750,0.6528
32.3000,0.6539
32.3250,0.6550
32.3500,0.6560
32.3750,0.6570
32.4000,0.6579
32.4250,0.6588
32.4500,0.6597
32.4750,0.6606
32.5000,0.6614
32.5250,0.6621
32.5500,0.6629
32.5750,0.6636
32.6000,0.6642
32.6250,0.6649
32.6500,0.6655
32.6750,0.6660
32.7000,0.6665
32.7250,0.6670
32.7500,0.6675
32.7750,0.6679
32.8000,0.6682
32.8250,0.6686
32.8500,0.6688
32.8750,0.6691
32.9000,0.6693
32.9250,0.6695
32.9500,0.6696
32.9750,0.6697
33.0000,0.6698
33.0250,0.6698
33.0500,0.6698
33.0750,0.6698
33.1000,0.6697
33.1250,0.6696
33.1500,0.6694
33.1750,0.6692
33.2000,0.6689
33.2250,0.6687
33.2500,0.6683
33.2750,0.6680
33.3000,0.6676
33.3250,0.6672
33.3500,0.6667
33.3750,0.6662
33.4000,0.6656
33.4250,0.6650
33.4500,0.6644
33.4750,0.6637
33.5000,0.6630
33.5250,0.6623
33.5500,0.6615
33.5750,0.6607
33.6000,0.6598
33.6250,0.6589
33.6500,0.6580
33.6750,0.6570
33.7000,0.6560
33.7250,0.6550
33.7500,0.6539
33.7750,0.6528
33.8000,0.6516
33.8250,0.6504
33.8500,0.6492
33.8750,0.6479
33.9000,0.6466
33.9250,0.6453
33.9500,0.6439
33.9750,0.6425
34.0000,0.6410
34.0250,0.6396
34.0500,0.6380
34.0750,0.6365
34.1000,0.6349
34.1250,0.6333
34.1500,0.6317
34.1750,0.6300
34.2000,0.6283
34.2250,0.6266
34.2500,0.6248
34.2750,0.6230
34.3000,0.6212
34.3250,0.6193
34.3500,0.6174
34.3750,0.6155
34.4000,0.6136
34.4250,0.6116
34.4500,0.6096
34.4750,0.6076
34.5000,0.6056
34.5250,0.6035
34.5500,0.6014
34.5750,0.5993
34.6000,0.5971
34.6250,0.5949
34.6500,0.5928
34.6750,0.5905
34.7000,0.5883
34.7250,0.5860
34.7500,0.5838
34.7750,0.5814
34.8000,0.5791
34.8250,0.5768
34.8500,0.5744
34.8750,0.5720
34.9000,0.5696
34.9250,0.5672
34.9500,0.5647
34.9750,0.5623
35.0000,0.5598
35.0250,0.5573
35.0500,0.5548
35.0750,0.5523
35.1000,0.5497
35.1250,0.5472
35.1500,0.5446
35.1750,0.5420
35.2000,0.5394
35.2250,0.5368
35.2500,0.5342
35.2750,0.5316
35.3000,0.5290
35.3250,0.5263
35.3500,0.5237
35.3750,0.5210
35.4000,0.5183
35.4250,0.5157
35.4500,0.5130
35.4750,0.5103
35.5000,0.5076
35.5250,0.5049
35.5500,0.5022
35.5750,0.4995
35.6000,0.4968
35.6250,0.4941
35.6500,0.4914
35.6750,0.4887
35.7000,0.4859
35.7250,0.4832
35.7500,0.4805
35.7750,0.4778
35.8000,0.4751
35.8250,0.4724
35.8500,0.4697
35.8750,0.4670
35.9000,0.4643
35.9250,0.4616
35.9500,0.4589
35.9750,0.4563
36.0000,0.4536
36.0250,0.4509
36.0500,0.4483
36.0750,0.4456
36.1000,0.4430
36.1250,0.4404
36.1500,0.4377
36.1750,0.4351
36.2000,0.4325
36.2250,0.4300
36.2500,0.4274
36.2750,0.4248
36.3000,0.4223
36.3250,0.4198
36.3500,0.4173
36.3750,0.4148
36.4000,0.4123
36.4250,0.4098
36.4500,0.4074
36.4750,0.4050
36.5000,0.4026
36.5250,0.4002
36.5500,0.3978
36.5750,0.3955
36.6000,0.3931
36.6250,0.3908
36.6500,0.3886
36.6750,0.3863
36.7000,0.3841
36.7250,0.3819
36.7500,0.3797
36.7750,0.3776
36.8000,0.3754
36.8250,0.3733
36.8500,0.3713
36.8750,0.3692
36.9000,0.3672
36.9250,0.3652
36.9500,0.3632
36.9750,0.3613
37.0000,0.3594
37.0250,0.3575
37.0500,0.3557
37.0750,0.3539
37.1000,0.3521
37.1250,0.3504
37.1500,0.3486
37.1750,0.3470
37.2000,0.3453
37.2250,0.3437
37.2500,0.3421
37.2750,0.3405
37.3000,0.3390
37.3250,0.3375
37.3500,0.3361
37.3750,0.3347
37.4000,0.3333
37.4250,0.3320
37.4500,0.3307
37.4750,0.3294


==> anc/fig6/fig_b.csv <==
tomega_0,i=0,i=4,i=7,av
0.0000,0.5000,0.5000,0.5000,0.5000
0.0250,0.5000,0.5000,0.5000,0.5000
0.0500,0.5000,0.5000,0.5000,0.5000
0.0750,0.5000,0.5000,0.5000,0.5000
0.1000,0.5000,0.5000,0.5000,0.5000
0.1250,0.5001,0.5000,0.5000,0.5000
0.1500,0.5001,0.5000,0.5000,0.5000
0.1750,0.5001,0.5000,0.5001,0.5000
0.2000,0.5002,0.5000,0.5001,0.5000
0.2250,0.5002,0.5000,0.5001,0.5000
0.2500,0.5002,0.5000,0.5001,0.5000
0.2750,0.5003,0.5000,0.5002,0.5000
0.3000,0.5004,0.5000,0.5002,0.5000
0.3250,0.5004,0.5000,0.5002,0.5000
0.3500,0.5005,0.4999,0.5003,0.5000
0.3750,0.5006,0.4999,0.5003,0.5000
0.4000,0.5007,0.4999,0.5003,0.5000
0.4250,0.5008,0.4999,0.5004,0.5000
0.4500,0.5009,0.4999,0.5004,0.5000
0.4750,0.5010,0.4999,0.5004,0.5000
0.5000,0.5011,0.4999,0.5005,0.5000
0.5250,0.5013,0.4999,0.5005,0.5000
0.5500,0.5014,0.4999,0.5006,0.5000
0.5750,0.5015,0.4998,0.5006,0.5000
0.6000,0.5017,0.4998,0.5007,0.5000
0.6250,0.5019,0.4998,0.5007,0.5000
0.6500,0.5020,0.4998,0.5007,0.5000
0.6750,0.5022,0.4998,0.5008,0.5000
0.7000,0.5024,0.4998,0.5008,0.5000
0.7250,0.5026,0.4998,0.5009,0.5000
0.7500,0.5028,0.4997,0.5009,0.5000
0.7750,0.5030,0.4997,0.5010,0.5000
0.8000,0.5033,0.4997,0.5010,0.5000
0.8250,0.5035,0.4997,0.5010,0.5000
0.8500,0.5037,0.4997,0.5011,0.5000
0.8750,0.5040,0.4997,0.5011,0.5000
0.9000,0.5042,0.4996,0.5011,0.5000
0.9250,0.5045,0.4996,0.5011,0.5000
0.9500,0.5047,0.4996,0.5012,0.5000
0.9750,0.5050,0.4996,0.5012,0.5000
1.0000,0.5053,0.4996,0.5012,0.5000
1.0250,0.5055,0.4995,0.5012,0.4999
1.0500,0.5058,0.4995,0.5012,0.4999
1.0750,0.5061,0.4995,0.5012,0.4999
1.1000,0.5063,0.4995,0.5012,0.4999
1.1250,0.5066,0.4995,0.5012,0.4999
1.1500,0.5069,0.4994,0.5012,0.4999
1.1750,0.5072,0.4994,0.5012,0.4999
1.2000,0.5074,0.4994,0.5011,0.4999
1.2250,0.5077,0.4994,0.5011,0.4999
1.2500,0.5080,0.4993,0.5011,0.4999
1.2750,0.5083,0.4993,0.5010,0.4999
1.3000,0.5086,0.4993,0.5010,0.4999
1.3250,0.5088,0.4993,0.5010,0.4999
1.3500,0.5091,0.4993,0.5009,0.4999
1.3750,0.5094,0.4992,0.5009,0.4999
1.4000,0.5096,0.4992,0.5008,0.4999
1.4250,0.5099,0.4992,0.5007,0.4999
1.4500,0.5102,0.4992,0.5007,0.4999
1.4750,0.5105,0.4991,0.5006,0.4999
1.5000,0.5107,0.4991,0.5005,0.4999
1.5250,0.5110,0.4991,0.5005,0.4999
1.5500,0.5113,0.4990,0.5004,0.4999
1.5750,0.5115,0.4990,0.5003,0.4999
1.6000,0.5118,0.4990,0.5002,0.4999
1.6250,0.5120,0.4990,0.5001,0.4999
1.6500,0.5123,0.4989,0.5000,0.4999
1.6750,0.5126,0.4989,0.4999,0.4999
1.7000,0.5128,0.4989,0.4999,0.4999
1.7250,0.5131,0.4989,0.4998,0.4999
1.7500,0.5133,0.4988,0.4997,0.4999
1.7750,0.5136,0.4988,0.4996,0.4999
1.8000,0.5138,0.4988,0.4995,0.4998
1.8250,0.5141,0.4987,0.4994,0.4998
1.8500,0.5144,0.4987,0.4993,0.4998
1.8750,0.5146,0.4987,0.4992,0.4998
1.9000,0.5149,0.4986,0.4991,0.4998
1.9250,0.5151,0.4986,0.4990,0.4998
1.9500,0.5154,0.4986,0.4989,0.4998
1.9750,0.5157,0.4985,0.4988,0.4998
2.0000,0.5159,0.4985,0.4987,0.4998
2.0250,0.5162,0.4985,0.4986,0.4998
2.0500,0.5164,0.4984,0.4985,0.4998
2.0750,0.5167,0.4984,0.4984,0.4998
2.1000,0.5170,0.4984,0.4983,0.4998
2.1250,0.5173,0.4983,0.4982,0.4998
2.1500,0.5175,0.4983,0.4981,0.4998
2.1750,0.5178,0.4983,0.4981,0.4998
2.2000,0.5181,0.4982,0.4980,0.4998
2.2250,0.5184,0.4982,0.4979,0.4998
2.2500,0.5187,0.4982,0.4978,0.4998
2.2750,0.5190,0.4981,0.4977,0.4998
2.3000,0.5192,0.4981,0.4977,0.4997
2.3250,0.5195,0.4980,0.4976,0.4997
2.3500,0.5198,0.4980,0.4975,0.4997
2.3750,0.5201,0.4980,0.4975,0.4997
2.4000,0.5204,0.4979,0.4974,0.4997
2.4250,0.5207,0.4979,0.4973,0.4997
2.4500,0.5211,0.4978,0.4973,0.4997
2.4750,0.5214,0.4978,0.4972,0.4997
2.5000,0.5217,0.4978,0.4971,0.4997
2.5250,0.5220,0.4977,0.4971,0.4997
2.5500,0.5223,0.4977,0.4970,0.4997
2.5750,0.5226,0.4976,0.4970,0.4997
2.6000,0.5229,0.4976,0.4969,0.4997
2.6250,0.5233,0.4975,0.4969,0.4997
2.6500,0.5236,0.4975,0.4968,0.4996
2.6750,0.5239,0.4974,0.4968,0.4996
2.7000,0.5243,0.4974,0.4967,0.4996
2.7250,0.5246,0.4974,0.4967,0.4996
2.7500,0.5249,0.4973,0.4966,0.4996
2.7750,0.5253,0.4973,0.4966,0.4996
2.8000,0.5256,0.4972,0.4965,0.4996
2.8250,0.5260,0.4972,0.4965,0.4996
2.8500,0.5263,0.4971,0.4964,0.4996
2.8750,0.5266,0.4971,0.4964,0.4996
2.9000,0.5270,0.4970,0.4964,0.4996
2.9250,0.5273,0.4970,0.4963,0.4996
2.9500,0.5277,0.4969,0.4963,0.4996
2.9750,0.5281,0.4969,0.4962,0.4995
3.0000,0.5284,0.4968,0.4962,0.4995
3.0250,0.5288,0.4968,0.4962,0.4995
3.0500,0.5291,0.4967,0.4961,0.4995
3.0750,0.5295,0.4967,0.4961,0.4995
3.1000,0.5298,0.4966,0.4960,0.4995
3.1250,0.5302,0.4966,0.4960,0.4995
3.1500,0.5306,0.4965,0.4959,0.4995
3.1750,0.5309,0.4965,0.4959,0.4995
3.2000,0.5313,0.4964,0.4959,0.4995
3.2250,0.5317,0.4964,0.4958,0.4994
3.2500,0.5321,0.4963,0.4958,0.4994
3.2750,0.5324,0.4963,0.4957,0.4994
3.3000,0.5328,0.4962,0.4957,0.4994
3.3250,0.5332,0.4962,0.4956,0.4994
3.3500,0.5336,0.4961,0.4956,0.4994
3.3750,0.5339,0.4961,0.4956,0.4994
3.4000,0.5343,0.4960,0.4955,0.4994
3.4250,0.5347,0.4960,0.4955,0.4994
3.4500,0.5351,0.4960,0.4954,0.4994
3.4750,0.5355,0.4959,0.4954,0.4993
3.5000,0.5359,0.4959,0.4953,0.4993
3.5250,0.5362,0.4958,0.4953,0.4993
3.5500,0.5366,0.4958,0.4953,0.4993
3.5750,0.5370,0.4957,0.4952,0.4993
3.6000,0.5374,0.4957,0.4952,0.4993
3.6250,0.5378,0.4956,0.4951,0.4993
3.6500,0.5382,0.4956,0.4951,0.4993
3.6750,0.5386,0.4955,0.4950,0.4993
3.7000,0.5390,0.4955,0.4950,0.4993
3.7250,0.5394,0.4954,0.4950,0.4992
3.7500,0.5398,0.4954,0.4949,0.4992
3.7750,0.5402,0.4953,0.4949,0.4992
3.8000,0.5406,0.4953,0.4948,0.4992
3.8250,0.5409,0.4952,0.4948,0.4992
3.8500,0.5413,0.4952,0.4948,0.4992
3.8750,0.5417,0.4951,0.4947,0.4992
3.9000,0.5421,0.4951,0.4947,0.4992
3.9250,0.5425,0.4950,0.4947,0.4991
3.9500,0.5429,0.4950,0.4946,0.4991
3.9750,0.5433,0.4949,0.4946,0.4991
4.0000,0.5437,0.4949,0.4946,0.4991
4.0250,0.5441,0.4948,0.4945,0.4991
4.0500,0.5445,0.4948,0.4945,0.4991
4.0750,0.5449,0.4947,0.4945,0.4991
4.1000,0.5453,0.4947,0.4945,0.4991
4.1250,0.5457,0.4946,0.4944,0.4991
4.1500,0.5461,0.4945,0.4944,0.4990
4.1750,0.5465,0.4945,0.4944,0.4990
4.2000,0.5469,0.4944,0.4944,0.4990
4.2250,0.5473,0.4944,0.4943,0.4990
4.2500,0.5477,0.4943,0.4943,0.4990
4.2750,0.5481,0.4943,0.4943,0.4990
4.3000,0.5485,0.4942,0.4943,0.4990
4.3250,0.5489,0.4942,0.4943,0.4989
4.3500,0.5493,0.4941,0.4943,0.4989
4.3750,0.5497,0.4941,0.4942,0.4989
4.4000,0.5501,0.4940,0.4942,0.4989
4.4250,0.5505,0.4940,0.4942,0.4989
4.4500,0.5509,0.4940,0.4942,0.4989
4.4750,0.5513,0.4939,0.4942,0.4989
4.5000,0.5517,0.4939,0.4942,0.4989
4.5250,0.5521,0.4938,0.4942,0.4988
4.5500,0.5524,0.4938,0.4942,0.4988
4.5750,0.5528,0.4937,0.4941,0.4988
4.6000,0.5532,0.4937,0.4941,0.4988
4.6250,0.5536,0.4936,0.4941,0.4988
4.6500,0.5540,0.4936,0.4941,0.4988
4.6750,0.5544,0.4935,0.4941,0.4988
4.7000,0.5548,0.4935,0.4941,0.4987
4.7250,0.5551,0.4935,0.4941,0.4987
4.7500,0.5555,0.4934,0.4941,0.4987
4.7750,0.5559,0.4934,0.4941,0.4987
4.8000,0.5563,0.4933,0.4941,0.4987
4.8250,0.5566,0.4933,0.4941,0.4987
4.8500,0.5570,0.4932,0.4941,0.4987
4.8750,0.5574,0.4932,0.4941,0.4987
4.9000,0.5577,0.4932,0.4941,0.4986
4.9250,0.5581,0.4931,0.4941,0.4986
4.9500,0.5585,0.4931,0.4941,0.4986
4.9750,0.5588,0.4931,0.4941,0.4986
5.0000,0.5592,0.4930,0.4941,0.4986
5.0250,0.5596,0.4930,0.4941,0.4986
5.0500,0.5599,0.4930,0.4941,0.4986
5.0750,0.5603,0.4929,0.4941,0.4985
5.1000,0.5606,0.4929,0.4941,0.4985
5.1250,0.5610,0.4929,0.4941,0.4985
5.1500,0.5613,0.4928,0.4941,0.4985
5.1750,0.5617,0.4928,0.4941,0.4985
5.2000,0.5620,0.4928,0.4941,0.4985
5.2250,0.5623,0.4927,0.4941,0.4985
5.2500,0.5627,0.4927,0.4941,0.4984
5.2750,0.5630,0.4927,0.4940,0.4984
5.3000,0.5634,0.4927,0.4940,0.4984
5.3250,0.5637,0.4926,0.4940,0.4984
5.3500,0.5640,0.4926,0.4940,0.4984
5.3750,0.5644,0.4926,0.4940,0.4984
5.4000,0.5647,0.4926,0.4940,0.4983
5.4250,0.5650,0.4925,0.4940,0.4983
5.4500,0.5653,0.4925,0.4940,0.4983
5.4750,0.5657,0.4925,0.4940,0.4983
5.5000,0.5660,0.4925,0.4940,0.4983
5.5250,0.5663,0.4925,0.4940,0.4983
5.5500,0.5666,0.4924,0.4940,0.4983
5.5750,0.5669,0.4924,0.4940,0.4982
5.6000,0.5672,0.4924,0.4939,0.4982
5.6250,0.5676,0.4924,0.4939,0.4982
5.6500,0.5679,0.4924,0.4939,0.4982
5.6750,0.5682,0.4924,0.4939,0.4982
5.7000,0.5685,0.4924,0.4939,0.4982
5.7250,0.5688,0.4923,0.4939,0.4982
5.7500,0.5691,0.4923,0.4938,0.4981
5.7750,0.5694,0.4923,0.4938,0.4981
5.8000,0.5697,0.4923,0.4938,0.4981
5.8250,0.5700,0.4923,0.4938,0.4981
5.8500,0.5703,0.4923,0.4938,0.4981
5.8750,0.5706,0.4923,0.4937,0.4981
5.9000,0.5709,0.4923,0.4937,0.4980
5.9250,0.5712,0.4923,0.4937,0.4980
5.9500,0.5714,0.4923,0.4937,0.4980
5.9750,0.5717,0.4923,0.4936,0.4980
6.0000,0.5720,0.4923,0.4936,0.4980
6.0250,0.5723,0.4923,0.4936,0.4980
6.0500,0.5726,0.4923,0.4936,0.4980
6.0750,0.5729,0.4923,0.4935,0.4979
6.1000,0.5731,0.4923,0.4935,0.4979
6.1250,0.5734,0.4923,0.4935,0.4979
6.1500,0.5737,0.4923,0.4935,0.4979
6.1750,0.5740,0.4923,0.4934,0.4979
6.2000,0.5742,0.4923,0.4934,0.4979
6.2250,0.5745,0.4923,0.4934,0.4979
6.2500,0.5748,0.4923,0.4933,0.4978
6.2750,0.5751,0.4923,0.4933,0.4978
6.3000,0.5753,0.4924,0.4933,0.4978
6.3250,0.5756,0.4924,0.4932,0.4978
6.3500,0.5759,0.4924,0.4932,0.4978
6.3750,0.5761,0.4924,0.4932,0.4978
6.4000,0.5764,0.4924,0.4931,0.4978
6.4250,0.5766,0.4924,0.4931,0.4977
6.4500,0.5769,0.4925,0.4931,0.4977
6.4750,0.5772,0.4925,0.4930,0.4977
6.5000,0.5774,0.4925,0.4930,0.4977
6.5250,0.5777,0.4925,0.4930,0.4977
6.5500,0.5779,0.4925,0.4929,0.4977
6.5750,0.5782,0.4926,0.4929,0.4977
6.6000,0.5784,0.4926,0.4929,0.4977
6.6250,0.5787,0.4926,0.4928,0.4976
6.6500,0.5789,0.4927,0.4928,0.4976
6.6750,0.5792,0.4927,0.4928,0.4976
6.7000,0.5794,0.4927,0.4927,0.4976
6.7250,0.5797,0.4928,0.4927,0.4976
6.7500,0.5799,0.4928,0.4927,0.4976
6.7750,0.5802,0.4928,0.4926,0.4976
6.8000,0.5804,0.4929,0.4926,0.4976
6.8250,0.5806,0.4929,0.4925,0.4975
6.8500,0.5809,0.4929,0.4925,0.4975
6.8750,0.5811,0.4930,0.4925,0.4975
6.9000,0.5813,0.4930,0.4924,0.4975
6.9250,0.5816,0.4931,0.4924,0.4975
6.9500,0.5818,0.4931,0.4924,0.4975
6.9750,0.5821,0.4932,0.4923,0.4975
7.0000,0.5823,0.4932,0.4923,0.4975
7.0250,0.5825,0.4933,0.4923,0.4974
7.0500,0.5827,0.4933,0.4922,0.4974
7.0750,0.5830,0.4934,0.4922,0.4974
7.1000,0.5832,0.4934,0.4922,0.4974
7.1250,0.5834,0.4935,0.4921,0.4974
7.1500,0.5836,0.4935,0.4921,0.4974
7.1750,0.5839,0.4936,0.4920,0.4974
7.2000,0.5841,0.4936,0.4920,0.4974
7.2250,0.5843,0.4937,0.4920,0.4974
7.2500,0.5845,0.4938,0.4919,0.4974
7.2750,0.5847,0.4938,0.4919,0.4973
7.3000,0.5850,0.4939,0.4919,0.4973
7.3250,0.5852,0.4939,0.4918,0.4973
7.3500,0.5854,0.4940,0.4918,0.4973
7.3750,0.5856,0.4941,0.4917,0.4973
7.4000,0.5858,0.4941,0.4917,0.4973
7.4250,0.5860,0.4942,0.4917,0.4973
7.4500,0.5862,0.4943,0.4916,0.4973
7.4750,0.5864,0.4943,0.4916,0.4973
7.5000,0.5866,0.4944,0.4915,0.4973
7.5250,0.5868,0.4945,0.4915,0.4973
7.5500,0.5870,0.4945,0.4915,0.4972
7.5750,0.5872,0.4946,0.4914,0.4972
7.6000,0.5874,0.4947,0.4914,0.4972
7.6250,0.5876,0.4947,0.4913,0.4972
7.6500,0.5878,0.4948,0.4913,0.4972
7.6750,0.5880,0.4949,0.4912,0.4972
7.7000,0.5882,0.4950,0.4912,0.4972
7.7250,0.5884,0.4950,0.4912,0.4972
7.7500,0.5885,0.4951,0.4911,0.4972
7.7750,0.5887,0.4952,0.4911,0.4972
7.8000,0.5889,0.4953,0.4910,0.4972
7.8250,0.5891,0.4953,0.4910,0.4972
7.8500,0.5893,0.4954,0.4909,0.4972
7.8750,0.5894,0.4955,0.4909,0.4972
7.9000,0.5896,0.4956,0.4909,0.4972
7.9250,0.5898,0.4956,0.4908,0.4972
7.9500,0.5900,0.4957,0.4908,0.4972
7.9750,0.5901,0.4958,0.4907,0.4971
8.0000,0.5903,0.4959,0.4907,0.4971
8.0250,0.5905,0.4960,0.4906,0.4971
8.0500,0.5907,0.4960,0.4906,0.4971
8.0750,0.5908,0.4961,0.4905,0.4971
8.1000,0.5910,0.4962,0.4905,0.4971
8.1250,0.5912,0.4963,0.4905,0.4971
8.1500,0.5913,0.4964,0.4904,0.4971
8.1750,0.5915,0.4964,0.4904,0.4971
8.2000,0.5916,0.4965,0.4903,0.4971
8.2250,0.5918,0.4966,0.4903,0.4971
8.2500,0.5920,0.4967,0.4902,0.4971
8.2750,0.5921,0.4968,0.4902,0.4971
8.3000,0.5923,0.4969,0.4901,0.4971
8.3250,0.5924,0.4970,0.4901,0.4971
8.3500,0.5926,0.4971,0.4900,0.4971
8.3750,0.5928,0.4971,0.4900,0.4971
8.4000,0.5929,0.4972,0.4900,0.4971
8.4250,0.5931,0.4973,0.4899,0.4971
8.4500,0.5932,0.4974,0.4899,0.4971
8.4750,0.5934,0.4975,0.4898,0.4971
8.5000,0.5935,0.4976,0.4898,0.4971
8.5250,0.5937,0.4977,0.4897,0.4971
8.5500,0.5938,0.4978,0.4897,0.4971
8.5750,0.5940,0.4979,0.4896,0.4971
8.6000,0.5941,0.4980,0.4896,0.4971
8.6250,0.5943,0.4981,0.4895,0.4971
8.6500,0.5944,0.4982,0.4895,0.4971
8.6750,0.5945,0.4983,0.4894,0.4971
8.7000,0.5947,0.4984,0.4894,0.4971
8.7250,0.5948,0.4985,0.4893,0.4971
8.7500,0.5950,0.4986,0.4893,0.4972
8.7750,0.5951,0.4987,0.4892,0.4972
8.8000,0.5952,0.4988,0.4892,0.4972
8.8250,0.5954,0.4989,0.4891,0.4972
8.8500,0.5955,0.4990,0.4891,0.4972
8.8750,0.5957,0.4991,0.4890,0.4972
8.9000,0.5958,0.4992,0.4890,0.4972
8.9250,0.5959,0.4993,0.4889,0.4972
8.9500,0.5961,0.4994,0.4889,0.4972
8.9750,0.5962,0.4995,0.4888,0.4972
9.0000,0.5963,0.4996,0.4888,0.4972
9.0250,0.5964,0.4997,0.4887,0.4972
9.0500,0.5966,0.4999,0.4887,0.4972
9.0750,0.5967,0.5000,0.4886,0.4972
9.1000,0.5968,0.5001,0.4886,0.4972
9.1250,0.5970,0.5002,0.4885,0.4972
9.1500,0.5971,0.5003,0.4885,0.4972
9.1750,0.5972,0.5004,0.4884,0.4972
9.2000,0.5973,0.5005,0.4884,0.4973
9.2250,0.5975,0.5006,0.4883,0.4973
9.2500,0.5976,0.5007,0.4883,0.4973
9.2750,0.5977,0.5008,0.4882,0.4973
9.3000,0.5978,0.5009,0.4882,0.4973
9.3250,0.5979,0.5010,0.4881,0.4973
9.3500,0.5981,0.5011,0.4881,0.4973
9.3750,0.5982,0.5013,0.4880,0.4973
9.4000,0.5983,0.5014,0.4880,0.4973
9.4250,0.5984,0.5015,0.4879,0.4973
9.4500,0.5986,0.5016,0.4879,0.4974
9.4750,0.5987,0.5017,0.4879,0.4974
9.5000,0.5988,0.5018,0.4878,0.4974
9.5250,0.5989,0.5019,0.4878,0.4974
9.5500,0.5990,0.5020,0.4877,0.4974
9.5750,0.5992,0.5021,0.4877,0.4974
9.6000,0.5993,0.5022,0.4876,0.4974
9.6250,0.5994,0.5023,0.4876,0.4974
9.6500,0.5995,0.5024,0.4875,0.4974
9.6750,0.5997,0.5025,0.4875,0.4975
9.7000,0.5998,0.5026,0.4874,0.4975
9.7250,0.5999,0.5027,0.4874,0.4975
9.7500,0.6000,0.5028,0.4873,0.4975
9.7750,0.6001,0.5029,0.4873,0.4975
9.8000,0.6003,0.5030,0.4872,0.4975
9.8250,0.6004,0.5032,0.4872,0.4975
9.8500,0.6005,0.5033,0.4871,0.4976
9.8750,0.6006,0.5034,0.4871,0.4976
9.9000,0.6007,0.5035,0.4870,0.4976
9.9250,0.6009,0.5036,0.4870,0.4976
9.9500,0.6010,0.5037,0.4869,0.4976
9.9750,0.6011,0.5038,0.4869,0.4976
10.0000,0.6012,0.5039,0.4868,0.4977
10.0250,0.6013,0.5040,0.4868,0.4977
10.0500,0.6014,0.5040,0.4867,0.4977
10.0750,0.6016,0.5041,0.4867,0.4977
10.1000,0.6017,0.5042,0.4866,0.4977
10.1250,0.6018,0.5043,0.4866,0.4977
10.1500,0.6019,0.5044,0.4865,0.4978
10.1750,0.6020,0.5045,0.4865,0.4978
10.2000,0.6021,0.5046,0.4864,0.4978
10.2250,0.6022,0.5047,0.4864,0.4978
10.2500,0.6024,0.5048,0.4863,0.4978
10.2750,0.6025,0.5049,0.4862,0.4978
10.3000,0.6026,0.5050,0.4862,0.4979
10.3250,0.6027,0.5051,0.4861,0.4979
10.3500,0.6028,0.5052,0.4861,0.4979
10.3750,0.6029,0.5053,0.4860,0.4979
10.4000,0.6030,0.5054,0.4860,0.4979
10.4250,0.6031,0.5054,0.4859,0.4980
10.4500,0.6032,0.5055,0.4859,0.4980
10.4750,0.6033,0.5056,0.4858,0.4980
10.5000,0.6034,0.5057,0.4858,0.4980
10.5250,0.6036,0.5058,0.4857,0.4980
10.5500,0.6037,0.5059,0.4857,0.4981
10.5750,0.6038,0.5060,0.4856,0.4981
10.6000,0.6039,0.5060,0.4856,0.4981
10.6250,0.6040,0.5061,0.4855,0.4981
10.6500,0.6041,0.5062,0.4855,0.4981
10.6750,0.6042,0.5063,0.4854,0.4982
10.7000,0.6043,0.5064,0.4854,0.4982
10.7250,0.6044,0.5064,0.4853,0.4982
10.7500,0.6045,0.5065,0.4853,0.4982
10.7750,0.6046,0.5066,0.4852,0.4983
10.8000,0.6047,0.5067,0.4852,0.4983
10.8250,0.6048,0.5067,0.4851,0.4983
10.8500,0.6049,0.5068,0.4851,0.4983
10.8750,0.6050,0.5069,0.4850,0.4983
10.9000,0.6051,0.5069,0.4850,0.4984
10.9250,0.6052,0.5070,0.4850,0.4984
10.9500,0.6053,0.5071,0.4849,0.4984
10.9750,0.6054,0.5071,0.4849,0.4984
11.0000,0.6055,0.5072,0.4848,0.4985
11.0250,0.6056,0.5072,0.4848,0.4985
11.0500,0.6056,0.5073,0.4848,0.4985
11.0750,0.6057,0.5073,0.4847,0.4985
11.1000,0.6058,0.5074,0.4847,0.4985
11.1250,0.6059,0.5074,0.4846,0.4986
11.1500,0.6060,0.5075,0.4846,0.4986
11.1750,0.6061,0.5075,0.4846,0.4986
11.2000,0.6062,0.5076,0.4845,0.4986
11.2250,0.6063,0.5076,0.4845,0.4987
11.2500,0.6064,0.5077,0.4845,0.4987
11.2750,0.6065,0.5077,0.4845,0.4987
11.3000,0.6066,0.5078,0.4844,0.4987
11.3250,0.6066,0.5078,0.4844,0.4988
11.3500,0.6067,0.5078,0.4844,0.4988
11.3750,0.6068,0.5079,0.4844,0.4988
11.4000,0.6069,0.5079,0.4843,0.4988
11.4250,0.6070,0.5079,0.4843,0.4989
11.4500,0.6071,0.5079,0.4843,0.4989
11.4750,0.6071,0.5080,0.4843,0.4989
11.5000,0.6072,0.5080,0.4843,0.4989
11.5250,0.6073,0.5080,0.4842,0.4990
11.5500,0.6074,0.5080,0.4842,0.4990
11.5750,0.6075,0.5080,0.4842,0.4990
11.6000,0.6075,0.5081,0.4842,0.4990
11.6250,0.6076,0.5081,0.4842,0.4991
11.6500,0.6077,0.5081,0.4842,0.4991
11.6750,0.6077,0.5081,0.4842,0.4991
11.7000,0.6078,0.5081,0.4842,0.4991
11.7250,0.6079,0.5081,0.4842,0.4991
11.7500,0.6079,0.5081,0.4842,0.4992
11.7750,0.6080,0.5081,0.4842,0.4992
11.8000,0.6081,0.5081,0.4842,0.4992
11.8250,0.6081,0.5081,0.4842,0.4992
11.8500,0.6082,0.5081,0.4842,0.4993
11.8750,0.6082,0.5081,0.4842,0.4993
11.9000,0.6083,0.5081,0.4842,0.4993
11.9250,0.6084,0.5081,0.4842,0.4993
11.9500,0.6084,0.5081,0.4842,0.4994
11.9750,0.6085,0.5081,0.4842,0.4994
12.0000,0.6085,0.5081,0.4842,0.4994
12.0250,0.6086,0.5080,0.4842,0.4994
12.0500,0.6086,0.5080,0.4843,0.4995
12.0750,0.6086,0.5080,0.4843,0.4995
12.1000,0.6087,0.5080,0.4843,0.4995
12.1250,0.6087,0.5080,0.4843,0.4995
12.1500,0.6088,0.5079,0.4843,0.4996
12.1750,0.6088,0.5079,0.4844,0.4996
12.2000,0.6088,0.5079,0.4844,0.4996
12.2250,0.6089,0.5079,0.4844,0.4996
12.2500,0.6089,0.5078,0.4845,0.4997
12.2750,0.6089,0.5078,0.4845,0.4997
12.3000,0.6089,0.5078,0.4845,0.4997
12.3250,0.6090,0.5077,0.4846,0.4997
12.3500,0.6090,0.5077,0.4846,0.4997
12.3750,0.6090,0.5077,0.4846,0.4998
12.4000,0.6090,0.5076,0.4847,0.4998
12.4250,0.6090,0.5076,0.4847,0.4998
12.4500,0.6091,0.5076,0.4848,0.4998
12.4750,0.6091,0.5075,0.4848,0.4999
12.5000,0.6091,0.5075,0.4849,0.4999
12.5250,0.6091,0.5074,0.4849,0.4999
12.5500,0.6091,0.5074,0.4850,0.4999
12.5750,0.6091,0.5073,0.4850,0.4999
12.6000,0.6091,0.5073,0.4851,0.5000
12.6250,0.6091,0.5072,0.4851,0.5000
12.6500,0.6091,0.5072,0.4852,0.5000
12.6750,0.6091,0.5071,0.4852,0.5000
12.7000,0.6091,0.5071,0.4853,0.5001
12.7250,0.6091,0.5070,0.4854,0.5001
12.7500,0.6091,0.5069,0.4854,0.5001
12.7750,0.6091,0.5069,0.4855,0.5001
12.8000,0.6091,0.5068,0.4856,0.5001
12.8250,0.6091,0.5068,0.4856,0.5002
12.8500,0.6091,0.5067,0.4857,0.5002
12.8750,0.6090,0.5066,0.4858,0.5002
12.9000,0.6090,0.5066,0.4859,0.5002
12.9250,0.6090,0.5065,0.4859,0.5002
12.9500,0.6090,0.5064,0.4860,0.5003
12.9750,0.6090,0.5063,0.4861,0.5003
13.0000,0.6089,0.5063,0.4862,0.5003
13.0250,0.6089,0.5062,0.4863,0.5003
13.0500,0.6089,0.5061,0.4863,0.5004
13.0750,0.6088,0.5060,0.4864,0.5004
13.1000,0.6088,0.5060,0.4865,0.5004
13.1250,0.6087,0.5059,0.4866,0.5004
13.1500,0.6087,0.5058,0.4867,0.5004
13.1750,0.6087,0.5057,0.4868,0.5004
13.2000,0.6086,0.5056,0.4869,0.5005
13.2250,0.6086,0.5055,0.4870,0.5005
13.2500,0.6085,0.5054,0.4871,0.5005
13.2750,0.6085,0.5054,0.4872,0.5005
13.3000,0.6084,0.5053,0.4873,0.5005
13.3250,0.6083,0.5052,0.4874,0.5006
13.3500,0.6083,0.5051,0.4875,0.5006
13.3750,0.6082,0.5050,0.4876,0.5006
13.4000,0.6081,0.5049,0.4877,0.5006
13.4250,0.6081,0.5048,0.4878,0.5006
13.4500,0.6080,0.5047,0.4879,0.5006
13.4750,0.6079,0.5046,0.4881,0.5007
13.5000,0.6078,0.5045,0.4882,0.5007
13.5250,0.6077,0.5044,0.4883,0.5007
13.5500,0.6077,0.5043,0.4884,0.5007
13.5750,0.6076,0.5042,0.4885,0.5007
13.6000,0.6075,0.5041,0.4886,0.5007
13.6250,0.6074,0.5039,0.4888,0.5008
13.6500,0.6073,0.5038,0.4889,0.5008
13.6750,0.6072,0.5037,0.4890,0.5008
13.7000,0.6071,0.5036,0.4892,0.5008
13.7250,0.6070,0.5035,0.4893,0.5008
13.7500,0.6069,0.5034,0.4894,0.5008
13.7750,0.6068,0.5033,0.4895,0.5008
13.8000,0.6067,0.5032,0.4897,0.5009
13.8250,0.6066,0.5031,0.4898,0.5009
13.8500,0.6064,0.5030,0.4900,0.5009
13.8750,0.6063,0.5028,0.4901,0.5009
13.9000,0.6062,0.5027,0.4902,0.5009
13.9250,0.6061,0.5026,0.4904,0.5009
13.9500,0.6059,0.5025,0.4905,0.5009
13.9750,0.6058,0.5024,0.4907,0.5010
14.0000,0.6057,0.5023,0.4908,0.5010
14.0250,0.6055,0.5022,0.4909,0.5010
14.0500,0.6054,0.5021,0.4911,0.5010
14.0750,0.6053,0.5019,0.4912,0.5010
14.1000,0.6051,0.5018,0.4914,0.5010
14.1250,0.6050,0.5017,0.4915,0.5010
14.1500,0.6048,0.5016,0.4917,0.5010
14.1750,0.6047,0.5015,0.4918,0.5010
14.2000,0.6045,0.5014,0.4920,0.5010
14.2250,0.6044,0.5013,0.4922,0.5011
14.2500,0.6042,0.5011,0.4923,0.5011
14.2750,0.6041,0.5010,0.4925,0.5011
14.3000,0.6039,0.5009,0.4926,0.5011
14.3250,0.6037,0.5008,0.4928,0.5011
14.3500,0.6036,0.5007,0.4929,0.5011
14.3750,0.6034,0.5006,0.4931,0.5011
14.4000,0.6032,0.5004,0.4933,0.5011
14.4250,0.6031,0.5003,0.4934,0.5011
14.4500,0.6029,0.5002,0.4936,0.5011
14.4750,0.6027,0.5001,0.4938,0.5011
14.5000,0.6025,0.5000,0.4939,0.5011
14.5250,0.6023,0.4999,0.4941,0.5012
14.5500,0.6021,0.4997,0.4942,0.5012
14.5750,0.6020,0.4996,0.4944,0.5012
14.6000,0.6018,0.4995,0.4946,0.5012
14.6250,0.6016,0.4994,0.4947,0.5012
14.6500,0.6014,0.4993,0.4949,0.5012
14.6750,0.6012,0.4992,0.4951,0.5012
14.7000,0.6010,0.4990,0.4952,0.5012
14.7250,0.6008,0.4989,0.4954,0.5012
14.7500,0.6006,0.4988,0.4956,0.5012
14.7750,0.6004,0.4987,0.4957,0.5012
14.8000,0.6002,0.4986,0.4959,0.5012
14.8250,0.6000,0.4984,0.4961,0.5012
14.8500,0.5998,0.4983,0.4962,0.5012
14.8750,0.5996,0.4982,0.4964,0.5012
14.9000,0.5994,0.4981,0.4966,0.5012
14.9250,0.5992,0.4980,0.4968,0.5012
14.9500,0.5990,0.4979,0.4969,0.5012
14.9750,0.5988,0.4977,0.4971,0.5012
15.0000,0.5986,0.4976,0.4973,0.5012
15.0250,0.5984,0.4975,0.4974,0.5012
15.0500,0.5982,0.4974,0.4976,0.5012
15.0750,0.5980,0.4973,0.4978,0.5012
15.1000,0.5978,0.4972,0.4979,0.5012
15.1250,0.5976,0.4971,0.4981,0.5012
15.1500,0.5974,0.4970,0.4983,0.5012
15.1750,0.5972,0.4969,0.4984,0.5012
15.2000,0.5969,0.4967,0.4986,0.5012
15.2250,0.5967,0.4966,0.4988,0.5012
15.2500,0.5965,0.4965,0.4989,0.5012
15.2750,0.5963,0.4964,0.4991,0.5012
15.3000,0.5961,0.4963,0.4993,0.5012
15.3250,0.5959,0.4962,0.4994,0.5012
15.3500,0.5957,0.4961,0.4996,0.5012
15.3750,0.5955,0.4960,0.4998,0.5012
15.4000,0.5953,0.4959,0.4999,0.5012
15.4250,0.5951,0.4958,0.5001,0.5012
15.4500,0.5949,0.4957,0.5003,0.5012
15.4750,0.5947,0.4956,0.5004,0.5012
15.5000,0.5945,0.4955,0.5006,0.5012
15.5250,0.5942,0.4955,0.5007,0.5012
15.5500,0.5940,0.4954,0.5009,0.5012
15.5750,0.5938,0.4953,0.5011,0.5012
15.6000,0.5936,0.4952,0.5012,0.5012
15.6250,0.5934,0.4951,0.5014,0.5012
15.6500,0.5932,0.4950,0.5015,0.5012
15.6750,0.5930,0.4949,0.5017,0.5012
15.7000,0.5928,0.4949,0.5018,0.5012
15.7250,0.5926,0.4948,0.5020,0.5012
15.7500,0.5924,0.4947,0.5021,0.5012
15.7750,0.5922,0.4946,0.5022,0.5012
15.8000,0.5920,0.4945,0.5024,0.5012
15.8250,0.5918,0.4945,0.5025,0.5012
15.8500,0.5916,0.4944,0.5027,0.5012
15.8750,0.5914,0.4943,0.5028,0.5011
15.9000,0.5912,0.4942,0.5029,0.5011
15.9250,0.5910,0.4942,0.5031,0.5011
15.9500,0.5908,0.4941,0.5032,0.5011
15.9750,0.5906,0.4940,0.5033,0.5011
16.0000,0.5904,0.4940,0.5035,0.5011
16.0250,0.5902,0.4939,0.5036,0.5011
16.0500,0.5900,0.4939,0.5037,0.5011
16.0750,0.5898,0.4938,0.5038,0.5011
16.1000,0.5897,0.4937,0.5040,0.5011
16.1250,0.5895,0.4937,0.5041,0.5011
16.1500,0.5893,0.4936,0.5042,0.5011
16.1750,0.5891,0.4936,0.5043,0.5011
16.2000,0.5889,0.4935,0.5044,0.5010
16.2250,0.5887,0.4935,0.5045,0.5010
16.2500,0.5885,0.4934,0.5047,0.5010
16.2750,0.5883,0.4934,0.5048,0.5010
16.3000,0.5882,0.4933,0.5049,0.5010
16.3250,0.5880,0.4933,0.5050,0.5010
16.3500,0.5878,0.4933,0.5051,0.5010
16.3750,0.5876,0.4932,0.5052,0.5010
16.4000,0.5875,0.4932,0.5053,0.5010
16.4250,0.5873,0.4931,0.5054,0.5010
16.4500,0.5871,0.4931,0.5055,0.5009
16.4750,0.5869,0.4931,0.5055,0.5009
16.5000,0.5868,0.4930,0.5056,0.5009
16.5250,0.5866,0.4930,0.5057,0.5009
16.5500,0.5864,0.4930,0.5058,0.5009
16.5750,0.5863,0.4929,0.5059,0.5009
16.6000,0.5861,0.4929,0.5060,0.5009
16.6250,0.5859,0.4929,0.5060,0.5009
16.6500,0.5858,0.4929,0.5061,0.5008
16.6750,0.5856,0.4928,0.5062,0.5008
16.7000,0.5855,0.4928,0.5062,0.5008
16.7250,0.5853,0.4928,0.5063,0.5008
16.7500,0.5852,0.4928,0.5064,0.5008
16.7750,0.5850,0.4927,0.5064,0.5008
16.8000,0.5849,0.4927,0.5065,0.5008
16.8250,0.5848,0.4927,0.5065,0.5008
16.8500,0.5846,0.4927,0.5066,0.5007
16.8750,0.5845,0.4927,0.5066,0.5007
16.9000,0.5844,0.4927,0.5067,0.5007
16.9250,0.5842,0.4927,0.5067,0.5007
16.9500,0.5841,0.4926,0.5067,0.5007
16.9750,0.5840,0.4926,0.5068,0.5007
17.0000,0.5839,0.4926,0.5068,0.5007
17.0250,0.5838,0.4926,0.5068,0.5006
17.0500,0.5836,0.4926,0.5069,0.5006
17.0750,0.5835,0.4926,0.5069,0.5006
17.1000,0.5834,0.4926,0.5069,0.5006
17.1250,0.5833,0.4926,0.5069,0.5006
17.1500,0.5832,0.4926,0.5070,0.5006
17.1750,0.5831,0.4927,0.5070,0.5006
17.2000,0.5830,0.4927,0.5070,0.5006
17.2250,0.5830,0.4927,0.5070,0.5005
17.2500,0.5829,0.4927,0.5070,0.5005
17.2750,0.5828,0.4927,0.5070,0.5005
17.3000,0.5827,0.4927,0.5070,0.5005
17.3250,0.5826,0.4928,0.5070,0.5005
17.3500,0.5826,0.4928,0.5070,0.5005
17.3750,0.5825,0.4928,0.5070,0.5005
17.4000,0.5824,0.4928,0.5070,0.5004
17.4250,0.5824,0.4929,0.5070,0.5004
17.4500,0.5823,0.4929,0.5069,0.5004
17.4750,0.5822,0.4929,0.5069,0.5004
17.5000,0.5822,0.4930,0.5069,0.5004
17.5250,0.5821,0.4930,0.5069,0.5004
17.5500,0.5821,0.4930,0.5068,0.5004
17.5750,0.5820,0.4931,0.5068,0.5003
17.6000,0.5820,0.4931,0.5068,0.5003
17.6250,0.5820,0.4932,0.5067,0.5003
17.6500,0.5819,0.4932,0.5067,0.5003
17.6750,0.5819,0.4933,0.5067,0.5003
17.7000,0.5819,0.4933,0.5066,0.5003
17.7250,0.5818,0.4934,0.5066,0.5003
17.7500,0.5818,0.4934,0.5065,0.5002
17.7750,0.5818,0.4935,0.5064,0.5002
17.8000,0.5818,0.4935,0.5064,0.5002
17.8250,0.5817,0.4936,0.5063,0.5002
17.8500,0.5817,0.4936,0.5062,0.5002
17.8750,0.5817,0.4937,0.5062,0.5002
17.9000,0.5817,0.4938,0.5061,0.5002
17.9250,0.5817,0.4938,0.5060,0.5001
17.9500,0.5817,0.4939,0.5060,0.5001
17.9750,0.5817,0.4940,0.5059,0.5001
18.0000,0.5817,0.4940,0.5058,0.5001
18.0250,0.5817,0.4941,0.5057,0.5001
18.0500,0.5817,0.4942,0.5056,0.5001
18.0750,0.5817,0.4943,0.5055,0.5001
18.1000,0.5818,0.4943,0.5054,0.5000
18.1250,0.5818,0.4944,0.5053,0.5000
18.1500,0.5818,0.4945,0.5052,0.5000
18.1750,0.5818,0.4946,0.5051,0.5000
18.2000,0.5819,0.4947,0.5050,0.5000
18.2250,0.5819,0.4947,0.5049,0.5000
18.2500,0.5819,0.4948,0.5048,0.5000
18.2750,0.5820,0.4949,0.5047,0.5000
18.3000,0.5820,0.4950,0.5046,0.4999
18.3250,0.5821,0.4951,0.5045,0.4999
18.3500,0.5821,0.4952,0.5043,0.4999
18.3750,0.5822,0.4953,0.5042,0.4999
18.4000,0.5823,0.4954,0.5041,0.4999
18.4250,0.5823,0.4955,0.5040,0.4999
18.4500,0.5824,0.4956,0.5039,0.4999
18.4750,0.5825,0.4957,0.5037,0.4999
18.5000,0.5825,0.4958,0.5036,0.4998
18.5250,0.5826,0.4959,0.5035,0.4998
18.5500,0.5827,0.4960,0.5033,0.4998
18.5750,0.5828,0.4961,0.5032,0.4998
18.6000,0.5828,0.4962,0.5031,0.4998
18.6250,0.5829,0.4964,0.5029,0.4998
18.6500,0.5830,0.4965,0.5028,0.4998
18.6750,0.5831,0.4966,0.5026,0.4998
18.7000,0.5832,0.4967,0.5025,0.4997
18.7250,0.5833,0.4968,0.5023,0.4997
18.7500,0.5834,0.4969,0.5022,0.4997
18.7750,0.5835,0.4971,0.5020,0.4997
18.8000,0.5836,0.4972,0.5019,0.4997
18.8250,0.5837,0.4973,0.5017,0.4997
18.8500,0.5838,0.4974,0.5016,0.4997
18.8750,0.5840,0.4975,0.5014,0.4997
18.9000,0.5841,0.4977,0.5012,0.4997
18.9250,0.5842,0.4978,0.5011,0.4996
18.9500,0.5843,0.4979,0.5009,0.4996
18.9750,0.5844,0.4980,0.5007,0.4996
19.0000,0.5846,0.4982,0.5006,0.4996
19.0250,0.5847,0.4983,0.5004,0.4996
19.0500,0.5848,0.4984,0.5002,0.4996
19.0750,0.5849,0.4986,0.5001,0.4996
19.1000,0.5851,0.4987,0.4999,0.4996
19.1250,0.5852,0.4988,0.4997,0.4996
19.1500,0.5854,0.4989,0.4995,0.4996
19.1750,0.5855,0.4991,0.4993,0.4996
19.2000,0.5856,0.4992,0.4991,0.4995
19.2250,0.5858,0.4993,0.4990,0.4995
19.2500,0.5859,0.4995,0.4988,0.4995
19.2750,0.5861,0.4996,0.4986,0.4995
19.3000,0.5862,0.4997,0.4984,0.4995
19.3250,0.5864,0.4999,0.4982,0.4995
19.3500,0.5866,0.5000,0.4980,0.4995
19.3750,0.5867,0.5001,0.4978,0.4995
19.4000,0.5869,0.5002,0.4976,0.4995
19.4250,0.5870,0.5004,0.4974,0.4995
19.4500,0.5872,0.5005,0.4972,0.4995
19.4750,0.5874,0.5006,0.4970,0.4995
19.5000,0.5875,0.5008,0.4968,0.4995
19.5250,0.5877,0.5009,0.4966,0.4995
19.5500,0.5879,0.5010,0.4964,0.4995
19.5750,0.5881,0.5012,0.4962,0.4995
19.6000,0.5882,0.5013,0.4960,0.4994
19.6250,0.5884,0.5014,0.4958,0.4994
19.6500,0.5886,0.5016,0.4956,0.4994
19.6750,0.5888,0.5017,0.4953,0.4994
19.7000,0.5889,0.5018,0.4951,0.4994
19.7250,0.5891,0.5019,0.4949,0.4994
19.7500,0.5893,0.5021,0.4947,0.4994
19.7750,0.5895,0.5022,0.4945,0.4994
19.8000,0.5897,0.5023,0.4943,0.4994
19.8250,0.5899,0.5025,0.4941,0.4994
19.8500,0.5900,0.5026,0.4939,0.4994
19.8750,0.5902,0.5027,0.4937,0.4994
19.9000,0.5904,0.5028,0.4934,0.4994
19.9250,0.5906,0.5030,0.4932,0.4994
19.9500,0.5908,0.5031,0.4930,0.4994
19.9750,0.5910,0.5032,0.4928,0.4994
20.0000,0.5912,0.5034,0.4926,0.4994
20.0250,0.5914,0.5035,0.4924,0.4994
20.0500,0.5915,0.5036,0.4922,0.4994
20.0750,0.5917,0.5038,0.4920,0.4994
20.1000,0.5919,0.5039,0.4918,0.4994
20.1250,0.5921,0.5040,0.4916,0.4994
20.1500,0.5923,0.5041,0.4914,0.4994
20.1750,0.5925,0.5043,0.4912,0.4994
20.2000,0.5927,0.5044,0.4909,0.4994
20.2250,0.5929,0.5045,0.4907,0.4994
20.2500,0.5931,0.5046,0.4905,0.4994
20.2750,0.5933,0.5048,0.4903,0.4994
20.3000,0.5935,0.5049,0.4901,0.4994
20.3250,0.5937,0.5050,0.4899,0.4994
20.3500,0.5939,0.5051,0.4897,0.4994
20.3750,0.5941,0.5053,0.4895,0.4994
20.4000,0.5943,0.5054,0.4894,0.4994
20.4250,0.5945,0.5055,0.4892,0.4994
20.4500,0.5947,0.5056,0.4890,0.4994
20.4750,0.5949,0.5057,0.4888,0.4994
20.5000,0.5951,0.5058,0.4886,0.4994
20.5250,0.5953,0.5060,0.4884,0.4994
20.5500,0.5955,0.5061,0.4882,0.4994
20.5750,0.5957,0.5062,0.4880,0.4994
20.6000,0.5959,0.5063,0.4878,0.4994
20.6250,0.5961,0.5064,0.4877,0.4994
20.6500,0.5962,0.5065,0.4875,0.4995
20.6750,0.5964,0.5066,0.4873,0.4995
20.7000,0.5966,0.5067,0.4871,0.4995
20.7250,0.5968,0.5068,0.4869,0.4995
20.7500,0.5970,0.5069,0.4868,0.4995
20.7750,0.5972,0.5070,0.4866,0.4995
20.8000,0.5974,0.5071,0.4864,0.4995
20.8250,0.5976,0.5072,0.4862,0.4995
20.8500,0.5978,0.5073,0.4861,0.4995
20.8750,0.5980,0.5074,0.4859,0.4995
20.9000,0.5982,0.5075,0.4857,0.4995
20.9250,0.5984,0.5076,0.4855,0.4995
20.9500,0.5986,0.5077,0.4854,0.4995
20.9750,0.5988,0.5078,0.4852,0.4995
21.0000,0.5989,0.5078,0.4850,0.4995
21.0250,0.5991,0.5079,0.4849,0.4995
21.0500,0.5993,0.5080,0.4847,0.4996
21.0750,0.5995,0.5081,0.4846,0.4996
21.1000,0.5997,0.5081,0.4844,0.4996
21.1250,0.5999,0.5082,0.4842,0.4996
21.1500,0.6001,0.5083,0.4841,0.4996
21.1750,0.6002,0.5083,0.4839,0.4996
21.2000,0.6004,0.5084,0.4838,0.4996
21.2250,0.6006,0.5085,0.4836,0.4996
21.2500,0.6008,0.5085,0.4835,0.4996
21.2750,0.6009,0.5086,0.4833,0.4996
21.3000,0.6011,0.5086,0.4832,0.4996
21.3250,0.6013,0.5087,0.4830,0.4997
21.3500,0.6015,0.5087,0.4829,0.4997
21.3750,0.6016,0.5088,0.4828,0.4997
21.4000,0.6018,0.5088,0.4826,0.4997
21.4250,0.6020,0.5089,0.4825,0.4997
21.4500,0.6021,0.5089,0.4824,0.4997
21.4750,0.6023,0.5089,0.4822,0.4997
21.5000,0.6025,0.5090,0.4821,0.4997
21.5250,0.6026,0.5090,0.4820,0.4997
21.5500,0.6028,0.5090,0.4819,0.4998
21.5750,0.6029,0.5091,0.4817,0.4998
21.6000,0.6031,0.5091,0.4816,0.4998
21.6250,0.6032,0.5091,0.4815,0.4998
21.6500,0.6034,0.5092,0.4814,0.4998
21.6750,0.6035,0.5092,0.4813,0.4998
21.7000,0.6037,0.5092,0.4812,0.4998
21.7250,0.6038,0.5092,0.4811,0.4998
21.7500,0.6039,0.5092,0.4810,0.4998
21.7750,0.6041,0.5092,0.4809,0.4999
21.8000,0.6042,0.5092,0.4808,0.4999
21.8250,0.6043,0.5093,0.4807,0.4999
21.8500,0.6045,0.5093,0.4806,0.4999
21.8750,0.6046,0.5093,0.4805,0.4999
21.9000,0.6047,0.5093,0.4804,0.4999
21.9250,0.6049,0.5093,0.4804,0.4999
21.9500,0.6050,0.5093,0.4803,0.4999
21.9750,0.6051,0.5093,0.4802,0.5000
22.0000,0.6052,0.5093,0.4801,0.5000
22.0250,0.6053,0.5093,0.4801,0.5000
22.0500,0.6054,0.5093,0.4800,0.5000
22.0750,0.6056,0.5092,0.4799,0.5000
22.1000,0.6057,0.5092,0.4799,0.5000
22.1250,0.6058,0.5092,0.4798,0.5000
22.1500,0.6059,0.5092,0.4798,0.5000
22.1750,0.6060,0.5092,0.4797,0.5001
22.2000,0.6061,0.5092,0.4797,0.5001
22.2250,0.6062,0.5092,0.4796,0.5001
22.2500,0.6062,0.5092,0.4796,0.5001
22.2750,0.6063,0.5091,0.4795,0.5001
22.3000,0.6064,0.5091,0.4795,0.5001
22.3250,0.6065,0.5091,0.4794,0.5001
22.3500,0.6066,0.5091,0.4794,0.5001
22.3750,0.6067,0.5090,0.4794,0.5002
22.4000,0.6067,0.5090,0.4794,0.5002
22.4250,0.6068,0.5090,0.4793,0.5002
22.4500,0.6069,0.5089,0.4793,0.5002
22.4750,0.6069,0.5089,0.4793,0.5002
22.5000,0.6070,0.5089,0.4793,0.5002
22.5250,0.6071,0.5088,0.4793,0.5002
22.5500,0.6071,0.5088,0.4792,0.5003
22.5750,0.6072,0.5088,0.4792,0.5003
22.6000,0.6072,0.5087,0.4792,0.5003
22.6250,0.6073,0.5087,0.4792,0.5003
22.6500,0.6073,0.5086,0.4792,0.5003
22.6750,0.6073,0.5086,0.4792,0.5003
22.7000,0.6074,0.5085,0.4792,0.5003
22.7250,0.6074,0.5085,0.4793,0.5003
22.7500,0.6074,0.5084,0.4793,0.5004
22.7750,0.6074,0.5083,0.4793,0.5004
22.8000,0.6074,0.5083,0.4793,0.5004
22.8250,0.6075,0.5082,0.4793,0.5004
22.8500,0.6075,0.5082,0.4793,0.5004
22.8750,0.6075,0.5081,0.4794,0.5004
22.9000,0.6075,0.5080,0.4794,0.5004
22.9250,0.6075,0.5079,0.4794,0.5004
22.9500,0.6075,0.5079,0.4795,0.5005
22.9750,0.6075,0.5078,0.4795,0.5005
23.0000,0.6074,0.5077,0.4795,0.5005
23.0250,0.6074,0.5076,0.4796,0.5005
23.0500,0.6074,0.5075,0.4796,0.5005
23.0750,0.6074,0.5074,0.4797,0.5005
23.1000,0.6074,0.5073,0.4797,0.5005
23.1250,0.6073,0.5072,0.4798,0.5005
23.1500,0.6073,0.5071,0.4799,0.5006
23.1750,0.6073,0.5070,0.4799,0.5006
23.2000,0.6072,0.5069,0.4800,0.5006
23.2250,0.6072,0.5068,0.4801,0.5006
23.2500,0.6071,0.5067,0.4801,0.5006
23.2750,0.6071,0.5066,0.4802,0.5006
23.3000,0.6070,0.5065,0.4803,0.5006
23.3250,0.6070,0.5064,0.4804,0.5006
23.3500,0.6069,0.5063,0.4805,0.5006
23.3750,0.6069,0.5062,0.4805,0.5007
23.4000,0.6068,0.5060,0.4806,0.5007
23.4250,0.6067,0.5059,0.4807,0.5007
23.4500,0.6067,0.5058,0.4808,0.5007
23.4750,0.6066,0.5057,0.4809,0.5007
23.5000,0.6065,0.5055,0.4810,0.5007
23.5250,0.6065,0.5054,0.4811,0.5007
23.5500,0.6064,0.5053,0.4812,0.5007
23.5750,0.6063,0.5052,0.4814,0.5007
23.6000,0.6062,0.5050,0.4815,0.5008
23.6250,0.6061,0.5049,0.4816,0.5008
23.6500,0.6060,0.5047,0.4817,0.5008
23.6750,0.6059,0.5046,0.4818,0.5008
23.7000,0.6058,0.5045,0.4820,0.5008
23.7250,0.6057,0.5043,0.4821,0.5008
23.7500,0.6056,0.5042,0.4822,0.5008
23.7750,0.6055,0.5041,0.4824,0.5008
23.8000,0.6054,0.5039,0.4825,0.5008
23.8250,0.6053,0.5038,0.4827,0.5008
23.8500,0.6051,0.5036,0.4828,0.5009
23.8750,0.6050,0.5035,0.4829,0.5009
23.9000,0.6049,0.5033,0.4831,0.5009
23.9250,0.6048,0.5032,0.4833,0.5009
23.9500,0.6046,0.5030,0.4834,0.5009
23.9750,0.6045,0.5029,0.4836,0.5009
24.0000,0.6043,0.5027,0.4837,0.5009
24.0250,0.6042,0.5026,0.4839,0.5009
24.0500,0.6041,0.5024,0.4841,0.5009
24.0750,0.6039,0.5023,0.4842,0.5009
24.1000,0.6037,0.5021,0.4844,0.5009
24.1250,0.6036,0.5020,0.4846,0.5009
24.1500,0.6034,0.5018,0.4848,0.5009
24.1750,0.6033,0.5017,0.4849,0.5009
24.2000,0.6031,0.5015,0.4851,0.5010
24.2250,0.6029,0.5014,0.4853,0.5010
24.2500,0.6028,0.5012,0.4855,0.5010
24.2750,0.6026,0.5011,0.4857,0.5010
24.3000,0.6024,0.5009,0.4859,0.5010
24.3250,0.6022,0.5007,0.4861,0.5010
24.3500,0.6020,0.5006,0.4863,0.5010
24.3750,0.6019,0.5004,0.4865,0.5010
24.4000,0.6017,0.5003,0.4867,0.5010
24.4250,0.6015,0.5001,0.4869,0.5010
24.4500,0.6013,0.5000,0.4871,0.5010
24.4750,0.6011,0.4998,0.4873,0.5010
24.5000,0.6009,0.4996,0.4875,0.5010
24.5250,0.6007,0.4995,0.4877,0.5010
24.5500,0.6005,0.4993,0.4879,0.5010
24.5750,0.6003,0.4991,0.4881,0.5010
24.6000,0.6001,0.4990,0.4884,0.5010
24.6250,0.5999,0.4988,0.4886,0.5010
24.6500,0.5997,0.4987,0.4888,0.5010
24.6750,0.5995,0.4985,0.4890,0.5010
24.7000,0.5993,0.4983,0.4892,0.5010
24.7250,0.5991,0.4982,0.4895,0.5010
24.7500,0.5988,0.4980,0.4897,0.5011
24.7750,0.5986,0.4978,0.4899,0.5011
24.8000,0.5984,0.4977,0.4901,0.5011
24.8250,0.5982,0.4975,0.4904,0.5011
24.8500,0.5980,0.4974,0.4906,0.5011
24.8750,0.5977,0.4972,0.4908,0.5011
24.9000,0.5975,0.4970,0.4911,0.5011
24.9250,0.5973,0.4969,0.4913,0.5011
24.9500,0.5971,0.4967,0.4915,0.5011
24.9750,0.5968,0.4965,0.4918,0.5011
25.0000,0.5966,0.4964,0.4920,0.5011
25.0250,0.5964,0.4962,0.4923,0.5011
25.0500,0.5961,0.4961,0.4925,0.5011
25.0750,0.5959,0.4959,0.4927,0.5011
25.1000,0.5956,0.4958,0.4930,0.5011
25.1250,0.5954,0.4956,0.4932,0.5011
25.1500,0.5951,0.4954,0.4934,0.5011
25.1750,0.5949,0.4953,0.4937,0.5010
25.2000,0.5946,0.4951,0.4939,0.5010
25.2250,0.5944,0.4950,0.4942,0.5010
25.2500,0.5941,0.4948,0.4944,0.5010
25.2750,0.5939,0.4947,0.4946,0.5010
25.3000,0.5936,0.4945,0.4949,0.5010
25.3250,0.5934,0.4944,0.4951,0.5010
25.3500,0.5931,0.4942,0.4954,0.5010
25.3750,0.5929,0.4941,0.4956,0.5010
25.4000,0.5926,0.4939,0.4958,0.5010
25.4250,0.5924,0.4938,0.4961,0.5010
25.4500,0.5921,0.4936,0.4963,0.5010
25.4750,0.5918,0.4935,0.4966,0.5010
25.5000,0.5916,0.4934,0.4968,0.5010
25.5250,0.5913,0.4932,0.4970,0.5010
25.5500,0.5910,0.4931,0.4973,0.5010
25.5750,0.5908,0.4929,0.4975,0.5010
25.6000,0.5905,0.4928,0.4977,0.5010
25.6250,0.5903,0.4927,0.4980,0.5010
25.6500,0.5900,0.4925,0.4982,0.5010
25.6750,0.5897,0.4924,0.4985,0.5010
25.7000,0.5895,0.4923,0.4987,0.5010
25.7250,0.5892,0.4921,0.4989,0.5009
25.7500,0.5890,0.4920,0.4992,0.5009
25.7750,0.5887,0.4919,0.4994,0.5009
25.8000,0.5884,0.4917,0.4996,0.5009
25.8250,0.5882,0.4916,0.4999,0.5009
25.8500,0.5879,0.4915,0.5001,0.5009
25.8750,0.5877,0.4914,0.5003,0.5009
25.9000,0.5874,0.4912,0.5006,0.5009
25.9250,0.5871,0.4911,0.5008,0.5009
25.9500,0.5869,0.4910,0.5010,0.5009
25.9750,0.5866,0.4909,0.5013,0.5009
26.0000,0.5864,0.4908,0.5015,0.5009
26.0250,0.5861,0.4906,0.5017,0.5008
26.0500,0.5859,0.4905,0.5019,0.5008
26.0750,0.5856,0.4904,0.5022,0.5008
26.1000,0.5854,0.4903,0.5024,0.5008
26.1250,0.5851,0.4902,0.5026,0.5008
26.1500,0.5849,0.4901,0.5028,0.5008
26.1750,0.5846,0.4900,0.5030,0.5008
26.2000,0.5843,0.4899,0.5033,0.5008
26.2250,0.5841,0.4898,0.5035,0.5008
26.2500,0.5838,0.4897,0.5037,0.5008
26.2750,0.5836,0.4896,0.5039,0.5007
26.3000,0.5834,0.4895,0.5041,0.5007
26.3250,0.5831,0.4894,0.5043,0.5007
26.3500,0.5829,0.4893,0.5045,0.5007
26.3750,0.5826,0.4892,0.5047,0.5007
26.4000,0.5824,0.4892,0.5049,0.5007
26.4250,0.5821,0.4891,0.5051,0.5007
26.4500,0.5819,0.4890,0.5053,0.5007
26.4750,0.5817,0.4889,0.5055,0.5006
26.5000,0.5814,0.4888,0.5057,0.5006
26.5250,0.5812,0.4888,0.5059,0.5006
26.5500,0.5809,0.4887,0.5061,0.5006
26.5750,0.5807,0.4886,0.5063,0.5006
26.6000,0.5805,0.4886,0.5064,0.5006
26.6250,0.5803,0.4885,0.5066,0.5006
26.6500,0.5800,0.4885,0.5068,0.5006
26.6750,0.5798,0.4884,0.5070,0.5005
26.7000,0.5796,0.4884,0.5071,0.5005
26.7250,0.5794,0.4883,0.5073,0.5005
26.7500,0.5791,0.4883,0.5074,0.5005
26.7750,0.5789,0.4882,0.5076,0.5005
26.8000,0.5787,0.4882,0.5078,0.5005
26.8250,0.5785,0.4881,0.5079,0.5004
26.8500,0.5783,0.4881,0.5081,0.5004
26.8750,0.5781,0.4881,0.5082,0.5004
26.9000,0.5779,0.4880,0.5083,0.5004
26.9250,0.5777,0.4880,0.5085,0.5004
26.9500,0.5775,0.4880,0.5086,0.5004
26.9750,0.5773,0.4880,0.5088,0.5004
27.0000,0.5772,0.4879,0.5089,0.5003
27.0250,0.5770,0.4879,0.5090,0.5003
27.0500,0.5768,0.4879,0.5091,0.5003
27.0750,0.5766,0.4879,0.5093,0.5003
27.1000,0.5765,0.4879,0.5094,0.5003
27.1250,0.5763,0.4879,0.5095,0.5003
27.1500,0.5761,0.4879,0.5096,0.5002
27.1750,0.5760,0.4879,0.5097,0.5002
27.2000,0.5758,0.4879,0.5098,0.5002
27.2250,0.5757,0.4879,0.5099,0.5002
27.2500,0.5755,0.4879,0.5100,0.5002
27.2750,0.5754,0.4879,0.5101,0.5002
27.3000,0.5752,0.4879,0.5102,0.5001
27.3250,0.5751,0.4879,0.5103,0.5001
27.3500,0.5749,0.4879,0.5104,0.5001
27.3750,0.5748,0.4879,0.5104,0.5001
27.4000,0.5747,0.4879,0.5105,0.5001
27.4250,0.5746,0.4880,0.5106,0.5001
27.4500,0.5744,0.4880,0.5107,0.5000
27.4750,0.5743,0.4880,0.5107,0.5000
27.5000,0.5742,0.4880,0.5108,0.5000
27.5250,0.5741,0.4881,0.5108,0.5000
27.5500,0.5740,0.4881,0.5109,0.5000
27.5750,0.5739,0.4881,0.5109,0.5000
27.6000,0.5738,0.4882,0.5110,0.4999
27.6250,0.5737,0.4882,0.5110,0.4999
27.6500,0.5736,0.4883,0.5111,0.4999
27.6750,0.5735,0.4883,0.5111,0.4999
27.7000,0.5734,0.4884,0.5111,0.4999
27.7250,0.5733,0.4884,0.5112,0.4998
27.7500,0.5732,0.4885,0.5112,0.4998
27.7750,0.5732,0.4885,0.5112,0.4998
27.8000,0.5731,0.4886,0.5112,0.4998
27.8250,0.5730,0.4887,0.5112,0.4998
27.8500,0.5730,0.4887,0.5113,0.4998
27.8750,0.5729,0.4888,0.5113,0.4997
27.9000,0.5729,0.4889,0.5113,0.4997
27.9250,0.5728,0.4889,0.5113,0.4997
27.9500,0.5728,0.4890,0.5112,0.4997
27.9750,0.5727,0.4891,0.5112,0.4997
28.0000,0.5727,0.4892,0.5112,0.4997
28.0250,0.5726,0.4893,0.5112,0.4996
28.0500,0.5726,0.4893,0.5112,0.4996
28.0750,0.5726,0.4894,0.5111,0.4996
28.1000,0.5726,0.4895,0.5111,0.4996
28.1250,0.5726,0.4896,0.5111,0.4996
28.1500,0.5725,0.4897,0.5110,0.4996
28.1750,0.5725,0.4898,0.5110,0.4995
28.2000,0.5725,0.4899,0.5109,0.4995
28.2250,0.5725,0.4900,0.5109,0.4995
28.2500,0.5725,0.4901,0.5108,0.4995
28.2750,0.5725,0.4902,0.5108,0.4995
28.3000,0.5726,0.4903,0.5107,0.4995
28.3250,0.5726,0.4904,0.5106,0.4994
28.3500,0.5726,0.4905,0.5106,0.4994
28.3750,0.5726,0.4907,0.5105,0.4994
28.4000,0.5727,0.4908,0.5104,0.4994
28.4250,0.5727,0.4909,0.5103,0.4994
28.4500,0.5727,0.4910,0.5102,0.4994
28.4750,0.5728,0.4911,0.5101,0.4993
28.5000,0.5728,0.4913,0.5100,0.4993
28.5250,0.5729,0.4914,0.5099,0.4993
28.5500,0.5729,0.4915,0.5098,0.4993
28.5750,0.5730,0.4917,0.5097,0.4993
28.6000,0.5731,0.4918,0.5096,0.4993
28.6250,0.5731,0.4919,0.5095,0.4993
28.6500,0.5732,0.4921,0.5094,0.4992
28.6750,0.5733,0.4922,0.5093,0.4992
28.7000,0.5734,0.4924,0.5091,0.4992
28.7250,0.5734,0.4925,0.5090,0.4992
28.7500,0.5735,0.4926,0.5089,0.4992
28.7750,0.5736,0.4928,0.5087,0.4992
28.8000,0.5737,0.4929,0.5086,0.4991
28.8250,0.5738,0.4931,0.5084,0.4991
28.8500,0.5739,0.4932,0.5083,0.4991
28.8750,0.5740,0.4934,0.5081,0.4991
28.9000,0.5741,0.4936,0.5080,0.4991
28.9250,0.5743,0.4937,0.5078,0.4991
28.9500,0.5744,0.4939,0.5077,0.4991
28.9750,0.5745,0.4940,0.5075,0.4991
29.0000,0.5746,0.4942,0.5073,0.4990
29.0250,0.5748,0.4944,0.5071,0.4990
29.0500,0.5749,0.4945,0.5070,0.4990
29.0750,0.5751,0.4947,0.5068,0.4990
29.1000,0.5752,0.4949,0.5066,0.4990
29.1250,0.5753,0.4950,0.5064,0.4990
29.1500,0.5755,0.4952,0.5062,0.4990
29.1750,0.5757,0.4954,0.5060,0.4989
29.2000,0.5758,0.4955,0.5058,0.4989
29.2250,0.5760,0.4957,0.5057,0.4989
29.2500,0.5762,0.4959,0.5055,0.4989
29.2750,0.5763,0.4961,0.5052,0.4989
29.3000,0.5765,0.4962,0.5050,0.4989
29.3250,0.5767,0.4964,0.5048,0.4989
29.3500,0.5769,0.4966,0.5046,0.4989
29.3750,0.5771,0.4968,0.5044,0.4989
29.4000,0.5773,0.4969,0.5042,0.4988
29.4250,0.5775,0.4971,0.5040,0.4988
29.4500,0.5777,0.4973,0.5037,0.4988
29.4750,0.5779,0.4975,0.5035,0.4988
29.5000,0.5781,0.4977,0.5033,0.4988
29.5250,0.5783,0.4979,0.5031,0.4988
29.5500,0.5785,0.4980,0.5028,0.4988
29.5750,0.5787,0.4982,0.5026,0.4988
29.6000,0.5789,0.4984,0.5024,0.4988
29.6250,0.5792,0.4986,0.5021,0.4988
29.6500,0.5794,0.4988,0.5019,0.4988
29.6750,0.5796,0.4990,0.5016,0.4987
29.7000,0.5798,0.4991,0.5014,0.4987
29.7250,0.5801,0.4993,0.5011,0.4987
29.7500,0.5803,0.4995,0.5009,0.4987
29.7750,0.5806,0.4997,0.5006,0.4987
29.8000,0.5808,0.4999,0.5004,0.4987
29.8250,0.5810,0.5001,0.5001,0.4987
29.8500,0.5813,0.5003,0.4998,0.4987
29.8750,0.5816,0.5004,0.4996,0.4987
29.9000,0.5818,0.5006,0.4993,0.4987
29.9250,0.5821,0.5008,0.4991,0.4987
29.9500,0.5823,0.5010,0.4988,0.4987
29.9750,0.5826,0.5012,0.4985,0.4987
30.0000,0.5828,0.5014,0.4983,0.4987
30.0250,0.5831,0.5016,0.4980,0.4987
30.0500,0.5834,0.5017,0.4977,0.4987
30.0750,0.5837,0.5019,0.4974,0.4987
30.1000,0.5839,0.5021,0.4972,0.4987
30.1250,0.5842,0.5023,0.4969,0.4987
30.1500,0.5845,0.5025,0.4966,0.4986
30.1750,0.5848,0.5026,0.4963,0.4986
30.2000,0.5850,0.5028,0.4961,0.4986
30.2250,0.5853,0.5030,0.4958,0.4986
30.2500,0.5856,0.5032,0.4955,0.4986
30.2750,0.5859,0.5034,0.4952,0.4986
30.3000,0.5862,0.5035,0.4949,0.4986
30.3250,0.5865,0.5037,0.4947,0.4986
30.3500,0.5868,0.5039,0.4944,0.4986
30.3750,0.5871,0.5041,0.4941,0.4986
30.4000,0.5874,0.5042,0.4938,0.4986
30.4250,0.5877,0.5044,0.4935,0.4986
30.4500,0.5880,0.5046,0.4932,0.4986
30.4750,0.5883,0.5048,0.4930,0.4986
30.5000,0.5886,0.5049,0.4927,0.4986
30.5250,0.5889,0.5051,0.4924,0.4986
30.5500,0.5892,0.5053,0.4921,0.4986
30.5750,0.5895,0.5054,0.4918,0.4986
30.6000,0.5898,0.5056,0.4915,0.4986
30.6250,0.5901,0.5058,0.4912,0.4986
30.6500,0.5904,0.5059,0.4910,0.4986
30.6750,0.5907,0.5061,0.4907,0.4986
30.7000,0.5910,0.5063,0.4904,0.4986
30.7250,0.5913,0.5064,0.4901,0.4986
30.7500,0.5916,0.5066,0.4898,0.4986
30.7750,0.5919,0.5067,0.4895,0.4986
30.8000,0.5922,0.5069,0.4893,0.4986
30.8250,0.5925,0.5070,0.4890,0.4986
30.8500,0.5928,0.5072,0.4887,0.4986
30.8750,0.5932,0.5074,0.4884,0.4987
30.9000,0.5935,0.5075,0.4881,0.4987
30.9250,0.5938,0.5077,0.4878,0.4987
30.9500,0.5941,0.5078,0.4876,0.4987
30.9750,0.5944,0.5079,0.4873,0.4987
31.0000,0.5947,0.5081,0.4870,0.4987
31.0250,0.5950,0.5082,0.4867,0.4987
31.0500,0.5953,0.5084,0.4864,0.4987
31.0750,0.5956,0.5085,0.4862,0.4987
31.1000,0.5959,0.5087,0.4859,0.4987
31.1250,0.5963,0.5088,0.4856,0.4987
31.1500,0.5966,0.5089,0.4853,0.4987
31.1750,0.5969,0.5090,0.4851,0.4987
31.2000,0.5972,0.5092,0.4848,0.4987
31.2250,0.5975,0.5093,0.4845,0.4987
31.2500,0.5978,0.5094,0.4843,0.4987
31.2750,0.5981,0.5095,0.4840,0.4987
31.3000,0.5984,0.5097,0.4837,0.4987
31.3250,0.5987,0.5098,0.4835,0.4988
31.3500,0.5990,0.5099,0.4832,0.4988
31.3750,0.5993,0.5100,0.4830,0.4988
31.4000,0.5996,0.5101,0.4827,0.4988
31.4250,0.5999,0.5102,0.4825,0.4988
31.4500,0.6002,0.5103,0.4822,0.4988
31.4750,0.6005,0.5104,0.4820,0.4988
31.5000,0.6008,0.5105,0.4817,0.4988
31.5250,0.6011,0.5106,0.4815,0.4988
31.5500,0.6014,0.5107,0.4812,0.4988
31.5750,0.6017,0.5108,0.4810,0.4988
31.6000,0.6020,0.5109,0.4807,0.4989
31.6250,0.6023,0.5110,0.4805,0.4989
31.6500,0.6026,0.5111,0.4803,0.4989
31.6750,0.6028,0.5112,0.4800,0.4989
31.7000,0.6031,0.5112,0.4798,0.4989
31.7250,0.6034,0.5113,0.4796,0.4989
31.7500,0.6037,0.5114,0.4794,0.4989
31.7750,0.6039,0.5115,0.4791,0.4989
31.8000,0.6042,0.5115,0.4789,0.4989
31.8250,0.6045,0.5116,0.4787,0.4990
31.8500,0.6047,0.5117,0.4785,0.4990
31.8750,0.6050,0.5117,0.4783,0.4990
31.9000,0.6053,0.5118,0.4781,0.4990
31.9250,0.6055,0.5118,0.4779,0.4990
31.9500,0.6058,0.5119,0.4777,0.4990
31.9750,0.6060,0.5119,0.4775,0.4990
32.0000,0.6063,0.5120,0.4773,0.4990
32.0250,0.6065,0.5120,0.4771,0.4991
32.0500,0.6068,0.5121,0.4769,0.4991
32.0750,0.6070,0.5121,0.4768,0.4991
32.1000,0.6073,0.5121,0.4766,0.4991
32.1250,0.6075,0.5122,0.4764,0.4991
32.1500,0.6077,0.5122,0.4762,0.4991
32.1750,0.6080,0.5122,0.4761,0.4991
32.2000,0.6082,0.5123,0.4759,0.4991
32.2250,0.6084,0.5123,0.4757,0.4992
32.2500,0.6086,0.5123,0.4756,0.4992
32.2750,0.6089,0.5123,0.4754,0.4992
32.3000,0.6091,0.5123,0.4753,0.4992
32.3250,0.6093,0.5123,0.4752,0.4992
32.3500,0.6095,0.5123,0.4750,0.4992
32.3750,0.6097,0.5124,0.4749,0.4992
32.4000,0.6099,0.5124,0.4748,0.4993
32.4250,0.6101,0.5124,0.4746,0.4993
32.4500,0.6103,0.5124,0.4745,0.4993
32.4750,0.6104,0.5123,0.4744,0.4993
32.5000,0.6106,0.5123,0.4743,0.4993
32.5250,0.6108,0.5123,0.4742,0.4993
32.5500,0.6110,0.5123,0.4741,0.4993
32.5750,0.6111,0.5123,0.4740,0.4994
32.6000,0.6113,0.5123,0.4739,0.4994
32.6250,0.6115,0.5123,0.4738,0.4994
32.6500,0.6116,0.5122,0.4737,0.4994
32.6750,0.6118,0.5122,0.4736,0.4994
32.7000,0.6119,0.5122,0.4735,0.4994
32.7250,0.6121,0.5121,0.4735,0.4995
32.7500,0.6122,0.5121,0.4734,0.4995
32.7750,0.6123,0.5121,0.4733,0.4995
32.8000,0.6125,0.5120,0.4733,0.4995
32.8250,0.6126,0.5120,0.4732,0.4995
32.8500,0.6127,0.5119,0.4732,0.4995
32.8750,0.6128,0.5119,0.4731,0.4995
32.9000,0.6129,0.5118,0.4731,0.4996
32.9250,0.6130,0.5118,0.4730,0.4996
32.9500,0.6131,0.5117,0.4730,0.4996
32.9750,0.6132,0.5116,0.4730,0.4996
33.0000,0.6133,0.5116,0.4729,0.4996
33.0250,0.6134,0.5115,0.4729,0.4996
33.0500,0.6135,0.5114,0.4729,0.4997
33.0750,0.6136,0.5114,0.4729,0.4997
33.1000,0.6136,0.5113,0.4729,0.4997
33.1250,0.6137,0.5112,0.4729,0.4997
33.1500,0.6138,0.5111,0.4729,0.4997
33.1750,0.6138,0.5110,0.4729,0.4997
33.2000,0.6139,0.5110,0.4729,0.4998
33.2250,0.6139,0.5109,0.4729,0.4998
33.2500,0.6140,0.5108,0.4729,0.4998
33.2750,0.6140,0.5107,0.4729,0.4998
33.3000,0.6141,0.5106,0.4730,0.4998
33.3250,0.6141,0.5105,0.4730,0.4998
33.3500,0.6141,0.5104,0.4730,0.4998
33.3750,0.6141,0.5103,0.4731,0.4999
33.4000,0.6141,0.5102,0.4731,0.4999
33.4250,0.6142,0.5100,0.4732,0.4999
33.4500,0.6142,0.5099,0.4732,0.4999
33.4750,0.6142,0.5098,0.4733,0.4999
33.5000,0.6142,0.5097,0.4734,0.4999
33.5250,0.6142,0.5096,0.4734,0.5000
33.5500,0.6142,0.5094,0.4735,0.5000
33.5750,0.6141,0.5093,0.4736,0.5000
33.6000,0.6141,0.5092,0.4737,0.5000
33.6250,0.6141,0.5091,0.4738,0.5000
33.6500,0.6141,0.5089,0.4738,0.5000
33.6750,0.6140,0.5088,0.4739,0.5001
33.7000,0.6140,0.5086,0.4740,0.5001
33.7250,0.6139,0.5085,0.4741,0.5001
33.7500,0.6139,0.5084,0.4743,0.5001
33.7750,0.6138,0.5082,0.4744,0.5001
33.8000,0.6138,0.5081,0.4745,0.5001
33.8250,0.6137,0.5079,0.4746,0.5001
33.8500,0.6136,0.5078,0.4747,0.5002
33.8750,0.6135,0.5076,0.4749,0.5002
33.9000,0.6134,0.5075,0.4750,0.5002
33.9250,0.6134,0.5073,0.4751,0.5002
33.9500,0.6133,0.5071,0.4753,0.5002
33.9750,0.6132,0.5070,0.4754,0.5002
34.0000,0.6131,0.5068,0.4756,0.5002
34.0250,0.6129,0.5066,0.4758,0.5003
34.0500,0.6128,0.5065,0.4759,0.5003
34.0750,0.6127,0.5063,0.4761,0.5003
34.1000,0.6126,0.5061,0.4763,0.5003
34.1250,0.6125,0.5060,0.4764,0.5003
34.1500,0.6123,0.5058,0.4766,0.5003
34.1750,0.6122,0.5056,0.4768,0.5003
34.2000,0.6120,0.5054,0.4770,0.5004
34.2250,0.6119,0.5053,0.4772,0.5004
34.2500,0.6117,0.5051,0.4774,0.5004
34.2750,0.6116,0.5049,0.4776,0.5004
34.3000,0.6114,0.5047,0.4778,0.5004
34.3250,0.6112,0.5046,0.4780,0.5004
34.3500,0.6111,0.5044,0.4782,0.5004
34.3750,0.6109,0.5042,0.4784,0.5004
34.4000,0.6107,0.5040,0.4786,0.5005
34.4250,0.6105,0.5038,0.4788,0.5005
34.4500,0.6104,0.5036,0.4791,0.5005
34.4750,0.6102,0.5034,0.4793,0.5005
34.5000,0.6100,0.5033,0.4795,0.5005
34.5250,0.6098,0.5031,0.4797,0.5005
34.5500,0.6096,0.5029,0.4800,0.5005
34.5750,0.6094,0.5027,0.4802,0.5005
34.6000,0.6091,0.5025,0.4805,0.5006
34.6250,0.6089,0.5023,0.4807,0.5006
34.6500,0.6087,0.5021,0.4810,0.5006
34.6750,0.6085,0.5019,0.4812,0.5006
34.7000,0.6083,0.5017,0.4815,0.5006
34.7250,0.6080,0.5015,0.4817,0.5006
34.7500,0.6078,0.5013,0.4820,0.5006
34.7750,0.6075,0.5012,0.4823,0.5006
34.8000,0.6073,0.5010,0.4825,0.5006
34.8250,0.6071,0.5008,0.4828,0.5006
34.8500,0.6068,0.5006,0.4831,0.5007
34.8750,0.6066,0.5004,0.4834,0.5007
34.9000,0.6063,0.5002,0.4836,0.5007
34.9250,0.6060,0.5000,0.4839,0.5007
34.9500,0.6058,0.4998,0.4842,0.5007
34.9750,0.6055,0.4996,0.4845,0.5007
35.0000,0.6052,0.4994,0.4848,0.5007
35.0250,0.6050,0.4992,0.4851,0.5007
35.0500,0.6047,0.4990,0.4854,0.5007
35.0750,0.6044,0.4988,0.4856,0.5007
35.1000,0.6041,0.4986,0.4859,0.5007
35.1250,0.6038,0.4984,0.4862,0.5007
35.1500,0.6035,0.4982,0.4865,0.5008
35.1750,0.6033,0.4980,0.4868,0.5008
35.2000,0.6030,0.4978,0.4872,0.5008
35.2250,0.6027,0.4976,0.4875,0.5008
35.2500,0.6024,0.4974,0.4878,0.5008
35.2750,0.6021,0.4972,0.4881,0.5008
35.3000,0.6017,0.4970,0.4884,0.5008
35.3250,0.6014,0.4968,0.4887,0.5008
35.3500,0.6011,0.4966,0.4890,0.5008
35.3750,0.6008,0.4964,0.4893,0.5008
35.4000,0.6005,0.4962,0.4896,0.5008
35.4250,0.6002,0.4960,0.4900,0.5008
35.4500,0.5999,0.4958,0.4903,0.5008
35.4750,0.5995,0.4956,0.4906,0.5008
35.5000,0.5992,0.4954,0.4909,0.5008
35.5250,0.5989,0.4952,0.4912,0.5008
35.5500,0.5986,0.4950,0.4916,0.5008
35.5750,0.5982,0.4949,0.4919,0.5008
35.6000,0.5979,0.4947,0.4922,0.5008
35.6250,0.5976,0.4945,0.4925,0.5008
35.6500,0.5972,0.4943,0.4929,0.5009
35.6750,0.5969,0.4941,0.4932,0.5009
35.7000,0.5966,0.4939,0.4935,0.5009
35.7250,0.5962,0.4937,0.4938,0.5009
35.7500,0.5959,0.4936,0.4942,0.5009
35.7750,0.5956,0.4934,0.4945,0.5009
35.8000,0.5952,0.4932,0.4948,0.5009
35.8250,0.5949,0.4930,0.4951,0.5009
35.8500,0.5945,0.4928,0.4955,0.5009
35.8750,0.5942,0.4927,0.4958,0.5009
35.9000,0.5939,0.4925,0.4961,0.5009
35.9250,0.5935,0.4923,0.4964,0.5009
35.9500,0.5932,0.4921,0.4968,0.5009
35.9750,0.5928,0.4920,0.4971,0.5009
36.0000,0.5925,0.4918,0.4974,0.5009
36.0250,0.5921,0.4916,0.4977,0.5009
36.0500,0.5918,0.4915,0.4980,0.5009
36.0750,0.5914,0.4913,0.4984,0.5009
36.1000,0.5911,0.4912,0.4987,0.5009
36.1250,0.5907,0.4910,0.4990,0.5009
36.1500,0.5904,0.4908,0.4993,0.5009
36.1750,0.5900,0.4907,0.4996,0.5009
36.2000,0.5897,0.4905,0.5000,0.5009
36.2250,0.5893,0.4904,0.5003,0.5009
36.2500,0.5890,0.4902,0.5006,0.5009
36.2750,0.5886,0.4901,0.5009,0.5008
36.3000,0.5882,0.4900,0.5012,0.5008
36.3250,0.5879,0.4898,0.5015,0.5008
36.3500,0.5875,0.4897,0.5018,0.5008
36.3750,0.5872,0.4895,0.5021,0.5008
36.4000,0.5868,0.4894,0.5024,0.5008
36.4250,0.5865,0.4893,0.5027,0.5008
36.4500,0.5861,0.4891,0.5030,0.5008
36.4750,0.5858,0.4890,0.5033,0.5008
36.5000,0.5854,0.4889,0.5036,0.5008
36.5250,0.5851,0.4888,0.5039,0.5008
36.5500,0.5848,0.4886,0.5042,0.5008
36.5750,0.5844,0.4885,0.5045,0.5008
36.6000,0.5841,0.4884,0.5048,0.5008
36.6250,0.5837,0.4883,0.5050,0.5008
36.6500,0.5834,0.4882,0.5053,0.5008
36.6750,0.5831,0.4881,0.5056,0.5008
36.7000,0.5827,0.4880,0.5059,0.5008
36.7250,0.5824,0.4879,0.5061,0.5008
36.7500,0.5821,0.4878,0.5064,0.5007
36.7750,0.5817,0.4877,0.5067,0.5007
36.8000,0.5814,0.4876,0.5069,0.5007
36.8250,0.5811,0.4875,0.5072,0.5007
36.8500,0.5808,0.4874,0.5075,0.5007
36.8750,0.5804,0.4873,0.5077,0.5007
36.9000,0.5801,0.4872,0.5080,0.5007
36.9250,0.5798,0.4871,0.5082,0.5007
36.9500,0.5795,0.4871,0.5085,0.5007
36.9750,0.5792,0.4870,0.5087,0.5007
37.0000,0.5789,0.4869,0.5090,0.5007
37.0250,0.5786,0.4868,0.5092,0.5007
37.0500,0.5783,0.4868,0.5094,0.5006
37.0750,0.5780,0.4867,0.5097,0.5006
37.1000,0.5777,0.4867,0.5099,0.5006
37.1250,0.5774,0.4866,0.5101,0.5006
37.1500,0.5771,0.4865,0.5103,0.5006
37.1750,0.5768,0.4865,0.5105,0.5006
37.2000,0.5766,0.4864,0.5108,0.5006
37.2250,0.5763,0.4864,0.5110,0.5006
37.2500,0.5760,0.4863,0.5112,0.5006
37.2750,0.5757,0.4863,0.5114,0.5005
37.3000,0.5755,0.4863,0.5116,0.5005
37.3250,0.5752,0.4862,0.5118,0.5005
37.3500,0.5750,0.4862,0.5120,0.5005
37.3750,0.5747,0.4862,0.5121,0.5005
37.4000,0.5745,0.4861,0.5123,0.5005
37.4250,0.5742,0.4861,0.5125,0.5005
37.4500,0.5740,0.4861,0.5127,0.5005
37.4750,0.5737,0.4861,0.5128,0.5005


==> anc/fig6/fig_c.csv <==
tomega_0,i=0,i=4,i=7,av,j
0.0000,0.0000,0.0000,0.0000,0.0000,0.0000
0.0250,0.0005,0.0004,0.0005,0.0004,0.0004
0.0500,0.0009,0.0008,0.0009,0.0009,0.0007
0.0750,0.0014,0.0013,0.0014,0.0013,0.0011
0.1000,0.0018,0.0017,0.0019,0.0017,0.0014
0.1250,0.0023,0.0021,0.0023,0.0022,0.0018
0.1500,0.0027,0.0025,0.0028,0.0026,0.0021
0.1750,0.0032,0.0030,0.0032,0.0030,0.0024
0.2000,0.0036,0.0034,0.0037,0.0035,0.0028
0.2250,0.0040,0.0038,0.0041,0.0039,0.0031
0.2500,0.0045,0.0042,0.0046,0.0043,0.0034
0.2750,0.0049,0.0046,0.0050,0.0047,0.0037
0.3000,0.0053,0.0050,0.0055,0.0051,0.0039
0.3250,0.0057,0.0054,0.0059,0.0055,0.0042
0.3500,0.0061,0.0058,0.0063,0.0059,0.0045
0.3750,0.0065,0.0062,0.0067,0.0063,0.0047
0.4000,0.0069,0.0065,0.0071,0.0067,0.0049
0.4250,0.0073,0.0069,0.0075,0.0071,0.0052
0.4500,0.0077,0.0073,0.0079,0.0075,0.0054
0.4750,0.0081,0.0077,0.0083,0.0079,0.0056
0.5000,0.0084,0.0080,0.0086,0.0082,0.0058
0.5250,0.0088,0.0084,0.0090,0.0086,0.0059
0.5500,0.0091,0.0088,0.0094,0.0090,0.0061
0.5750,0.0095,0.0091,0.0097,0.0093,0.0063
0.6000,0.0098,0.0095,0.0100,0.0096,0.0064
0.6250,0.0101,0.0098,0.0104,0.0100,0.0066
0.6500,0.0104,0.0101,0.0107,0.0103,0.0067
0.6750,0.0107,0.0105,0.0110,0.0107,0.0068
0.7000,0.0110,0.0108,0.0113,0.0110,0.0069
0.7250,0.0113,0.0111,0.0116,0.0113,0.0071
0.7500,0.0116,0.0115,0.0119,0.0116,0.0072
0.7750,0.0118,0.0118,0.0121,0.0119,0.0073
0.8000,0.0121,0.0121,0.0124,0.0122,0.0074
0.8250,0.0124,0.0124,0.0126,0.0125,0.0075
0.8500,0.0126,0.0128,0.0129,0.0128,0.0077
0.8750,0.0128,0.0131,0.0131,0.0131,0.0078
0.9000,0.0131,0.0134,0.0134,0.0134,0.0079
0.9250,0.0133,0.0137,0.0136,0.0137,0.0080
0.9500,0.0135,0.0140,0.0138,0.0140,0.0081
0.9750,0.0137,0.0143,0.0140,0.0143,0.0082
1.0000,0.0139,0.0146,0.0142,0.0145,0.0084
1.0250,0.0141,0.0149,0.0144,0.0148,0.0085
1.0500,0.0143,0.0152,0.0146,0.0151,0.0086
1.0750,0.0144,0.0155,0.0148,0.0153,0.0088
1.1000,0.0146,0.0158,0.0149,0.0156,0.0089
1.1250,0.0148,0.0161,0.0151,0.0159,0.0090
1.1500,0.0150,0.0164,0.0153,0.0161,0.0092
1.1750,0.0151,0.0167,0.0154,0.0164,0.0093
1.2000,0.0153,0.0170,0.0156,0.0166,0.0095
1.2250,0.0154,0.0173,0.0157,0.0169,0.0096
1.2500,0.0156,0.0176,0.0159,0.0171,0.0098
1.2750,0.0157,0.0179,0.0160,0.0174,0.0099
1.3000,0.0159,0.0182,0.0162,0.0176,0.0101
1.3250,0.0160,0.0185,0.0163,0.0179,0.0102
1.3500,0.0161,0.0188,0.0164,0.0181,0.0104
1.3750,0.0163,0.0191,0.0166,0.0183,0.0106
1.4000,0.0164,0.0194,0.0167,0.0186,0.0107
1.4250,0.0166,0.0197,0.0168,0.0188,0.0109
1.4500,0.0167,0.0200,0.0170,0.0190,0.0110
1.4750,0.0168,0.0203,0.0171,0.0193,0.0112
1.5000,0.0170,0.0206,0.0172,0.0195,0.0114
1.5250,0.0171,0.0209,0.0174,0.0197,0.0115
1.5500,0.0173,0.0212,0.0175,0.0200,0.0117
1.5750,0.0174,0.0215,0.0177,0.0202,0.0118
1.6000,0.0175,0.0218,0.0178,0.0204,0.0120
1.6250,0.0177,0.0221,0.0179,0.0206,0.0122
1.6500,0.0178,0.0224,0.0181,0.0209,0.0123
1.6750,0.0180,0.0226,0.0182,0.0211,0.0125
1.7000,0.0181,0.0229,0.0184,0.0213,0.0126
1.7250,0.0183,0.0232,0.0185,0.0215,0.0128
1.7500,0.0185,0.0235,0.0187,0.0217,0.0129
1.7750,0.0186,0.0238,0.0188,0.0220,0.0131
1.8000,0.0188,0.0241,0.0190,0.0222,0.0133
1.8250,0.0189,0.0244,0.0192,0.0224,0.0134
1.8500,0.0191,0.0247,0.0193,0.0226,0.0136
1.8750,0.0193,0.0249,0.0195,0.0228,0.0137
1.9000,0.0195,0.0252,0.0197,0.0231,0.0138
1.9250,0.0196,0.0255,0.0198,0.0233,0.0140
1.9500,0.0198,0.0258,0.0200,0.0235,0.0141
1.9750,0.0200,0.0260,0.0202,0.0237,0.0143
2.0000,0.0202,0.0263,0.0204,0.0239,0.0144
2.0250,0.0204,0.0266,0.0206,0.0241,0.0146
2.0500,0.0205,0.0269,0.0207,0.0244,0.0147
2.0750,0.0207,0.0271,0.0209,0.0246,0.0149
2.1000,0.0209,0.0274,0.0211,0.0248,0.0150
2.1250,0.0211,0.0277,0.0213,0.0250,0.0151
2.1500,0.0213,0.0279,0.0215,0.0252,0.0153
2.1750,0.0215,0.0282,0.0217,0.0254,0.0154
2.2000,0.0217,0.0284,0.0219,0.0256,0.0155
2.2250,0.0219,0.0287,0.0221,0.0258,0.0157
2.2500,0.0221,0.0289,0.0223,0.0260,0.0158
2.2750,0.0223,0.0292,0.0225,0.0263,0.0160
2.3000,0.0225,0.0294,0.0227,0.0265,0.0161
2.3250,0.0227,0.0297,0.0229,0.0267,0.0162
2.3500,0.0229,0.0299,0.0231,0.0269,0.0164
2.3750,0.0231,0.0301,0.0233,0.0271,0.0165
2.4000,0.0233,0.0304,0.0235,0.0273,0.0166
2.4250,0.0235,0.0306,0.0237,0.0275,0.0168
2.4500,0.0237,0.0308,0.0239,0.0277,0.0169
2.4750,0.0239,0.0310,0.0241,0.0279,0.0171
2.5000,0.0241,0.0312,0.0243,0.0281,0.0172
2.5250,0.0243,0.0315,0.0245,0.0282,0.0173
2.5500,0.0245,0.0317,0.0247,0.0284,0.0175
2.5750,0.0247,0.0319,0.0249,0.0286,0.0176
2.6000,0.0249,0.0321,0.0251,0.0288,0.0177
2.6250,0.0251,0.0323,0.0253,0.0290,0.0179
2.6500,0.0253,0.0325,0.0255,0.0292,0.0180
2.6750,0.0255,0.0326,0.0257,0.0294,0.0181
2.7000,0.0256,0.0328,0.0259,0.0295,0.0183
2.7250,0.0258,0.0330,0.0260,0.0297,0.0184
2.7500,0.0260,0.0332,0.0262,0.0299,0.0186
2.7750,0.0262,0.0334,0.0264,0.0301,0.0187
2.8000,0.0264,0.0335,0.0266,0.0303,0.0188
2.8250,0.0266,0.0337,0.0268,0.0304,0.0190
2.8500,0.0268,0.0339,0.0270,0.0306,0.0191
2.8750,0.0269,0.0340,0.0271,0.0308,0.0192
2.9000,0.0271,0.0342,0.0273,0.0309,0.0194
2.9250,0.0273,0.0343,0.0275,0.0311,0.0195
2.9500,0.0275,0.0345,0.0277,0.0313,0.0196
2.9750,0.0277,0.0346,0.0278,0.0314,0.0198
3.0000,0.0278,0.0348,0.0280,0.0316,0.0199
3.0250,0.0280,0.0349,0.0282,0.0318,0.0200
3.0500,0.0282,0.0350,0.0283,0.0319,0.0202
3.0750,0.0283,0.0352,0.0285,0.0321,0.0203
3.1000,0.0285,0.0353,0.0287,0.0322,0.0204
3.1250,0.0287,0.0354,0.0288,0.0324,0.0205
3.1500,0.0289,0.0355,0.0290,0.0325,0.0207
3.1750,0.0290,0.0357,0.0291,0.0327,0.0208
3.2000,0.0292,0.0358,0.0293,0.0328,0.0209
3.2250,0.0294,0.0359,0.0295,0.0330,0.0211
3.2500,0.0295,0.0360,0.0296,0.0331,0.0212
3.2750,0.0297,0.0361,0.0298,0.0333,0.0213
3.3000,0.0298,0.0362,0.0299,0.0334,0.0214
3.3250,0.0300,0.0364,0.0301,0.0336,0.0216
3.3500,0.0302,0.0365,0.0302,0.0337,0.0217
3.3750,0.0303,0.0366,0.0304,0.0339,0.0218
3.4000,0.0305,0.0367,0.0305,0.0340,0.0219
3.4250,0.0306,0.0368,0.0307,0.0341,0.0221
3.4500,0.0308,0.0369,0.0308,0.0343,0.0222
3.4750,0.0309,0.0370,0.0310,0.0344,0.0223
3.5000,0.0311,0.0371,0.0311,0.0346,0.0224
3.5250,0.0313,0.0372,0.0313,0.0347,0.0226
3.5500,0.0314,0.0373,0.0314,0.0348,0.0227
3.5750,0.0316,0.0374,0.0315,0.0349,0.0228
3.6000,0.0317,0.0375,0.0317,0.0351,0.0229
3.6250,0.0319,0.0376,0.0318,0.0352,0.0231
3.6500,0.0320,0.0376,0.0320,0.0353,0.0232
3.6750,0.0321,0.0377,0.0321,0.0355,0.0233
3.7000,0.0323,0.0378,0.0322,0.0356,0.0234
3.7250,0.0324,0.0379,0.0324,0.0357,0.0236
3.7500,0.0326,0.0380,0.0325,0.0358,0.0237
3.7750,0.0327,0.0381,0.0326,0.0359,0.0238
3.8000,0.0329,0.0382,0.0328,0.0361,0.0239
3.8250,0.0330,0.0383,0.0329,0.0362,0.0240
3.8500,0.0331,0.0384,0.0330,0.0363,0.0242
3.8750,0.0333,0.0385,0.0332,0.0364,0.0243
3.9000,0.0334,0.0386,0.0333,0.0365,0.0244
3.9250,0.0335,0.0387,0.0334,0.0366,0.0245
3.9500,0.0337,0.0387,0.0335,0.0367,0.0246
3.9750,0.0338,0.0388,0.0337,0.0369,0.0248
4.0000,0.0339,0.0389,0.0338,0.0370,0.0249
4.0250,0.0341,0.0390,0.0339,0.0371,0.0250
4.0500,0.0342,0.0391,0.0340,0.0372,0.0251
4.0750,0.0343,0.0392,0.0341,0.0373,0.0252
4.1000,0.0344,0.0393,0.0343,0.0374,0.0253
4.1250,0.0346,0.0394,0.0344,0.0375,0.0254
4.1500,0.0347,0.0395,0.0345,0.0376,0.0256
4.1750,0.0348,0.0396,0.0346,0.0377,0.0257
4.2000,0.0349,0.0396,0.0347,0.0378,0.0258
4.2250,0.0350,0.0397,0.0348,0.0379,0.0259
4.2500,0.0351,0.0398,0.0349,0.0380,0.0260
4.2750,0.0352,0.0399,0.0350,0.0380,0.0261
4.3000,0.0353,0.0400,0.0351,0.0381,0.0262
4.3250,0.0355,0.0401,0.0352,0.0382,0.0264
4.3500,0.0356,0.0402,0.0353,0.0383,0.0265
4.3750,0.0357,0.0403,0.0354,0.0384,0.0266
4.4000,0.0358,0.0404,0.0355,0.0385,0.0267
4.4250,0.0359,0.0405,0.0356,0.0386,0.0268
4.4500,0.0360,0.0406,0.0357,0.0386,0.0269
4.4750,0.0361,0.0407,0.0358,0.0387,0.0270
4.5000,0.0362,0.0407,0.0358,0.0388,0.0271
4.5250,0.0362,0.0408,0.0359,0.0389,0.0273
4.5500,0.0363,0.0409,0.0360,0.0389,0.0274
4.5750,0.0364,0.0410,0.0361,0.0390,0.0275
4.6000,0.0365,0.0411,0.0362,0.0391,0.0276
4.6250,0.0366,0.0412,0.0362,0.0392,0.0277
4.6500,0.0367,0.0413,0.0363,0.0392,0.0278
4.6750,0.0368,0.0414,0.0364,0.0393,0.0279
4.7000,0.0368,0.0414,0.0364,0.0394,0.0280
4.7250,0.0369,0.0415,0.0365,0.0394,0.0281
4.7500,0.0370,0.0416,0.0366,0.0395,0.0282
4.7750,0.0371,0.0417,0.0366,0.0396,0.0283
4.8000,0.0371,0.0418,0.0367,0.0396,0.0284
4.8250,0.0372,0.0419,0.0368,0.0397,0.0285
4.8500,0.0373,0.0419,0.0368,0.0397,0.0286
4.8750,0.0374,0.0420,0.0369,0.0398,0.0287
4.9000,0.0374,0.0421,0.0369,0.0399,0.0288
4.9250,0.0375,0.0422,0.0370,0.0399,0.0289
4.9500,0.0376,0.0423,0.0370,0.0400,0.0290
4.9750,0.0376,0.0423,0.0371,0.0400,0.0291
5.0000,0.0377,0.0424,0.0371,0.0401,0.0292
5.0250,0.0377,0.0425,0.0372,0.0401,0.0293
5.0500,0.0378,0.0425,0.0372,0.0402,0.0294
5.0750,0.0379,0.0426,0.0373,0.0402,0.0295
5.1000,0.0379,0.0427,0.0373,0.0403,0.0296
5.1250,0.0380,0.0427,0.0373,0.0403,0.0297
5.1500,0.0380,0.0428,0.0374,0.0404,0.0298
5.1750,0.0381,0.0429,0.0374,0.0404,0.0298
5.2000,0.0381,0.0429,0.0375,0.0404,0.0299
5.2250,0.0382,0.0430,0.0375,0.0405,0.0300
5.2500,0.0382,0.0430,0.0375,0.0405,0.0301
5.2750,0.0383,0.0431,0.0376,0.0406,0.0302
5.3000,0.0383,0.0431,0.0376,0.0406,0.0303
5.3250,0.0384,0.0432,0.0376,0.0406,0.0304
5.3500,0.0384,0.0432,0.0377,0.0407,0.0304
5.3750,0.0385,0.0433,0.0377,0.0407,0.0305
5.4000,0.0385,0.0433,0.0377,0.0408,0.0306
5.4250,0.0386,0.0434,0.0377,0.0408,0.0307
5.4500,0.0386,0.0434,0.0378,0.0408,0.0308
5.4750,0.0386,0.0435,0.0378,0.0409,0.0309
5.5000,0.0387,0.0435,0.0378,0.0409,0.0309
5.5250,0.0387,0.0435,0.0378,0.0409,0.0310
5.5500,0.0388,0.0436,0.0378,0.0409,0.0311
5.5750,0.0388,0.0436,0.0379,0.0410,0.0312
5.6000,0.0389,0.0436,0.0379,0.0410,0.0313
5.6250,0.0389,0.0437,0.0379,0.0410,0.0313
5.6500,0.0389,0.0437,0.0379,0.0411,0.0314
5.6750,0.0390,0.0437,0.0379,0.0411,0.0315
5.7000,0.0390,0.0437,0.0380,0.0411,0.0316
5.7250,0.0391,0.0438,0.0380,0.0411,0.0317
5.7500,0.0391,0.0438,0.0380,0.0412,0.0317
5.7750,0.0392,0.0438,0.0380,0.0412,0.0318
5.8000,0.0392,0.0438,0.0380,0.0412,0.0319
5.8250,0.0392,0.0438,0.0380,0.0412,0.0320
5.8500,0.0393,0.0439,0.0381,0.0412,0.0321
5.8750,0.0393,0.0439,0.0381,0.0413,0.0321
5.9000,0.0394,0.0439,0.0381,0.0413,0.0322
5.9250,0.0394,0.0439,0.0381,0.0413,0.0323
5.9500,0.0395,0.0439,0.0381,0.0413,0.0324
5.9750,0.0395,0.0439,0.0381,0.0413,0.0325
6.0000,0.0395,0.0439,0.0382,0.0413,0.0325
6.0250,0.0396,0.0439,0.0382,0.0414,0.0326
6.0500,0.0396,0.0439,0.0382,0.0414,0.0327
6.0750,0.0397,0.0439,0.0382,0.0414,0.0328
6.1000,0.0397,0.0439,0.0382,0.0414,0.0329
6.1250,0.0398,0.0440,0.0382,0.0414,0.0329
6.1500,0.0398,0.0440,0.0383,0.0414,0.0330
6.1750,0.0399,0.0440,0.0383,0.0414,0.0331
6.2000,0.0399,0.0440,0.0383,0.0414,0.0332
6.2250,0.0399,0.0440,0.0383,0.0414,0.0332
6.2500,0.0400,0.0439,0.0383,0.0414,0.0333
6.2750,0.0400,0.0439,0.0383,0.0414,0.0334
6.3000,0.0401,0.0439,0.0384,0.0415,0.0335
6.3250,0.0401,0.0439,0.0384,0.0415,0.0336
6.3500,0.0402,0.0439,0.0384,0.0415,0.0336
6.3750,0.0402,0.0439,0.0384,0.0415,0.0337
6.4000,0.0403,0.0439,0.0384,0.0415,0.0338
6.4250,0.0403,0.0439,0.0384,0.0415,0.0339
6.4500,0.0403,0.0439,0.0385,0.0415,0.0339
6.4750,0.0404,0.0439,0.0385,0.0415,0.0340
6.5000,0.0404,0.0439,0.0385,0.0415,0.0341
6.5250,0.0405,0.0438,0.0385,0.0415,0.0342
6.5500,0.0405,0.0438,0.0385,0.0415,0.0343
6.5750,0.0406,0.0438,0.0386,0.0415,0.0343
6.6000,0.0406,0.0438,0.0386,0.0414,0.0344
6.6250,0.0407,0.0438,0.0386,0.0414,0.0345
6.6500,0.0407,0.0438,0.0386,0.0414,0.0346
6.6750,0.0407,0.0437,0.0386,0.0414,0.0346
6.7000,0.0408,0.0437,0.0386,0.0414,0.0347
6.7250,0.0408,0.0437,0.0387,0.0414,0.0348
6.7500,0.0409,0.0437,0.0387,0.0414,0.0349
6.7750,0.0409,0.0436,0.0387,0.0414,0.0349
6.8000,0.0409,0.0436,0.0387,0.0414,0.0350
6.8250,0.0410,0.0436,0.0387,0.0414,0.0351
6.8500,0.0410,0.0436,0.0387,0.0414,0.0352
6.8750,0.0411,0.0435,0.0387,0.0413,0.0352
6.9000,0.0411,0.0435,0.0387,0.0413,0.0353
6.9250,0.0411,0.0435,0.0388,0.0413,0.0354
6.9500,0.0412,0.0434,0.0388,0.0413,0.0355
6.9750,0.0412,0.0434,0.0388,0.0413,0.0355
7.0000,0.0412,0.0434,0.0388,0.0413,0.0356
7.0250,0.0413,0.0433,0.0388,0.0413,0.0357
7.0500,0.0413,0.0433,0.0388,0.0412,0.0358
7.0750,0.0413,0.0432,0.0388,0.0412,0.0358
7.1000,0.0414,0.0432,0.0388,0.0412,0.0359
7.1250,0.0414,0.0432,0.0388,0.0412,0.0360
7.1500,0.0414,0.0431,0.0388,0.0412,0.0360
7.1750,0.0415,0.0431,0.0388,0.0411,0.0361
7.2000,0.0415,0.0430,0.0388,0.0411,0.0362
7.2250,0.0415,0.0430,0.0388,0.0411,0.0363
7.2500,0.0415,0.0429,0.0388,0.0411,0.0363
7.2750,0.0416,0.0429,0.0388,0.0410,0.0364
7.3000,0.0416,0.0428,0.0388,0.0410,0.0365
7.3250,0.0416,0.0428,0.0388,0.0410,0.0365
7.3500,0.0416,0.0427,0.0388,0.0410,0.0366
7.3750,0.0416,0.0427,0.0388,0.0409,0.0367
7.4000,0.0417,0.0426,0.0388,0.0409,0.0367
7.4250,0.0417,0.0425,0.0388,0.0409,0.0368
7.4500,0.0417,0.0425,0.0388,0.0408,0.0369
7.4750,0.0417,0.0424,0.0388,0.0408,0.0369
7.5000,0.0417,0.0423,0.0388,0.0408,0.0370
7.5250,0.0417,0.0423,0.0388,0.0407,0.0371
7.5500,0.0417,0.0422,0.0388,0.0407,0.0371
7.5750,0.0417,0.0422,0.0388,0.0407,0.0372
7.6000,0.0418,0.0421,0.0388,0.0406,0.0372
7.6250,0.0418,0.0420,0.0387,0.0406,0.0373
7.6500,0.0418,0.0419,0.0387,0.0406,0.0374
7.6750,0.0418,0.0419,0.0387,0.0405,0.0374
7.7000,0.0418,0.0418,0.0387,0.0405,0.0375
7.7250,0.0418,0.0417,0.0387,0.0404,0.0375
7.7500,0.0418,0.0417,0.0387,0.0404,0.0376
7.7750,0.0418,0.0416,0.0387,0.0404,0.0376
7.8000,0.0418,0.0415,0.0387,0.0403,0.0377
7.8250,0.0418,0.0414,0.0387,0.0403,0.0377
7.8500,0.0418,0.0414,0.0387,0.0402,0.0378
7.8750,0.0418,0.0413,0.0386,0.0402,0.0378
7.9000,0.0418,0.0412,0.0386,0.0402,0.0379
7.9250,0.0418,0.0412,0.0386,0.0401,0.0379
7.9500,0.0418,0.0411,0.0386,0.0401,0.0380
7.9750,0.0418,0.0410,0.0386,0.0400,0.0380
8.0000,0.0418,0.0409,0.0386,0.0400,0.0381
8.0250,0.0418,0.0409,0.0386,0.0400,0.0381
8.0500,0.0418,0.0408,0.0386,0.0399,0.0381
8.0750,0.0418,0.0407,0.0386,0.0399,0.0382
8.1000,0.0418,0.0407,0.0385,0.0398,0.0382
8.1250,0.0418,0.0406,0.0385,0.0398,0.0383
8.1500,0.0418,0.0405,0.0385,0.0397,0.0383
8.1750,0.0418,0.0404,0.0385,0.0397,0.0383
8.2000,0.0418,0.0404,0.0385,0.0397,0.0384
8.2250,0.0418,0.0403,0.0385,0.0396,0.0384
8.2500,0.0417,0.0402,0.0385,0.0396,0.0384
8.2750,0.0417,0.0402,0.0384,0.0395,0.0385
8.3000,0.0417,0.0401,0.0384,0.0395,0.0385
8.3250,0.0417,0.0400,0.0384,0.0394,0.0385
8.3500,0.0417,0.0400,0.0384,0.0394,0.0386
8.3750,0.0417,0.0399,0.0384,0.0394,0.0386
8.4000,0.0417,0.0398,0.0384,0.0393,0.0386
8.4250,0.0417,0.0398,0.0384,0.0393,0.0387
8.4500,0.0416,0.0397,0.0383,0.0392,0.0387
8.4750,0.0416,0.0397,0.0383,0.0392,0.0387
8.5000,0.0416,0.0396,0.0383,0.0391,0.0387
8.5250,0.0416,0.0395,0.0383,0.0391,0.0388
8.5500,0.0416,0.0395,0.0383,0.0391,0.0388
8.5750,0.0416,0.0394,0.0383,0.0390,0.0388
8.6000,0.0415,0.0393,0.0382,0.0390,0.0388
8.6250,0.0415,0.0393,0.0382,0.0389,0.0389
8.6500,0.0415,0.0392,0.0382,0.0389,0.0389
8.6750,0.0415,0.0392,0.0382,0.0388,0.0389
8.7000,0.0414,0.0391,0.0382,0.0388,0.0389
8.7250,0.0414,0.0391,0.0382,0.0388,0.0389
8.7500,0.0414,0.0390,0.0382,0.0387,0.0390
8.7750,0.0414,0.0389,0.0381,0.0387,0.0390
8.8000,0.0413,0.0389,0.0381,0.0386,0.0390
8.8250,0.0413,0.0388,0.0381,0.0386,0.0390
8.8500,0.0413,0.0388,0.0381,0.0385,0.0390
8.8750,0.0413,0.0387,0.0381,0.0385,0.0390
8.9000,0.0412,0.0387,0.0381,0.0385,0.0390
8.9250,0.0412,0.0386,0.0380,0.0384,0.0390
8.9500,0.0412,0.0385,0.0380,0.0384,0.0391
8.9750,0.0411,0.0385,0.0380,0.0383,0.0391
9.0000,0.0411,0.0384,0.0380,0.0383,0.0391
9.0250,0.0411,0.0384,0.0380,0.0383,0.0391
9.0500,0.0410,0.0383,0.0380,0.0382,0.0391
9.0750,0.0410,0.0383,0.0380,0.0382,0.0391
9.1000,0.0410,0.0382,0.0379,0.0381,0.0391
9.1250,0.0409,0.0382,0.0379,0.0381,0.0391
9.1500,0.0409,0.0381,0.0379,0.0381,0.0391
9.1750,0.0409,0.0381,0.0379,0.0380,0.0391
9.2000,0.0408,0.0380,0.0379,0.0380,0.0391
9.2250,0.0408,0.0380,0.0379,0.0380,0.0391
9.2500,0.0408,0.0379,0.0379,0.0379,0.0391
9.2750,0.0407,0.0379,0.0378,0.0379,0.0391
9.3000,0.0407,0.0378,0.0378,0.0378,0.0390
9.3250,0.0406,0.0378,0.0378,0.0378,0.0390
9.3500,0.0406,0.0377,0.0378,0.0378,0.0390
9.3750,0.0406,0.0377,0.0378,0.0377,0.0390
9.4000,0.0405,0.0376,0.0378,0.0377,0.0390
9.4250,0.0405,0.0376,0.0378,0.0377,0.0390
9.4500,0.0404,0.0375,0.0377,0.0376,0.0390
9.4750,0.0404,0.0375,0.0377,0.0376,0.0390
9.5000,0.0404,0.0374,0.0377,0.0376,0.0389
9.5250,0.0403,0.0374,0.0377,0.0375,0.0389
9.5500,0.0403,0.0374,0.0377,0.0375,0.0389
9.5750,0.0402,0.0373,0.0377,0.0375,0.0389
9.6000,0.0402,0.0373,0.0376,0.0374,0.0389
9.6250,0.0401,0.0372,0.0376,0.0374,0.0388
9.6500,0.0401,0.0372,0.0376,0.0374,0.0388
9.6750,0.0400,0.0372,0.0376,0.0373,0.0388
9.7000,0.0400,0.0371,0.0376,0.0373,0.0388
9.7250,0.0399,0.0371,0.0375,0.0373,0.0388
9.7500,0.0399,0.0370,0.0375,0.0372,0.0387
9.7750,0.0398,0.0370,0.0375,0.0372,0.0387
9.8000,0.0398,0.0370,0.0375,0.0372,0.0387
9.8250,0.0397,0.0369,0.0375,0.0371,0.0387
9.8500,0.0397,0.0369,0.0374,0.0371,0.0386
9.8750,0.0396,0.0369,0.0374,0.0371,0.0386
9.9000,0.0395,0.0368,0.0374,0.0371,0.0386
9.9250,0.0395,0.0368,0.0374,0.0370,0.0385
9.9500,0.0394,0.0368,0.0374,0.0370,0.0385
9.9750,0.0394,0.0368,0.0373,0.0370,0.0385
10.0000,0.0393,0.0367,0.0373,0.0369,0.0385
10.0250,0.0392,0.0367,0.0373,0.0369,0.0384
10.0500,0.0392,0.0367,0.0373,0.0369,0.0384
10.0750,0.0391,0.0366,0.0373,0.0368,0.0384
10.1000,0.0391,0.0366,0.0373,0.0368,0.0383
10.1250,0.0390,0.0366,0.0372,0.0368,0.0383
10.1500,0.0389,0.0366,0.0372,0.0368,0.0383
10.1750,0.0389,0.0365,0.0372,0.0367,0.0382
10.2000,0.0388,0.0365,0.0372,0.0367,0.0382
10.2250,0.0388,0.0365,0.0372,0.0367,0.0382
10.2500,0.0387,0.0365,0.0371,0.0367,0.0381
10.2750,0.0386,0.0364,0.0371,0.0366,0.0381
10.3000,0.0386,0.0364,0.0371,0.0366,0.0381
10.3250,0.0385,0.0364,0.0371,0.0366,0.0380
10.3500,0.0384,0.0364,0.0371,0.0366,0.0380
10.3750,0.0384,0.0363,0.0371,0.0365,0.0379
10.4000,0.0383,0.0363,0.0370,0.0365,0.0379
10.4250,0.0383,0.0363,0.0370,0.0365,0.0379
10.4500,0.0382,0.0363,0.0370,0.0365,0.0378
10.4750,0.0381,0.0363,0.0370,0.0364,0.0378
10.5000,0.0381,0.0362,0.0370,0.0364,0.0378
10.5250,0.0380,0.0362,0.0370,0.0364,0.0377
10.5500,0.0379,0.0362,0.0370,0.0364,0.0377
10.5750,0.0379,0.0362,0.0369,0.0364,0.0376
10.6000,0.0378,0.0362,0.0369,0.0363,0.0376
10.6250,0.0377,0.0361,0.0369,0.0363,0.0376
10.6500,0.0377,0.0361,0.0369,0.0363,0.0375
10.6750,0.0376,0.0361,0.0369,0.0363,0.0375
10.7000,0.0376,0.0361,0.0369,0.0362,0.0374
10.7250,0.0375,0.0360,0.0369,0.0362,0.0374
10.7500,0.0374,0.0360,0.0369,0.0362,0.0374
10.7750,0.0374,0.0360,0.0369,0.0362,0.0373
10.8000,0.0373,0.0360,0.0369,0.0362,0.0373
10.8250,0.0372,0.0360,0.0368,0.0362,0.0372
10.8500,0.0372,0.0359,0.0368,0.0361,0.0372
10.8750,0.0371,0.0359,0.0368,0.0361,0.0372
10.9000,0.0371,0.0359,0.0368,0.0361,0.0371
10.9250,0.0370,0.0359,0.0368,0.0361,0.0371
10.9500,0.0369,0.0359,0.0368,0.0361,0.0370
10.9750,0.0369,0.0358,0.0368,0.0360,0.0370
11.0000,0.0368,0.0358,0.0368,0.0360,0.0370
11.0250,0.0368,0.0358,0.0368,0.0360,0.0369
11.0500,0.0367,0.0358,0.0368,0.0360,0.0369
11.0750,0.0366,0.0358,0.0368,0.0360,0.0368
11.1000,0.0366,0.0357,0.0368,0.0360,0.0368
11.1250,0.0365,0.0357,0.0368,0.0360,0.0368
11.1500,0.0364,0.0357,0.0368,0.0359,0.0367
11.1750,0.0364,0.0357,0.0368,0.0359,0.0367
11.2000,0.0363,0.0357,0.0368,0.0359,0.0367
11.2250,0.0363,0.0357,0.0368,0.0359,0.0366
11.2500,0.0362,0.0356,0.0368,0.0359,0.0366
11.2750,0.0361,0.0356,0.0368,0.0359,0.0366
11.3000,0.0361,0.0356,0.0368,0.0359,0.0365
11.3250,0.0360,0.0356,0.0368,0.0359,0.0365
11.3500,0.0360,0.0356,0.0368,0.0358,0.0364
11.3750,0.0359,0.0356,0.0368,0.0358,0.0364
11.4000,0.0359,0.0355,0.0368,0.0358,0.0364
11.4250,0.0358,0.0355,0.0368,0.0358,0.0363
11.4500,0.0357,0.0355,0.0368,0.0358,0.0363
11.4750,0.0357,0.0355,0.0368,0.0358,0.0363
11.5000,0.0356,0.0355,0.0368,0.0358,0.0363
11.5250,0.0356,0.0355,0.0368,0.0358,0.0362
11.5500,0.0355,0.0355,0.0368,0.0358,0.0362
11.5750,0.0355,0.0355,0.0368,0.0358,0.0362
11.6000,0.0354,0.0355,0.0368,0.0358,0.0361
11.6250,0.0353,0.0354,0.0368,0.0357,0.0361
11.6500,0.0353,0.0354,0.0368,0.0357,0.0361
11.6750,0.0352,0.0354,0.0368,0.0357,0.0361
11.7000,0.0352,0.0354,0.0368,0.0357,0.0360
11.7250,0.0351,0.0354,0.0368,0.0357,0.0360
11.7500,0.0351,0.0354,0.0369,0.0357,0.0360
11.7750,0.0350,0.0354,0.0369,0.0357,0.0360
11.8000,0.0350,0.0354,0.0369,0.0357,0.0359
11.8250,0.0349,0.0354,0.0369,0.0357,0.0359
11.8500,0.0348,0.0354,0.0369,0.0357,0.0359
11.8750,0.0348,0.0354,0.0369,0.0357,0.0359
11.9000,0.0347,0.0354,0.0369,0.0357,0.0358
11.9250,0.0347,0.0353,0.0369,0.0357,0.0358
11.9500,0.0346,0.0353,0.0369,0.0357,0.0358
11.9750,0.0346,0.0353,0.0370,0.0357,0.0358
12.0000,0.0345,0.0353,0.0370,0.0357,0.0358
12.0250,0.0345,0.0353,0.0370,0.0357,0.0357
12.0500,0.0344,0.0353,0.0370,0.0357,0.0357
12.0750,0.0344,0.0353,0.0370,0.0356,0.0357
12.1000,0.0343,0.0353,0.0370,0.0356,0.0357
12.1250,0.0343,0.0353,0.0370,0.0356,0.0357
12.1500,0.0343,0.0353,0.0371,0.0356,0.0357
12.1750,0.0342,0.0353,0.0371,0.0356,0.0356
12.2000,0.0342,0.0353,0.0371,0.0356,0.0356
12.2250,0.0341,0.0353,0.0371,0.0356,0.0356
12.2500,0.0341,0.0353,0.0371,0.0356,0.0356
12.2750,0.0340,0.0353,0.0371,0.0356,0.0356
12.3000,0.0340,0.0353,0.0372,0.0356,0.0356
12.3250,0.0340,0.0352,0.0372,0.0356,0.0356
12.3500,0.0339,0.0352,0.0372,0.0356,0.0356
12.3750,0.0339,0.0352,0.0372,0.0356,0.0355
12.4000,0.0338,0.0352,0.0372,0.0356,0.0355
12.4250,0.0338,0.0352,0.0372,0.0356,0.0355
12.4500,0.0338,0.0352,0.0373,0.0356,0.0355
12.4750,0.0337,0.0352,0.0373,0.0356,0.0355
12.5000,0.0337,0.0352,0.0373,0.0356,0.0355
12.5250,0.0336,0.0352,0.0373,0.0356,0.0355
12.5500,0.0336,0.0352,0.0373,0.0356,0.0355
12.5750,0.0336,0.0352,0.0373,0.0356,0.0355
12.6000,0.0335,0.0352,0.0374,0.0356,0.0355
12.6250,0.0335,0.0352,0.0374,0.0356,0.0354
12.6500,0.0335,0.0352,0.0374,0.0356,0.0354
12.6750,0.0334,0.0351,0.0374,0.0356,0.0354
12.7000,0.0334,0.0351,0.0374,0.0356,0.0354
12.7250,0.0334,0.0351,0.0375,0.0356,0.0354
12.7500,0.0333,0.0351,0.0375,0.0356,0.0354
12.7750,0.0333,0.0351,0.0375,0.0356,0.0354
12.8000,0.0333,0.0351,0.0375,0.0356,0.0354
12.8250,0.0332,0.0351,0.0375,0.0356,0.0354
12.8500,0.0332,0.0351,0.0376,0.0356,0.0354
12.8750,0.0332,0.0351,0.0376,0.0356,0.0354
12.9000,0.0331,0.0351,0.0376,0.0356,0.0354
12.9250,0.0331,0.0350,0.0376,0.0356,0.0354
12.9500,0.0330,0.0350,0.0376,0.0356,0.0354
12.9750,0.0330,0.0350,0.0377,0.0356,0.0354
13.0000,0.0330,0.0350,0.0377,0.0356,0.0354
13.0250,0.0329,0.0350,0.0377,0.0356,0.0354
13.0500,0.0329,0.0350,0.0377,0.0356,0.0354
13.0750,0.0329,0.0350,0.0377,0.0356,0.0354
13.1000,0.0328,0.0350,0.0378,0.0356,0.0354
13.1250,0.0328,0.0350,0.0378,0.0356,0.0354
13.1500,0.0328,0.0349,0.0378,0.0356,0.0354
13.1750,0.0327,0.0349,0.0378,0.0355,0.0354
13.2000,0.0327,0.0349,0.0378,0.0355,0.0354
13.2250,0.0327,0.0349,0.0379,0.0355,0.0354
13.2500,0.0326,0.0349,0.0379,0.0355,0.0354
13.2750,0.0326,0.0349,0.0379,0.0355,0.0354
13.3000,0.0326,0.0349,0.0379,0.0355,0.0354
13.3250,0.0326,0.0348,0.0379,0.0355,0.0354
13.3500,0.0325,0.0348,0.0380,0.0355,0.0354
13.3750,0.0325,0.0348,0.0380,0.0355,0.0354
13.4000,0.0325,0.0348,0.0380,0.0355,0.0354
13.4250,0.0324,0.0348,0.0380,0.0355,0.0354
13.4500,0.0324,0.0348,0.0380,0.0355,0.0354
13.4750,0.0324,0.0348,0.0381,0.0355,0.0354
13.5000,0.0323,0.0347,0.0381,0.0355,0.0354
13.5250,0.0323,0.0347,0.0381,0.0355,0.0354
13.5500,0.0323,0.0347,0.0381,0.0355,0.0355
13.5750,0.0322,0.0347,0.0381,0.0355,0.0355
13.6000,0.0322,0.0347,0.0381,0.0355,0.0355
13.6250,0.0322,0.0347,0.0382,0.0355,0.0355
13.6500,0.0322,0.0347,0.0382,0.0354,0.0355
13.6750,0.0321,0.0347,0.0382,0.0354,0.0355
13.7000,0.0321,0.0346,0.0382,0.0354,0.0355
13.7250,0.0321,0.0346,0.0382,0.0354,0.0355
13.7500,0.0321,0.0346,0.0382,0.0354,0.0355
13.7750,0.0320,0.0346,0.0382,0.0354,0.0355
13.8000,0.0320,0.0346,0.0383,0.0354,0.0355
13.8250,0.0320,0.0346,0.0383,0.0354,0.0355
13.8500,0.0320,0.0346,0.0383,0.0354,0.0355
13.8750,0.0320,0.0346,0.0383,0.0354,0.0356
13.9000,0.0319,0.0346,0.0383,0.0354,0.0356
13.9250,0.0319,0.0345,0.0383,0.0354,0.0356
13.9500,0.0319,0.0345,0.0383,0.0354,0.0356
13.9750,0.0319,0.0345,0.0383,0.0354,0.0356
14.0000,0.0319,0.0345,0.0383,0.0353,0.0356
14.0250,0.0318,0.0345,0.0383,0.0353,0.0356
14.0500,0.0318,0.0345,0.0384,0.0353,0.0356
14.0750,0.0318,0.0345,0.0384,0.0353,0.0356
14.1000,0.0318,0.0345,0.0384,0.0353,0.0356
14.1250,0.0318,0.0344,0.0384,0.0353,0.0356
14.1500,0.0318,0.0344,0.0384,0.0353,0.0357
14.1750,0.0317,0.0344,0.0384,0.0353,0.0357
14.2000,0.0317,0.0344,0.0384,0.0353,0.0357
14.2250,0.0317,0.0344,0.0384,0.0353,0.0357
14.2500,0.0317,0.0344,0.0384,0.0352,0.0357
14.2750,0.0317,0.0343,0.0384,0.0352,0.0357
14.3000,0.0317,0.0343,0.0384,0.0352,0.0357
14.3250,0.0317,0.0343,0.0384,0.0352,0.0357
14.3500,0.0316,0.0343,0.0384,0.0352,0.0357
14.3750,0.0316,0.0343,0.0384,0.0352,0.0357
14.4000,0.0316,0.0342,0.0384,0.0352,0.0358
14.4250,0.0316,0.0342,0.0384,0.0352,0.0358
14.4500,0.0316,0.0342,0.0384,0.0352,0.0358
14.4750,0.0316,0.0342,0.0384,0.0351,0.0358
14.5000,0.0316,0.0342,0.0384,0.0351,0.0358
14.5250,0.0316,0.0341,0.0384,0.0351,0.0358
14.5500,0.0316,0.0341,0.0384,0.0351,0.0358
14.5750,0.0315,0.0341,0.0384,0.0351,0.0358
14.6000,0.0315,0.0341,0.0384,0.0351,0.0358
14.6250,0.0315,0.0341,0.0384,0.0351,0.0358
14.6500,0.0315,0.0340,0.0384,0.0351,0.0358
14.6750,0.0315,0.0340,0.0383,0.0350,0.0358
14.7000,0.0315,0.0340,0.0383,0.0350,0.0358
14.7250,0.0315,0.0340,0.0383,0.0350,0.0358
14.7500,0.0315,0.0340,0.0383,0.0350,0.0358
14.7750,0.0315,0.0340,0.0383,0.0350,0.0358
14.8000,0.0315,0.0340,0.0383,0.0350,0.0358
14.8250,0.0315,0.0339,0.0383,0.0350,0.0359
14.8500,0.0315,0.0339,0.0383,0.0350,0.0359
14.8750,0.0315,0.0339,0.0383,0.0349,0.0359
14.9000,0.0315,0.0339,0.0382,0.0349,0.0359
14.9250,0.0316,0.0339,0.0382,0.0349,0.0359
14.9500,0.0316,0.0339,0.0382,0.0349,0.0359
14.9750,0.0316,0.0339,0.0382,0.0349,0.0359
15.0000,0.0316,0.0339,0.0382,0.0349,0.0359
15.0250,0.0316,0.0339,0.0382,0.0349,0.0359
15.0500,0.0316,0.0339,0.0381,0.0349,0.0359
15.0750,0.0316,0.0338,0.0381,0.0348,0.0359
15.1000,0.0316,0.0338,0.0381,0.0348,0.0359
15.1250,0.0317,0.0338,0.0381,0.0348,0.0359
15.1500,0.0317,0.0338,0.0381,0.0348,0.0359
15.1750,0.0317,0.0338,0.0380,0.0348,0.0359
15.2000,0.0317,0.0338,0.0380,0.0348,0.0358
15.2250,0.0317,0.0338,0.0380,0.0348,0.0358
15.2500,0.0317,0.0338,0.0380,0.0348,0.0358
15.2750,0.0318,0.0338,0.0380,0.0347,0.0358
15.3000,0.0318,0.0338,0.0379,0.0347,0.0358
15.3250,0.0318,0.0338,0.0379,0.0347,0.0358
15.3500,0.0318,0.0338,0.0379,0.0347,0.0358
15.3750,0.0318,0.0338,0.0379,0.0347,0.0358
15.4000,0.0318,0.0338,0.0378,0.0347,0.0358
15.4250,0.0318,0.0338,0.0378,0.0347,0.0358
15.4500,0.0319,0.0338,0.0378,0.0347,0.0358
15.4750,0.0319,0.0338,0.0377,0.0347,0.0358
15.5000,0.0319,0.0338,0.0377,0.0346,0.0358
15.5250,0.0319,0.0338,0.0377,0.0346,0.0357
15.5500,0.0319,0.0338,0.0376,0.0346,0.0357
15.5750,0.0319,0.0338,0.0376,0.0346,0.0357
15.6000,0.0320,0.0338,0.0376,0.0346,0.0357
15.6250,0.0320,0.0338,0.0375,0.0346,0.0357
15.6500,0.0320,0.0338,0.0375,0.0346,0.0357
15.6750,0.0320,0.0338,0.0374,0.0346,0.0357
15.7000,0.0320,0.0338,0.0374,0.0346,0.0357
15.7250,0.0321,0.0337,0.0374,0.0345,0.0357
15.7500,0.0321,0.0337,0.0373,0.0345,0.0357
15.7750,0.0321,0.0337,0.0373,0.0345,0.0356
15.8000,0.0321,0.0338,0.0372,0.0345,0.0356
15.8250,0.0321,0.0338,0.0372,0.0345,0.0356
15.8500,0.0322,0.0338,0.0372,0.0345,0.0356
15.8750,0.0322,0.0338,0.0371,0.0345,0.0356
15.9000,0.0322,0.0338,0.0371,0.0345,0.0356
15.9250,0.0322,0.0338,0.0370,0.0345,0.0356
15.9500,0.0323,0.0338,0.0370,0.0345,0.0356
15.9750,0.0323,0.0338,0.0369,0.0345,0.0356
16.0000,0.0323,0.0338,0.0369,0.0344,0.0355
16.0250,0.0323,0.0338,0.0368,0.0344,0.0355
16.0500,0.0324,0.0338,0.0368,0.0344,0.0355
16.0750,0.0324,0.0338,0.0367,0.0344,0.0355
16.1000,0.0324,0.0338,0.0367,0.0344,0.0355
16.1250,0.0325,0.0338,0.0367,0.0344,0.0355
16.1500,0.0325,0.0338,0.0366,0.0344,0.0355
16.1750,0.0325,0.0338,0.0366,0.0344,0.0354
16.2000,0.0325,0.0338,0.0365,0.0344,0.0354
16.2250,0.0326,0.0338,0.0365,0.0344,0.0354
16.2500,0.0326,0.0338,0.0364,0.0344,0.0354
16.2750,0.0326,0.0338,0.0364,0.0344,0.0354
16.3000,0.0327,0.0339,0.0363,0.0344,0.0354
16.3250,0.0327,0.0339,0.0363,0.0343,0.0354
16.3500,0.0327,0.0339,0.0362,0.0343,0.0353
16.3750,0.0328,0.0339,0.0361,0.0343,0.0353
16.4000,0.0328,0.0339,0.0361,0.0343,0.0353
16.4250,0.0328,0.0339,0.0360,0.0343,0.0353
16.4500,0.0329,0.0339,0.0360,0.0343,0.0353
16.4750,0.0329,0.0339,0.0359,0.0343,0.0353
16.5000,0.0329,0.0339,0.0359,0.0343,0.0352
16.5250,0.0330,0.0339,0.0358,0.0343,0.0352
16.5500,0.0330,0.0339,0.0358,0.0343,0.0352
16.5750,0.0330,0.0339,0.0357,0.0343,0.0352
16.6000,0.0331,0.0339,0.0356,0.0343,0.0352
16.6250,0.0331,0.0339,0.0356,0.0343,0.0352
16.6500,0.0332,0.0340,0.0355,0.0343,0.0351
16.6750,0.0332,0.0340,0.0355,0.0343,0.0351
16.7000,0.0332,0.0340,0.0354,0.0343,0.0351
16.7250,0.0333,0.0340,0.0354,0.0343,0.0351
16.7500,0.0333,0.0340,0.0353,0.0343,0.0351
16.7750,0.0334,0.0340,0.0353,0.0342,0.0351
16.8000,0.0334,0.0340,0.0352,0.0342,0.0351
16.8250,0.0335,0.0340,0.0351,0.0342,0.0350
16.8500,0.0335,0.0340,0.0351,0.0342,0.0350
16.8750,0.0336,0.0341,0.0350,0.0342,0.0350
16.9000,0.0336,0.0341,0.0350,0.0342,0.0350
16.9250,0.0337,0.0341,0.0349,0.0342,0.0350
16.9500,0.0337,0.0341,0.0349,0.0342,0.0350
16.9750,0.0338,0.0341,0.0348,0.0342,0.0349
17.0000,0.0338,0.0341,0.0348,0.0342,0.0349
17.0250,0.0339,0.0342,0.0347,0.0342,0.0349
17.0500,0.0339,0.0342,0.0346,0.0342,0.0349
17.0750,0.0340,0.0342,0.0346,0.0342,0.0349
17.1000,0.0340,0.0342,0.0345,0.0342,0.0349
17.1250,0.0341,0.0342,0.0345,0.0342,0.0348
17.1500,0.0341,0.0342,0.0344,0.0342,0.0348
17.1750,0.0342,0.0343,0.0344,0.0342,0.0348
17.2000,0.0343,0.0343,0.0343,0.0342,0.0348
17.2250,0.0343,0.0343,0.0343,0.0342,0.0348
17.2500,0.0344,0.0343,0.0342,0.0342,0.0348
17.2750,0.0344,0.0344,0.0342,0.0342,0.0348
17.3000,0.0345,0.0344,0.0341,0.0342,0.0347
17.3250,0.0345,0.0344,0.0341,0.0342,0.0347
17.3500,0.0346,0.0344,0.0340,0.0342,0.0347
17.3750,0.0346,0.0344,0.0339,0.0342,0.0347
17.4000,0.0347,0.0345,0.0339,0.0342,0.0347
17.4250,0.0347,0.0345,0.0338,0.0342,0.0347
17.4500,0.0348,0.0345,0.0338,0.0342,0.0347
17.4750,0.0348,0.0345,0.0337,0.0342,0.0347
17.5000,0.0349,0.0345,0.0337,0.0342,0.0346
17.5250,0.0349,0.0345,0.0336,0.0342,0.0346
17.5500,0.0350,0.0346,0.0336,0.0342,0.0346
17.5750,0.0350,0.0346,0.0335,0.0342,0.0346
17.6000,0.0351,0.0346,0.0335,0.0342,0.0346
17.6250,0.0351,0.0346,0.0334,0.0342,0.0346
17.6500,0.0352,0.0346,0.0333,0.0342,0.0346
17.6750,0.0352,0.0346,0.0333,0.0343,0.0346
17.7000,0.0353,0.0347,0.0332,0.0343,0.0346
17.7250,0.0353,0.0347,0.0332,0.0343,0.0346
17.7500,0.0354,0.0347,0.0331,0.0343,0.0346
17.7750,0.0354,0.0347,0.0331,0.0343,0.0346
17.8000,0.0354,0.0347,0.0330,0.0343,0.0346
17.8250,0.0355,0.0347,0.0330,0.0343,0.0346
17.8500,0.0355,0.0347,0.0329,0.0343,0.0345
17.8750,0.0356,0.0348,0.0329,0.0343,0.0345
17.9000,0.0356,0.0348,0.0328,0.0343,0.0345
17.9250,0.0357,0.0348,0.0328,0.0343,0.0345
17.9500,0.0358,0.0348,0.0327,0.0343,0.0345
17.9750,0.0358,0.0348,0.0327,0.0343,0.0345
18.0000,0.0359,0.0348,0.0326,0.0343,0.0345
18.0250,0.0359,0.0348,0.0326,0.0343,0.0345
18.0500,0.0360,0.0349,0.0325,0.0343,0.0345
18.0750,0.0360,0.0349,0.0325,0.0343,0.0345
18.1000,0.0361,0.0349,0.0325,0.0343,0.0345
18.1250,0.0361,0.0349,0.0324,0.0343,0.0345
18.1500,0.0362,0.0349,0.0324,0.0343,0.0345
18.1750,0.0362,0.0349,0.0323,0.0343,0.0345
18.2000,0.0363,0.0350,0.0323,0.0343,0.0345
18.2250,0.0364,0.0350,0.0323,0.0343,0.0344
18.2500,0.0364,0.0350,0.0322,0.0343,0.0344
18.2750,0.0365,0.0350,0.0322,0.0343,0.0344
18.3000,0.0365,0.0350,0.0321,0.0343,0.0344
18.3250,0.0366,0.0350,0.0321,0.0343,0.0344
18.3500,0.0366,0.0351,0.0321,0.0343,0.0344
18.3750,0.0367,0.0351,0.0320,0.0343,0.0344
18.4000,0.0367,0.0351,0.0320,0.0343,0.0344
18.4250,0.0368,0.0351,0.0320,0.0343,0.0344
18.4500,0.0368,0.0351,0.0319,0.0343,0.0344
18.4750,0.0369,0.0351,0.0319,0.0343,0.0344
18.5000,0.0369,0.0351,0.0319,0.0343,0.0344
18.5250,0.0370,0.0352,0.0318,0.0343,0.0344
18.5500,0.0370,0.0352,0.0318,0.0343,0.0344
18.5750,0.0371,0.0352,0.0318,0.0344,0.0344
18.6000,0.0371,0.0352,0.0317,0.0344,0.0344
18.6250,0.0372,0.0352,0.0317,0.0344,0.0344
18.6500,0.0372,0.0352,0.0317,0.0344,0.0344
18.6750,0.0373,0.0352,0.0316,0.0344,0.0344
18.7000,0.0373,0.0353,0.0316,0.0344,0.0344
18.7250,0.0374,0.0353,0.0316,0.0344,0.0344
18.7500,0.0374,0.0353,0.0316,0.0344,0.0344
18.7750,0.0375,0.0353,0.0315,0.0344,0.0344
18.8000,0.0375,0.0353,0.0315,0.0344,0.0344
18.8250,0.0375,0.0353,0.0315,0.0344,0.0344
18.8500,0.0376,0.0353,0.0314,0.0344,0.0344
18.8750,0.0376,0.0353,0.0314,0.0344,0.0344
18.9000,0.0377,0.0353,0.0314,0.0344,0.0344
18.9250,0.0377,0.0354,0.0313,0.0344,0.0344
18.9500,0.0377,0.0354,0.0313,0.0344,0.0344
18.9750,0.0378,0.0354,0.0313,0.0344,0.0344
19.0000,0.0378,0.0354,0.0312,0.0344,0.0344
19.0250,0.0379,0.0354,0.0312,0.0344,0.0344
19.0500,0.0379,0.0354,0.0312,0.0344,0.0344
19.0750,0.0379,0.0354,0.0311,0.0344,0.0344
19.1000,0.0380,0.0354,0.0311,0.0344,0.0345
19.1250,0.0380,0.0354,0.0311,0.0344,0.0345
19.1500,0.0380,0.0354,0.0311,0.0344,0.0345
19.1750,0.0381,0.0354,0.0310,0.0344,0.0345
19.2000,0.0381,0.0354,0.0310,0.0344,0.0345
19.2250,0.0381,0.0354,0.0310,0.0344,0.0345
19.2500,0.0382,0.0354,0.0309,0.0344,0.0345
19.2750,0.0382,0.0354,0.0309,0.0344,0.0345
19.3000,0.0382,0.0354,0.0309,0.0344,0.0345
19.3250,0.0383,0.0354,0.0308,0.0344,0.0345
19.3500,0.0383,0.0354,0.0308,0.0344,0.0345
19.3750,0.0383,0.0354,0.0308,0.0344,0.0345
19.4000,0.0383,0.0354,0.0308,0.0344,0.0345
19.4250,0.0384,0.0354,0.0307,0.0344,0.0345
19.4500,0.0384,0.0354,0.0307,0.0344,0.0345
19.4750,0.0384,0.0354,0.0307,0.0344,0.0345
19.5000,0.0384,0.0354,0.0307,0.0344,0.0346
19.5250,0.0384,0.0354,0.0307,0.0344,0.0346
19.5500,0.0385,0.0354,0.0306,0.0344,0.0346
19.5750,0.0385,0.0354,0.0306,0.0344,0.0346
19.6000,0.0385,0.0354,0.0306,0.0344,0.0346
19.6250,0.0385,0.0354,0.0306,0.0344,0.0346
19.6500,0.0385,0.0354,0.0306,0.0344,0.0346
19.6750,0.0385,0.0354,0.0305,0.0344,0.0346
19.7000,0.0385,0.0354,0.0305,0.0344,0.0346
19.7250,0.0386,0.0354,0.0305,0.0344,0.0346
19.7500,0.0386,0.0354,0.0305,0.0344,0.0346
19.7750,0.0386,0.0354,0.0305,0.0344,0.0346
19.8000,0.0386,0.0354,0.0305,0.0344,0.0346
19.8250,0.0386,0.0354,0.0305,0.0344,0.0347
19.8500,0.0386,0.0354,0.0305,0.0344,0.0347
19.8750,0.0386,0.0354,0.0305,0.0344,0.0347
19.9000,0.0386,0.0354,0.0305,0.0344,0.0347
19.9250,0.0386,0.0354,0.0305,0.0344,0.0347
19.9500,0.0386,0.0354,0.0305,0.0344,0.0347
19.9750,0.0386,0.0354,0.0305,0.0344,0.0347
20.0000,0.0386,0.0354,0.0305,0.0344,0.0347
20.0250,0.0386,0.0354,0.0305,0.0344,0.0347
20.0500,0.0386,0.0354,0.0305,0.0344,0.0347
20.0750,0.0386,0.0354,0.0305,0.0344,0.0347
20.1000,0.0386,0.0354,0.0305,0.0344,0.0347
20.1250,0.0386,0.0354,0.0305,0.0344,0.0347
20.1500,0.0386,0.0354,0.0305,0.0344,0.0347
20.1750,0.0385,0.0354,0.0305,0.0344,0.0347
20.2000,0.0385,0.0354,0.0305,0.0344,0.0347
20.2250,0.0385,0.0353,0.0305,0.0344,0.0347
20.2500,0.0385,0.0353,0.0305,0.0344,0.0347
20.2750,0.0385,0.0353,0.0305,0.0344,0.0347
20.3000,0.0385,0.0353,0.0305,0.0344,0.0347
20.3250,0.0385,0.0353,0.0306,0.0343,0.0347
20.3500,0.0385,0.0353,0.0306,0.0343,0.0347
20.3750,0.0385,0.0353,0.0306,0.0343,0.0347
20.4000,0.0384,0.0353,0.0306,0.0343,0.0347
20.4250,0.0384,0.0353,0.0306,0.0343,0.0347
20.4500,0.0384,0.0353,0.0306,0.0343,0.0347
20.4750,0.0384,0.0353,0.0306,0.0343,0.0347
20.5000,0.0384,0.0353,0.0307,0.0343,0.0347
20.5250,0.0384,0.0352,0.0307,0.0343,0.0347
20.5500,0.0383,0.0352,0.0307,0.0343,0.0347
20.5750,0.0383,0.0352,0.0307,0.0343,0.0347
20.6000,0.0383,0.0352,0.0307,0.0343,0.0347
20.6250,0.0383,0.0352,0.0307,0.0343,0.0347
20.6500,0.0383,0.0352,0.0307,0.0343,0.0347
20.6750,0.0382,0.0352,0.0308,0.0343,0.0348
20.7000,0.0382,0.0351,0.0308,0.0343,0.0348
20.7250,0.0382,0.0351,0.0308,0.0343,0.0348
20.7500,0.0382,0.0351,0.0308,0.0343,0.0348
20.7750,0.0381,0.0351,0.0308,0.0343,0.0348
20.8000,0.0381,0.0351,0.0309,0.0343,0.0348
20.8250,0.0381,0.0350,0.0309,0.0343,0.0348
20.8500,0.0380,0.0350,0.0309,0.0343,0.0348
20.8750,0.0380,0.0350,0.0309,0.0343,0.0348
20.9000,0.0380,0.0350,0.0309,0.0343,0.0348
20.9250,0.0379,0.0350,0.0310,0.0343,0.0348
20.9500,0.0379,0.0350,0.0310,0.0343,0.0348
20.9750,0.0379,0.0349,0.0310,0.0343,0.0348
21.0000,0.0378,0.0349,0.0310,0.0343,0.0348
21.0250,0.0378,0.0349,0.0310,0.0343,0.0348
21.0500,0.0378,0.0349,0.0311,0.0343,0.0348
21.0750,0.0377,0.0349,0.0311,0.0342,0.0348
21.1000,0.0377,0.0348,0.0311,0.0342,0.0348
21.1250,0.0376,0.0348,0.0312,0.0342,0.0348
21.1500,0.0376,0.0348,0.0312,0.0342,0.0348
21.1750,0.0376,0.0348,0.0312,0.0342,0.0348
21.2000,0.0375,0.0348,0.0312,0.0342,0.0348
21.2250,0.0375,0.0347,0.0313,0.0342,0.0348
21.2500,0.0374,0.0347,0.0313,0.0342,0.0348
21.2750,0.0374,0.0347,0.0313,0.0342,0.0348
21.3000,0.0373,0.0347,0.0314,0.0342,0.0348
21.3250,0.0373,0.0347,0.0314,0.0342,0.0348
21.3500,0.0372,0.0346,0.0314,0.0342,0.0348
21.3750,0.0372,0.0346,0.0315,0.0342,0.0348
21.4000,0.0371,0.0346,0.0315,0.0342,0.0348
21.4250,0.0371,0.0346,0.0316,0.0342,0.0348
21.4500,0.0370,0.0346,0.0316,0.0342,0.0348
21.4750,0.0370,0.0345,0.0316,0.0342,0.0348
21.5000,0.0369,0.0345,0.0317,0.0342,0.0347
21.5250,0.0369,0.0345,0.0317,0.0342,0.0347
21.5500,0.0368,0.0345,0.0318,0.0342,0.0347
21.5750,0.0368,0.0345,0.0318,0.0342,0.0347
21.6000,0.0367,0.0345,0.0318,0.0342,0.0347
21.6250,0.0367,0.0344,0.0319,0.0342,0.0347
21.6500,0.0366,0.0344,0.0319,0.0342,0.0347
21.6750,0.0366,0.0344,0.0320,0.0342,0.0347
21.7000,0.0365,0.0344,0.0320,0.0342,0.0347
21.7250,0.0365,0.0344,0.0321,0.0342,0.0347
21.7500,0.0364,0.0344,0.0321,0.0342,0.0347
21.7750,0.0363,0.0344,0.0322,0.0342,0.0347
21.8000,0.0363,0.0344,0.0322,0.0342,0.0347
21.8250,0.0362,0.0344,0.0323,0.0342,0.0347
21.8500,0.0362,0.0343,0.0323,0.0342,0.0347
21.8750,0.0361,0.0343,0.0324,0.0342,0.0347
21.9000,0.0360,0.0343,0.0324,0.0342,0.0346
21.9250,0.0360,0.0343,0.0325,0.0342,0.0346
21.9500,0.0359,0.0343,0.0325,0.0342,0.0346
21.9750,0.0359,0.0343,0.0326,0.0342,0.0346
22.0000,0.0358,0.0343,0.0326,0.0343,0.0346
22.0250,0.0357,0.0343,0.0327,0.0343,0.0346
22.0500,0.0357,0.0343,0.0327,0.0343,0.0346
22.0750,0.0356,0.0343,0.0328,0.0343,0.0346
22.1000,0.0356,0.0343,0.0328,0.0343,0.0346
22.1250,0.0355,0.0343,0.0329,0.0343,0.0346
22.1500,0.0354,0.0343,0.0330,0.0343,0.0346
22.1750,0.0354,0.0343,0.0330,0.0343,0.0346
22.2000,0.0353,0.0343,0.0331,0.0343,0.0346
22.2250,0.0352,0.0343,0.0331,0.0343,0.0345
22.2500,0.0352,0.0343,0.0332,0.0343,0.0345
22.2750,0.0351,0.0343,0.0332,0.0343,0.0345
22.3000,0.0350,0.0343,0.0333,0.0343,0.0345
22.3250,0.0350,0.0343,0.0334,0.0343,0.0345
22.3500,0.0349,0.0343,0.0334,0.0343,0.0345
22.3750,0.0348,0.0343,0.0335,0.0343,0.0345
22.4000,0.0348,0.0343,0.0335,0.0343,0.0345
22.4250,0.0347,0.0343,0.0336,0.0343,0.0345
22.4500,0.0346,0.0343,0.0337,0.0343,0.0345
22.4750,0.0345,0.0343,0.0337,0.0343,0.0345
22.5000,0.0345,0.0342,0.0338,0.0343,0.0345
22.5250,0.0344,0.0342,0.0338,0.0343,0.0345
22.5500,0.0343,0.0342,0.0339,0.0343,0.0345
22.5750,0.0343,0.0342,0.0340,0.0343,0.0345
22.6000,0.0342,0.0342,0.0340,0.0343,0.0345
22.6250,0.0341,0.0342,0.0341,0.0343,0.0345
22.6500,0.0340,0.0342,0.0341,0.0343,0.0345
22.6750,0.0340,0.0342,0.0342,0.0343,0.0345
22.7000,0.0339,0.0342,0.0343,0.0343,0.0345
22.7250,0.0338,0.0342,0.0343,0.0343,0.0345
22.7500,0.0338,0.0341,0.0344,0.0343,0.0345
22.7750,0.0337,0.0341,0.0345,0.0344,0.0345
22.8000,0.0336,0.0341,0.0345,0.0344,0.0345
22.8250,0.0335,0.0341,0.0346,0.0344,0.0345
22.8500,0.0335,0.0341,0.0346,0.0344,0.0345
22.8750,0.0334,0.0341,0.0347,0.0344,0.0345
22.9000,0.0333,0.0340,0.0348,0.0344,0.0345
22.9250,0.0333,0.0340,0.0348,0.0344,0.0344
22.9500,0.0332,0.0340,0.0349,0.0344,0.0344
22.9750,0.0331,0.0340,0.0350,0.0344,0.0344
23.0000,0.0331,0.0340,0.0350,0.0344,0.0344
23.0250,0.0330,0.0340,0.0351,0.0344,0.0344
23.0500,0.0329,0.0339,0.0352,0.0344,0.0344
23.0750,0.0329,0.0339,0.0352,0.0344,0.0344
23.1000,0.0328,0.0339,0.0353,0.0344,0.0344
23.1250,0.0327,0.0339,0.0354,0.0344,0.0344
23.1500,0.0327,0.0339,0.0354,0.0344,0.0344
23.1750,0.0326,0.0338,0.0355,0.0344,0.0344
23.2000,0.0325,0.0338,0.0356,0.0344,0.0344
23.2250,0.0325,0.0338,0.0356,0.0344,0.0344
23.2500,0.0324,0.0338,0.0357,0.0344,0.0344
23.2750,0.0324,0.0338,0.0358,0.0344,0.0344
23.3000,0.0323,0.0338,0.0359,0.0344,0.0344
23.3250,0.0322,0.0337,0.0359,0.0344,0.0344
23.3500,0.0322,0.0337,0.0360,0.0344,0.0344
23.3750,0.0321,0.0337,0.0361,0.0344,0.0344
23.4000,0.0321,0.0337,0.0361,0.0345,0.0344
23.4250,0.0320,0.0337,0.0362,0.0345,0.0344
23.4500,0.0320,0.0337,0.0363,0.0345,0.0344
23.4750,0.0319,0.0336,0.0363,0.0345,0.0344
23.5000,0.0319,0.0336,0.0364,0.0345,0.0344
23.5250,0.0318,0.0336,0.0365,0.0345,0.0344
23.5500,0.0317,0.0336,0.0365,0.0345,0.0344
23.5750,0.0317,0.0336,0.0366,0.0345,0.0343
23.6000,0.0316,0.0336,0.0367,0.0345,0.0343
23.6250,0.0316,0.0335,0.0368,0.0345,0.0343
23.6500,0.0315,0.0335,0.0368,0.0345,0.0343
23.6750,0.0315,0.0335,0.0369,0.0345,0.0343
23.7000,0.0314,0.0335,0.0370,0.0345,0.0343
23.7250,0.0314,0.0335,0.0370,0.0345,0.0343
23.7500,0.0313,0.0335,0.0371,0.0345,0.0343
23.7750,0.0313,0.0335,0.0372,0.0345,0.0343
23.8000,0.0312,0.0335,0.0372,0.0345,0.0343
23.8250,0.0312,0.0334,0.0373,0.0345,0.0343
23.8500,0.0311,0.0334,0.0373,0.0345,0.0343
23.8750,0.0311,0.0334,0.0374,0.0345,0.0343
23.9000,0.0310,0.0334,0.0375,0.0345,0.0343
23.9250,0.0310,0.0334,0.0375,0.0345,0.0343
23.9500,0.0309,0.0334,0.0376,0.0345,0.0344
23.9750,0.0309,0.0334,0.0377,0.0345,0.0344
24.0000,0.0308,0.0334,0.0377,0.0345,0.0344
24.0250,0.0308,0.0334,0.0378,0.0345,0.0344
24.0500,0.0307,0.0334,0.0378,0.0345,0.0344
24.0750,0.0307,0.0333,0.0379,0.0345,0.0344
24.1000,0.0306,0.0333,0.0379,0.0346,0.0344
24.1250,0.0306,0.0333,0.0380,0.0346,0.0344
24.1500,0.0306,0.0333,0.0381,0.0346,0.0344
24.1750,0.0305,0.0333,0.0381,0.0346,0.0344
24.2000,0.0305,0.0333,0.0382,0.0346,0.0344
24.2250,0.0304,0.0333,0.0382,0.0346,0.0344
24.2500,0.0304,0.0333,0.0383,0.0346,0.0344
24.2750,0.0304,0.0333,0.0383,0.0346,0.0344
24.3000,0.0303,0.0333,0.0384,0.0346,0.0344
24.3250,0.0303,0.0332,0.0384,0.0346,0.0344
24.3500,0.0303,0.0332,0.0385,0.0346,0.0344
24.3750,0.0302,0.0332,0.0385,0.0346,0.0344
24.4000,0.0302,0.0332,0.0386,0.0346,0.0344
24.4250,0.0302,0.0332,0.0386,0.0346,0.0344
24.4500,0.0301,0.0332,0.0386,0.0346,0.0344
24.4750,0.0301,0.0332,0.0387,0.0346,0.0344
24.5000,0.0301,0.0332,0.0387,0.0346,0.0344
24.5250,0.0301,0.0332,0.0388,0.0346,0.0344
24.5500,0.0300,0.0332,0.0388,0.0346,0.0344
24.5750,0.0300,0.0332,0.0389,0.0346,0.0344
24.6000,0.0300,0.0332,0.0389,0.0346,0.0344
24.6250,0.0300,0.0331,0.0389,0.0346,0.0344
24.6500,0.0300,0.0331,0.0390,0.0346,0.0344
24.6750,0.0299,0.0331,0.0390,0.0346,0.0344
24.7000,0.0299,0.0331,0.0390,0.0346,0.0344
24.7250,0.0299,0.0331,0.0391,0.0346,0.0344
24.7500,0.0299,0.0331,0.0391,0.0346,0.0344
24.7750,0.0299,0.0331,0.0391,0.0346,0.0344
24.8000,0.0298,0.0331,0.0392,0.0346,0.0344
24.8250,0.0298,0.0331,0.0392,0.0346,0.0344
24.8500,0.0298,0.0331,0.0392,0.0346,0.0344
24.8750,0.0298,0.0331,0.0392,0.0346,0.0344
24.9000,0.0298,0.0331,0.0393,0.0346,0.0344
24.9250,0.0298,0.0331,0.0393,0.0346,0.0344
24.9500,0.0298,0.0331,0.0393,0.0346,0.0344
24.9750,0.0298,0.0331,0.0393,0.0346,0.0344
25.0000,0.0297,0.0331,0.0394,0.0346,0.0344
25.0250,0.0297,0.0331,0.0394,0.0346,0.0344
25.0500,0.0297,0.0331,0.0394,0.0346,0.0344
25.0750,0.0297,0.0331,0.0394,0.0346,0.0344
25.1000,0.0297,0.0331,0.0394,0.0346,0.0344
25.1250,0.0297,0.0331,0.0394,0.0346,0.0344
25.1500,0.0297,0.0331,0.0394,0.0346,0.0344
25.1750,0.0297,0.0331,0.0395,0.0346,0.0344
25.2000,0.0297,0.0331,0.0395,0.0346,0.0344
25.2250,0.0297,0.0331,0.0395,0.0346,0.0345
25.2500,0.0297,0.0331,0.0395,0.0346,0.0345
25.2750,0.0297,0.0331,0.0395,0.0346,0.0345
25.3000,0.0297,0.0331,0.0395,0.0346,0.0345
25.3250,0.0297,0.0331,0.0395,0.0346,0.0345
25.3500,0.0297,0.0331,0.0395,0.0346,0.0345
25.3750,0.0297,0.0331,0.0395,0.0346,0.0345
25.4000,0.0297,0.0332,0.0395,0.0346,0.0345
25.4250,0.0297,0.0332,0.0395,0.0346,0.0345
25.4500,0.0297,0.0332,0.0395,0.0346,0.0345
25.4750,0.0297,0.0332,0.0395,0.0346,0.0345
25.5000,0.0297,0.0332,0.0395,0.0346,0.0345
25.5250,0.0298,0.0332,0.0395,0.0346,0.0345
25.5500,0.0298,0.0332,0.0395,0.0346,0.0345
25.5750,0.0298,0.0332,0.0395,0.0346,0.0345
25.6000,0.0298,0.0332,0.0395,0.0346,0.0345
25.6250,0.0298,0.0332,0.0395,0.0346,0.0345
25.6500,0.0298,0.0332,0.0395,0.0346,0.0345
25.6750,0.0299,0.0332,0.0395,0.0346,0.0345
25.7000,0.0299,0.0332,0.0395,0.0346,0.0345
25.7250,0.0299,0.0332,0.0395,0.0346,0.0345
25.7500,0.0299,0.0332,0.0395,0.0346,0.0345
25.7750,0.0300,0.0332,0.0394,0.0346,0.0345
25.8000,0.0300,0.0332,0.0394,0.0346,0.0345
25.8250,0.0300,0.0332,0.0394,0.0346,0.0345
25.8500,0.0300,0.0332,0.0394,0.0346,0.0345
25.8750,0.0301,0.0333,0.0394,0.0346,0.0345
25.9000,0.0301,0.0333,0.0394,0.0346,0.0345
25.9250,0.0301,0.0333,0.0394,0.0346,0.0345
25.9500,0.0302,0.0333,0.0393,0.0346,0.0345
25.9750,0.0302,0.0333,0.0393,0.0346,0.0345
26.0000,0.0302,0.0333,0.0393,0.0346,0.0345
26.0250,0.0303,0.0333,0.0393,0.0346,0.0345
26.0500,0.0303,0.0333,0.0393,0.0346,0.0345
26.0750,0.0303,0.0333,0.0392,0.0346,0.0345
26.1000,0.0304,0.0334,0.0392,0.0346,0.0345
26.1250,0.0304,0.0334,0.0392,0.0346,0.0345
26.1500,0.0304,0.0334,0.0391,0.0346,0.0345
26.1750,0.0305,0.0334,0.0391,0.0346,0.0345
26.2000,0.0305,0.0334,0.0391,0.0346,0.0345
26.2250,0.0306,0.0334,0.0390,0.0346,0.0346
26.2500,0.0306,0.0335,0.0390,0.0346,0.0346
26.2750,0.0306,0.0335,0.0390,0.0346,0.0346
26.3000,0.0307,0.0335,0.0389,0.0346,0.0346
26.3250,0.0307,0.0335,0.0389,0.0346,0.0346
26.3500,0.0308,0.0335,0.0388,0.0346,0.0346
26.3750,0.0308,0.0336,0.0388,0.0346,0.0346
26.4000,0.0309,0.0336,0.0388,0.0346,0.0346
26.4250,0.0309,0.0336,0.0387,0.0346,0.0346
26.4500,0.0310,0.0336,0.0387,0.0346,0.0346
26.4750,0.0310,0.0337,0.0386,0.0346,0.0346
26.5000,0.0311,0.0337,0.0386,0.0346,0.0346
26.5250,0.0311,0.0337,0.0385,0.0346,0.0346
26.5500,0.0312,0.0337,0.0385,0.0346,0.0346
26.5750,0.0312,0.0337,0.0384,0.0346,0.0346
26.6000,0.0313,0.0338,0.0384,0.0346,0.0346
26.6250,0.0313,0.0338,0.0383,0.0346,0.0346
26.6500,0.0314,0.0338,0.0382,0.0346,0.0346
26.6750,0.0315,0.0338,0.0382,0.0346,0.0346
26.7000,0.0315,0.0339,0.0381,0.0346,0.0346
26.7250,0.0316,0.0339,0.0381,0.0346,0.0346
26.7500,0.0317,0.0339,0.0380,0.0346,0.0346
26.7750,0.0317,0.0339,0.0380,0.0346,0.0346
26.8000,0.0318,0.0340,0.0379,0.0346,0.0346
26.8250,0.0319,0.0340,0.0378,0.0346,0.0346
26.8500,0.0319,0.0340,0.0378,0.0346,0.0346
26.8750,0.0320,0.0340,0.0377,0.0346,0.0346
26.9000,0.0321,0.0341,0.0377,0.0346,0.0346
26.9250,0.0321,0.0341,0.0376,0.0346,0.0346
26.9500,0.0322,0.0341,0.0375,0.0346,0.0346
26.9750,0.0323,0.0341,0.0375,0.0346,0.0346
27.0000,0.0324,0.0342,0.0374,0.0346,0.0346
27.0250,0.0324,0.0342,0.0373,0.0346,0.0346
27.0500,0.0325,0.0342,0.0373,0.0346,0.0346
27.0750,0.0326,0.0342,0.0372,0.0347,0.0346
27.1000,0.0327,0.0343,0.0371,0.0347,0.0346
27.1250,0.0327,0.0343,0.0371,0.0347,0.0346
27.1500,0.0328,0.0343,0.0370,0.0347,0.0346
27.1750,0.0329,0.0343,0.0369,0.0347,0.0346
27.2000,0.0330,0.0344,0.0369,0.0347,0.0346
27.2250,0.0330,0.0344,0.0368,0.0347,0.0346
27.2500,0.0331,0.0344,0.0367,0.0347,0.0346
27.2750,0.0332,0.0344,0.0367,0.0347,0.0346
27.3000,0.0333,0.0345,0.0366,0.0347,0.0346
27.3250,0.0333,0.0345,0.0365,0.0347,0.0346
27.3500,0.0334,0.0345,0.0364,0.0347,0.0346
27.3750,0.0335,0.0345,0.0364,0.0347,0.0346
27.4000,0.0336,0.0346,0.0363,0.0347,0.0346
27.4250,0.0336,0.0346,0.0362,0.0347,0.0346
27.4500,0.0337,0.0346,0.0361,0.0347,0.0346
27.4750,0.0338,0.0346,0.0361,0.0347,0.0346
27.5000,0.0339,0.0347,0.0360,0.0347,0.0346
27.5250,0.0340,0.0347,0.0359,0.0347,0.0346
27.5500,0.0340,0.0347,0.0358,0.0347,0.0346
27.5750,0.0341,0.0347,0.0358,0.0347,0.0346
27.6000,0.0342,0.0348,0.0357,0.0347,0.0346
27.6250,0.0343,0.0348,0.0356,0.0347,0.0346
27.6500,0.0343,0.0348,0.0355,0.0347,0.0346
27.6750,0.0344,0.0349,0.0354,0.0347,0.0346
27.7000,0.0345,0.0349,0.0354,0.0347,0.0346
27.7250,0.0346,0.0349,0.0353,0.0347,0.0346
27.7500,0.0347,0.0349,0.0352,0.0347,0.0346
27.7750,0.0347,0.0350,0.0351,0.0347,0.0346
27.8000,0.0348,0.0350,0.0350,0.0347,0.0346
27.8250,0.0349,0.0350,0.0349,0.0347,0.0346
27.8500,0.0350,0.0350,0.0349,0.0347,0.0346
27.8750,0.0350,0.0351,0.0348,0.0347,0.0346
27.9000,0.0351,0.0351,0.0347,0.0347,0.0346
27.9250,0.0352,0.0351,0.0346,0.0347,0.0346
27.9500,0.0353,0.0351,0.0345,0.0347,0.0346
27.9750,0.0354,0.0352,0.0344,0.0347,0.0346
28.0000,0.0354,0.0352,0.0344,0.0347,0.0346
28.0250,0.0355,0.0352,0.0343,0.0347,0.0346
28.0500,0.0356,0.0353,0.0342,0.0347,0.0346
28.0750,0.0357,0.0353,0.0341,0.0347,0.0346
28.1000,0.0357,0.0353,0.0340,0.0347,0.0346
28.1250,0.0358,0.0353,0.0339,0.0347,0.0346
28.1500,0.0359,0.0354,0.0338,0.0347,0.0346
28.1750,0.0360,0.0354,0.0338,0.0347,0.0346
28.2000,0.0361,0.0354,0.0337,0.0347,0.0346
28.2250,0.0361,0.0354,0.0336,0.0347,0.0346
28.2500,0.0362,0.0355,0.0335,0.0347,0.0346
28.2750,0.0363,0.0355,0.0334,0.0347,0.0346
28.3000,0.0364,0.0355,0.0333,0.0347,0.0346
28.3250,0.0365,0.0355,0.0332,0.0347,0.0346
28.3500,0.0365,0.0356,0.0332,0.0347,0.0346
28.3750,0.0366,0.0356,0.0331,0.0347,0.0346
28.4000,0.0367,0.0356,0.0330,0.0347,0.0346
28.4250,0.0368,0.0356,0.0329,0.0347,0.0346
28.4500,0.0368,0.0357,0.0328,0.0347,0.0346
28.4750,0.0369,0.0357,0.0327,0.0347,0.0346
28.5000,0.0370,0.0357,0.0326,0.0347,0.0346
28.5250,0.0371,0.0357,0.0326,0.0347,0.0346
28.5500,0.0371,0.0358,0.0325,0.0347,0.0346
28.5750,0.0372,0.0358,0.0324,0.0347,0.0346
28.6000,0.0373,0.0358,0.0323,0.0347,0.0346
28.6250,0.0374,0.0358,0.0322,0.0346,0.0346
28.6500,0.0375,0.0359,0.0321,0.0346,0.0346
28.6750,0.0375,0.0359,0.0321,0.0346,0.0346
28.7000,0.0376,0.0359,0.0320,0.0346,0.0346
28.7250,0.0377,0.0359,0.0319,0.0346,0.0346
28.7500,0.0377,0.0359,0.0318,0.0346,0.0346
28.7750,0.0378,0.0360,0.0317,0.0346,0.0346
28.8000,0.0379,0.0360,0.0317,0.0346,0.0346
28.8250,0.0380,0.0360,0.0316,0.0346,0.0346
28.8500,0.0380,0.0360,0.0315,0.0346,0.0346
28.8750,0.0381,0.0360,0.0314,0.0346,0.0346
28.9000,0.0382,0.0361,0.0314,0.0346,0.0346
28.9250,0.0382,0.0361,0.0313,0.0346,0.0346
28.9500,0.0383,0.0361,0.0312,0.0346,0.0346
28.9750,0.0384,0.0361,0.0311,0.0346,0.0346
29.0000,0.0384,0.0361,0.0311,0.0346,0.0346
29.0250,0.0385,0.0361,0.0310,0.0346,0.0346
29.0500,0.0386,0.0362,0.0309,0.0346,0.0346
29.0750,0.0386,0.0362,0.0308,0.0346,0.0346
29.1000,0.0387,0.0362,0.0308,0.0346,0.0346
29.1250,0.0388,0.0362,0.0307,0.0346,0.0346
29.1500,0.0388,0.0362,0.0306,0.0346,0.0346
29.1750,0.0389,0.0362,0.0306,0.0346,0.0346
29.2000,0.0390,0.0363,0.0305,0.0346,0.0346
29.2250,0.0390,0.0363,0.0304,0.0346,0.0346
29.2500,0.0391,0.0363,0.0304,0.0346,0.0346
29.2750,0.0391,0.0363,0.0303,0.0346,0.0346
29.3000,0.0392,0.0363,0.0302,0.0346,0.0346
29.3250,0.0392,0.0363,0.0302,0.0346,0.0346
29.3500,0.0393,0.0363,0.0301,0.0346,0.0346
29.3750,0.0394,0.0364,0.0300,0.0346,0.0346
29.4000,0.0394,0.0364,0.0300,0.0346,0.0346
29.4250,0.0395,0.0364,0.0299,0.0346,0.0346
29.4500,0.0395,0.0364,0.0298,0.0346,0.0346
29.4750,0.0396,0.0364,0.0298,0.0346,0.0346
29.5000,0.0396,0.0364,0.0297,0.0346,0.0346
29.5250,0.0397,0.0364,0.0297,0.0346,0.0346
29.5500,0.0397,0.0364,0.0296,0.0346,0.0346
29.5750,0.0397,0.0365,0.0296,0.0346,0.0346
29.6000,0.0398,0.0365,0.0295,0.0346,0.0346
29.6250,0.0398,0.0365,0.0294,0.0346,0.0346
29.6500,0.0399,0.0365,0.0294,0.0346,0.0346
29.6750,0.0399,0.0365,0.0293,0.0346,0.0346
29.7000,0.0400,0.0365,0.0293,0.0346,0.0346
29.7250,0.0400,0.0365,0.0292,0.0346,0.0346
29.7500,0.0400,0.0365,0.0292,0.0346,0.0346
29.7750,0.0401,0.0365,0.0291,0.0346,0.0346
29.8000,0.0401,0.0365,0.0291,0.0346,0.0346
29.8250,0.0401,0.0365,0.0290,0.0346,0.0346
29.8500,0.0402,0.0365,0.0290,0.0346,0.0346
29.8750,0.0402,0.0365,0.0289,0.0346,0.0346
29.9000,0.0402,0.0365,0.0289,0.0346,0.0346
29.9250,0.0403,0.0365,0.0289,0.0346,0.0346
29.9500,0.0403,0.0365,0.0288,0.0346,0.0346
29.9750,0.0403,0.0365,0.0288,0.0346,0.0346
30.0000,0.0403,0.0365,0.0288,0.0346,0.0346
30.0250,0.0404,0.0365,0.0287,0.0346,0.0346
30.0500,0.0404,0.0365,0.0287,0.0346,0.0346
30.0750,0.0404,0.0365,0.0287,0.0346,0.0346
30.1000,0.0404,0.0365,0.0286,0.0346,0.0346
30.1250,0.0405,0.0365,0.0286,0.0346,0.0346
30.1500,0.0405,0.0365,0.0286,0.0346,0.0346
30.1750,0.0405,0.0365,0.0285,0.0346,0.0346
30.2000,0.0405,0.0365,0.0285,0.0346,0.0346
30.2250,0.0405,0.0365,0.0285,0.0346,0.0346
30.2500,0.0405,0.0365,0.0285,0.0346,0.0346
30.2750,0.0405,0.0365,0.0285,0.0346,0.0346
30.3000,0.0406,0.0365,0.0284,0.0346,0.0346
30.3250,0.0406,0.0365,0.0284,0.0346,0.0346
30.3500,0.0406,0.0365,0.0284,0.0346,0.0346
30.3750,0.0406,0.0365,0.0284,0.0346,0.0346
30.4000,0.0406,0.0365,0.0284,0.0346,0.0346
30.4250,0.0406,0.0365,0.0284,0.0346,0.0346
30.4500,0.0406,0.0365,0.0284,0.0346,0.0346
30.4750,0.0406,0.0365,0.0284,0.0346,0.0346
30.5000,0.0406,0.0365,0.0283,0.0346,0.0346
30.5250,0.0406,0.0365,0.0283,0.0346,0.0346
30.5500,0.0406,0.0365,0.0283,0.0346,0.0346
30.5750,0.0406,0.0365,0.0283,0.0346,0.0346
30.6000,0.0406,0.0364,0.0283,0.0346,0.0346
30.6250,0.0406,0.0364,0.0283,0.0346,0.0346
30.6500,0.0406,0.0364,0.0283,0.0346,0.0346
30.6750,0.0406,0.0364,0.0283,0.0346,0.0346
30.7000,0.0406,0.0364,0.0283,0.0346,0.0346
30.7250,0.0405,0.0364,0.0283,0.0346,0.0346
30.7500,0.0405,0.0364,0.0283,0.0346,0.0346
30.7750,0.0405,0.0364,0.0283,0.0346,0.0346
30.8000,0.0405,0.0364,0.0283,0.0346,0.0346
30.8250,0.0405,0.0364,0.0284,0.0346,0.0346
30.8500,0.0405,0.0364,0.0284,0.0346,0.0346
30.8750,0.0404,0.0363,0.0284,0.0346,0.0346
30.9000,0.0404,0.0363,0.0284,0.0346,0.0346
30.9250,0.0404,0.0363,0.0284,0.0346,0.0346
30.9500,0.0404,0.0363,0.0284,0.0346,0.0346
30.9750,0.0404,0.0363,0.0284,0.0346,0.0346
31.0000,0.0403,0.0363,0.0284,0.0346,0.0346
31.0250,0.0403,0.0363,0.0285,0.0346,0.0346
31.0500,0.0403,0.0362,0.0285,0.0346,0.0346
31.0750,0.0402,0.0362,0.0285,0.0346,0.0346
31.1000,0.0402,0.0362,0.0285,0.0346,0.0346
31.1250,0.0402,0.0362,0.0285,0.0346,0.0346
31.1500,0.0402,0.0362,0.0286,0.0346,0.0345
31.1750,0.0401,0.0361,0.0286,0.0346,0.0345
31.2000,0.0401,0.0361,0.0286,0.0346,0.0345
31.2250,0.0401,0.0361,0.0287,0.0346,0.0345
31.2500,0.0400,0.0361,0.0287,0.0346,0.0345
31.2750,0.0400,0.0361,0.0287,0.0346,0.0345
31.3000,0.0399,0.0360,0.0288,0.0346,0.0345
31.3250,0.0399,0.0360,0.0288,0.0346,0.0345
31.3500,0.0399,0.0360,0.0288,0.0346,0.0345
31.3750,0.0398,0.0360,0.0289,0.0346,0.0345
31.4000,0.0398,0.0359,0.0289,0.0346,0.0345
31.4250,0.0397,0.0359,0.0289,0.0346,0.0345
31.4500,0.0397,0.0359,0.0290,0.0346,0.0345
31.4750,0.0396,0.0359,0.0290,0.0346,0.0345
31.5000,0.0396,0.0358,0.0291,0.0346,0.0345
31.5250,0.0395,0.0358,0.0291,0.0346,0.0345
31.5500,0.0395,0.0358,0.0292,0.0346,0.0345
31.5750,0.0394,0.0358,0.0292,0.0346,0.0345
31.6000,0.0394,0.0357,0.0293,0.0346,0.0345
31.6250,0.0393,0.0357,0.0293,0.0346,0.0345
31.6500,0.0393,0.0357,0.0294,0.0346,0.0345
31.6750,0.0392,0.0357,0.0294,0.0346,0.0345
31.7000,0.0391,0.0356,0.0295,0.0346,0.0345
31.7250,0.0391,0.0356,0.0296,0.0346,0.0345
31.7500,0.0390,0.0356,0.0296,0.0345,0.0345
31.7750,0.0390,0.0355,0.0297,0.0345,0.0345
31.8000,0.0389,0.0355,0.0297,0.0345,0.0345
31.8250,0.0388,0.0355,0.0298,0.0345,0.0345
31.8500,0.0388,0.0354,0.0299,0.0345,0.0345
31.8750,0.0387,0.0354,0.0299,0.0345,0.0345
31.9000,0.0386,0.0354,0.0300,0.0345,0.0345
31.9250,0.0386,0.0354,0.0301,0.0345,0.0345
31.9500,0.0385,0.0353,0.0301,0.0345,0.0345
31.9750,0.0384,0.0353,0.0302,0.0345,0.0345
32.0000,0.0384,0.0353,0.0303,0.0345,0.0345
32.0250,0.0383,0.0352,0.0304,0.0345,0.0345
32.0500,0.0382,0.0352,0.0304,0.0345,0.0345
32.0750,0.0381,0.0352,0.0305,0.0345,0.0345
32.1000,0.0381,0.0351,0.0306,0.0345,0.0345
32.1250,0.0380,0.0351,0.0307,0.0345,0.0345
32.1500,0.0379,0.0351,0.0308,0.0345,0.0345
32.1750,0.0378,0.0351,0.0308,0.0345,0.0345
32.2000,0.0377,0.0350,0.0309,0.0345,0.0345
32.2250,0.0377,0.0350,0.0310,0.0345,0.0345
32.2500,0.0376,0.0350,0.0311,0.0345,0.0345
32.2750,0.0375,0.0349,0.0312,0.0345,0.0345
32.3000,0.0374,0.0349,0.0313,0.0345,0.0345
32.3250,0.0373,0.0349,0.0314,0.0345,0.0345
32.3500,0.0373,0.0348,0.0314,0.0345,0.0345
32.3750,0.0372,0.0348,0.0315,0.0345,0.0345
32.4000,0.0371,0.0348,0.0316,0.0345,0.0345
32.4250,0.0370,0.0347,0.0317,0.0345,0.0345
32.4500,0.0369,0.0347,0.0318,0.0345,0.0345
32.4750,0.0368,0.0347,0.0319,0.0345,0.0345
32.5000,0.0367,0.0347,0.0320,0.0345,0.0345
32.5250,0.0366,0.0346,0.0321,0.0345,0.0345
32.5500,0.0366,0.0346,0.0322,0.0345,0.0345
32.5750,0.0365,0.0346,0.0323,0.0345,0.0345
32.6000,0.0364,0.0345,0.0324,0.0345,0.0345
32.6250,0.0363,0.0345,0.0325,0.0345,0.0345
32.6500,0.0362,0.0345,0.0326,0.0345,0.0345
32.6750,0.0361,0.0344,0.0327,0.0345,0.0345
32.7000,0.0360,0.0344,0.0327,0.0345,0.0345
32.7250,0.0359,0.0344,0.0328,0.0345,0.0345
32.7500,0.0358,0.0343,0.0329,0.0345,0.0345
32.7750,0.0357,0.0343,0.0330,0.0345,0.0345
32.8000,0.0356,0.0343,0.0331,0.0345,0.0345
32.8250,0.0355,0.0342,0.0332,0.0345,0.0345
32.8500,0.0355,0.0342,0.0333,0.0345,0.0345
32.8750,0.0354,0.0342,0.0334,0.0345,0.0345
32.9000,0.0353,0.0341,0.0335,0.0345,0.0345
32.9250,0.0352,0.0341,0.0336,0.0345,0.0345
32.9500,0.0351,0.0341,0.0337,0.0345,0.0345
32.9750,0.0350,0.0340,0.0338,0.0345,0.0345
33.0000,0.0349,0.0340,0.0339,0.0345,0.0345
33.0250,0.0348,0.0340,0.0340,0.0345,0.0345
33.0500,0.0347,0.0339,0.0341,0.0345,0.0345
33.0750,0.0346,0.0339,0.0342,0.0345,0.0345
33.1000,0.0345,0.0339,0.0343,0.0345,0.0345
33.1250,0.0344,0.0338,0.0344,0.0345,0.0345
33.1500,0.0343,0.0338,0.0345,0.0345,0.0345
33.1750,0.0342,0.0338,0.0346,0.0345,0.0345
33.2000,0.0341,0.0337,0.0347,0.0345,0.0345
33.2250,0.0340,0.0337,0.0348,0.0345,0.0345
33.2500,0.0339,0.0337,0.0349,0.0345,0.0345
33.2750,0.0338,0.0337,0.0350,0.0345,0.0345
33.3000,0.0337,0.0336,0.0351,0.0345,0.0345
33.3250,0.0336,0.0336,0.0352,0.0345,0.0345
33.3500,0.0335,0.0336,0.0353,0.0345,0.0345
33.3750,0.0334,0.0335,0.0355,0.0345,0.0345
33.4000,0.0334,0.0335,0.0356,0.0345,0.0345
33.4250,0.0333,0.0335,0.0357,0.0345,0.0345
33.4500,0.0332,0.0334,0.0358,0.0345,0.0345
33.4750,0.0331,0.0334,0.0359,0.0345,0.0345
33.5000,0.0330,0.0334,0.0360,0.0345,0.0345
33.5250,0.0329,0.0333,0.0361,0.0345,0.0345
33.5500,0.0328,0.0333,0.0362,0.0345,0.0345
33.5750,0.0327,0.0333,0.0363,0.0345,0.0345
33.6000,0.0326,0.0332,0.0364,0.0345,0.0345
33.6250,0.0325,0.0332,0.0365,0.0345,0.0345
33.6500,0.0324,0.0332,0.0366,0.0345,0.0345
33.6750,0.0323,0.0332,0.0367,0.0345,0.0345
33.7000,0.0322,0.0331,0.0368,0.0345,0.0345
33.7250,0.0321,0.0331,0.0369,0.0345,0.0345
33.7500,0.0320,0.0331,0.0370,0.0345,0.0345
33.7750,0.0319,0.0330,0.0371,0.0345,0.0345
33.8000,0.0318,0.0330,0.0372,0.0345,0.0345
33.8250,0.0317,0.0330,0.0373,0.0345,0.0345
33.8500,0.0316,0.0330,0.0374,0.0345,0.0345
33.8750,0.0315,0.0329,0.0375,0.0345,0.0345
33.9000,0.0314,0.0329,0.0376,0.0345,0.0345
33.9250,0.0313,0.0329,0.0376,0.0345,0.0345
33.9500,0.0313,0.0329,0.0377,0.0345,0.0345
33.9750,0.0312,0.0328,0.0378,0.0345,0.0345
34.0000,0.0311,0.0328,0.0379,0.0345,0.0345
34.0250,0.0310,0.0328,0.0380,0.0345,0.0345
34.0500,0.0309,0.0328,0.0381,0.0345,0.0345
34.0750,0.0308,0.0328,0.0382,0.0345,0.0345
34.1000,0.0307,0.0327,0.0383,0.0345,0.0345
34.1250,0.0306,0.0327,0.0384,0.0345,0.0345
34.1500,0.0306,0.0327,0.0385,0.0345,0.0345
34.1750,0.0305,0.0327,0.0386,0.0345,0.0345
34.2000,0.0304,0.0327,0.0387,0.0345,0.0345
34.2250,0.0303,0.0326,0.0387,0.0345,0.0345
34.2500,0.0302,0.0326,0.0388,0.0345,0.0345
34.2750,0.0301,0.0326,0.0389,0.0345,0.0345
34.3000,0.0301,0.0326,0.0390,0.0345,0.0345
34.3250,0.0300,0.0326,0.0391,0.0345,0.0345
34.3500,0.0299,0.0326,0.0392,0.0345,0.0345
34.3750,0.0298,0.0326,0.0392,0.0345,0.0345
34.4000,0.0298,0.0325,0.0393,0.0345,0.0345
34.4250,0.0297,0.0325,0.0394,0.0345,0.0345
34.4500,0.0296,0.0325,0.0395,0.0345,0.0345
34.4750,0.0295,0.0325,0.0396,0.0345,0.0345
34.5000,0.0295,0.0325,0.0396,0.0345,0.0345
34.5250,0.0294,0.0325,0.0397,0.0345,0.0345
34.5500,0.0293,0.0325,0.0398,0.0345,0.0345
34.5750,0.0293,0.0325,0.0399,0.0345,0.0345
34.6000,0.0292,0.0325,0.0399,0.0345,0.0345
34.6250,0.0291,0.0324,0.0400,0.0345,0.0345
34.6500,0.0291,0.0324,0.0401,0.0345,0.0345
34.6750,0.0290,0.0324,0.0401,0.0345,0.0345
34.7000,0.0290,0.0324,0.0402,0.0345,0.0345
34.7250,0.0289,0.0324,0.0403,0.0345,0.0345
34.7500,0.0288,0.0324,0.0403,0.0345,0.0345
34.7750,0.0288,0.0324,0.0404,0.0345,0.0345
34.8000,0.0287,0.0324,0.0405,0.0345,0.0345
34.8250,0.0287,0.0324,0.0405,0.0345,0.0345
34.8500,0.0286,0.0324,0.0406,0.0345,0.0345
34.8750,0.0286,0.0324,0.0406,0.0345,0.0345
34.9000,0.0285,0.0324,0.0407,0.0345,0.0345
34.9250,0.0285,0.0324,0.0408,0.0345,0.0345
34.9500,0.0284,0.0324,0.0408,0.0345,0.0345
34.9750,0.0284,0.0324,0.0409,0.0345,0.0345
35.0000,0.0283,0.0323,0.0409,0.0345,0.0345
35.0250,0.0283,0.0323,0.0410,0.0345,0.0345
35.0500,0.0282,0.0323,0.0410,0.0345,0.0345
35.0750,0.0282,0.0323,0.0411,0.0345,0.0345
35.1000,0.0281,0.0323,0.0411,0.0345,0.0345
35.1250,0.0281,0.0323,0.0412,0.0345,0.0345
35.1500,0.0281,0.0323,0.0412,0.0345,0.0345
35.1750,0.0280,0.0323,0.0412,0.0345,0.0345
35.2000,0.0280,0.0323,0.0413,0.0345,0.0345
35.2250,0.0279,0.0323,0.0413,0.0345,0.0345
35.2500,0.0279,0.0323,0.0413,0.0345,0.0345
35.2750,0.0279,0.0323,0.0414,0.0345,0.0345
35.3000,0.0279,0.0323,0.0414,0.0345,0.0345
35.3250,0.0278,0.0323,0.0415,0.0345,0.0345
35.3500,0.0278,0.0323,0.0415,0.0345,0.0345
35.3750,0.0278,0.0323,0.0415,0.0345,0.0345
35.4000,0.0277,0.0323,0.0415,0.0345,0.0345
35.4250,0.0277,0.0323,0.0416,0.0345,0.0345
35.4500,0.0277,0.0323,0.0416,0.0345,0.0345
35.4750,0.0277,0.0323,0.0416,0.0345,0.0345
35.5000,0.0277,0.0323,0.0416,0.0345,0.0345
35.5250,0.0276,0.0324,0.0416,0.0345,0.0345
35.5500,0.0276,0.0324,0.0417,0.0345,0.0345
35.5750,0.0276,0.0324,0.0417,0.0345,0.0345
35.6000,0.0276,0.0324,0.0417,0.0345,0.0345
35.6250,0.0276,0.0324,0.0417,0.0345,0.0345
35.6500,0.0276,0.0324,0.0417,0.0345,0.0345
35.6750,0.0276,0.0324,0.0417,0.0345,0.0345
35.7000,0.0275,0.0324,0.0417,0.0345,0.0345
35.7250,0.0275,0.0324,0.0417,0.0345,0.0345
35.7500,0.0275,0.0324,0.0417,0.0345,0.0345
35.7750,0.0275,0.0324,0.0417,0.0345,0.0345
35.8000,0.0275,0.0324,0.0417,0.0345,0.0345
35.8250,0.0275,0.0325,0.0417,0.0345,0.0345
35.8500,0.0275,0.0325,0.0417,0.0344,0.0345
35.8750,0.0275,0.0325,0.0417,0.0344,0.0345
35.9000,0.0275,0.0325,0.0417,0.0344,0.0345
35.9250,0.0275,0.0325,0.0417,0.0344,0.0345
35.9500,0.0275,0.0325,0.0417,0.0344,0.0345
35.9750,0.0275,0.0325,0.0417,0.0344,0.0345
36.0000,0.0275,0.0326,0.0417,0.0344,0.0345
36.0250,0.0275,0.0326,0.0416,0.0344,0.0345
36.0500,0.0275,0.0326,0.0416,0.0344,0.0345
36.0750,0.0276,0.0326,0.0416,0.0344,0.0345
36.1000,0.0276,0.0326,0.0416,0.0344,0.0345
36.1250,0.0276,0.0326,0.0416,0.0344,0.0345
36.1500,0.0276,0.0326,0.0415,0.0344,0.0345
36.1750,0.0276,0.0327,0.0415,0.0344,0.0345
36.2000,0.0277,0.0327,0.0415,0.0344,0.0345
36.2250,0.0277,0.0327,0.0415,0.0344,0.0345
36.2500,0.0277,0.0327,0.0414,0.0344,0.0345
36.2750,0.0277,0.0327,0.0414,0.0344,0.0345
36.3000,0.0278,0.0328,0.0414,0.0344,0.0345
36.3250,0.0278,0.0328,0.0413,0.0344,0.0345
36.3500,0.0278,0.0328,0.0413,0.0344,0.0345
36.3750,0.0279,0.0328,0.0413,0.0344,0.0345
36.4000,0.0279,0.0328,0.0412,0.0344,0.0345
36.4250,0.0279,0.0329,0.0412,0.0344,0.0345
36.4500,0.0280,0.0329,0.0411,0.0344,0.0345
36.4750,0.0280,0.0329,0.0411,0.0344,0.0345
36.5000,0.0281,0.0329,0.0411,0.0344,0.0345
36.5250,0.0281,0.0330,0.0410,0.0344,0.0345
36.5500,0.0281,0.0330,0.0410,0.0344,0.0345
36.5750,0.0282,0.0330,0.0409,0.0344,0.0345
36.6000,0.0282,0.0330,0.0409,0.0344,0.0345
36.6250,0.0283,0.0331,0.0408,0.0344,0.0345
36.6500,0.0283,0.0331,0.0408,0.0344,0.0345
36.6750,0.0284,0.0331,0.0407,0.0344,0.0345
36.7000,0.0285,0.0331,0.0406,0.0344,0.0345
36.7250,0.0285,0.0332,0.0406,0.0344,0.0345
36.7500,0.0286,0.0332,0.0405,0.0344,0.0345
36.7750,0.0286,0.0332,0.0405,0.0344,0.0345
36.8000,0.0287,0.0332,0.0404,0.0344,0.0345
36.8250,0.0288,0.0333,0.0403,0.0344,0.0345
36.8500,0.0288,0.0333,0.0403,0.0344,0.0345
36.8750,0.0289,0.0333,0.0402,0.0344,0.0345
36.9000,0.0290,0.0334,0.0401,0.0344,0.0345
36.9250,0.0290,0.0334,0.0401,0.0344,0.0345
36.9500,0.0291,0.0334,0.0400,0.0344,0.0345
36.9750,0.0292,0.0334,0.0399,0.0344,0.0345
37.0000,0.0292,0.0335,0.0399,0.0344,0.0345
37.0250,0.0293,0.0335,0.0398,0.0344,0.0345
37.0500,0.0294,0.0335,0.0397,0.0344,0.0345
37.0750,0.0295,0.0336,0.0396,0.0344,0.0345
37.1000,0.0295,0.0336,0.0396,0.0344,0.0345
37.1250,0.0296,0.0336,0.0395,0.0344,0.0345
37.1500,0.0297,0.0337,0.0394,0.0344,0.0345
37.1750,0.0298,0.0337,0.0393,0.0344,0.0345
37.2000,0.0298,0.0337,0.0392,0.0344,0.0345
37.2250,0.0299,0.0338,0.0391,0.0344,0.0345
37.2500,0.0300,0.0338,0.0391,0.0344,0.0345
37.2750,0.0301,0.0338,0.0390,0.0344,0.0345
37.3000,0.0302,0.0339,0.0389,0.0344,0.0345
37.3250,0.0303,0.0339,0.0388,0.0344,0.0345
37.3500,0.0303,0.0339,0.0387,0.0344,0.0345
37.3750,0.0304,0.0340,0.0386,0.0344,0.0345
37.4000,0.0305,0.0340,0.0385,0.0344,0.0345
37.4250,0.0306,0.0340,0.0384,0.0344,0.0345
37.4500,0.0307,0.0341,0.0383,0.0344,0.0345
37.4750,0.0308,0.0341,0.0382,0.0344,0.0345


==> anc/fig7/fig_a.csv <==
m,i=0,i=4,i=7
0,0.3160,0.3199,0.3226
1,0.1348,0.1331,0.1320
2,0.0387,0.0373,0.0362
3,0.0086,0.0081,0.0077
4,0.0016,0.0014,0.0013
5,0.0002,0.0002,0.0002
6,0.0000,0.0000,0.0000
7,0.0000,0.0000,0.0000
8,0.0000,0.0000,0.0000
9,0.0000,0.0000,0.0000
10,0.0000,0.0000,0.0000
11,0.0000,0.0000,0.0000
12,0.0000,0.0000,0.0000
13,0.0000,0.0000,0.0000
14,0.0000,0.0000,0.0000
15,0.0000,0.0000,0.0000
16,0.0000,0.0000,0.0000
17,0.0000,0.0000,0.0000
18,0.0000,0.0000,0.0000
19,0.0000,0.0000,0.0000
20,0.0000,0.0000,0.0000
21,0.0000,0.0000,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000


==> anc/fig7/fig_b.csv <==
m,i=0,i=4,i=7
0,0.6336,0.6412,0.6464
1,0.2698,0.2664,0.2640
2,0.0764,0.0735,0.0716
3,0.0167,0.0157,0.0150
4,0.0030,0.0027,0.0026
5,0.0005,0.0004,0.0004
6,0.0001,0.0001,0.0000
7,0.0000,0.0000,0.0000
8,0.0000,0.0000,0.0000
9,0.0000,0.0000,0.0000
10,0.0000,0.0000,0.0000
11,0.0000,0.0000,0.0000
12,0.0000,0.0000,0.0000
13,0.0000,0.0000,0.0000
14,0.0000,0.0000,0.0000
15,0.0000,0.0000,0.0000
16,0.0000,0.0000,0.0000
17,0.0000,0.0000,0.0000
18,0.0000,0.0000,0.0000
19,0.0000,0.0000,0.0000
20,0.0000,0.0000,0.0000
21,0.0000,0.0000,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000


==> anc/fig7/fig_c.csv <==
m,i=0,i=4,i=7
0,0.3409,0.3176,0.3131
1,0.1751,0.1359,0.1318
2,0.0576,0.0392,0.0376
3,0.0142,0.0087,0.0083
4,0.0028,0.0016,0.0015
5,0.0005,0.0002,0.0002
6,0.0001,0.0000,0.0000
7,0.0000,0.0000,0.0000
8,0.0000,0.0000,0.0000
9,0.0000,0.0000,0.0000
10,0.0000,0.0000,0.0000
11,0.0000,0.0000,0.0000
12,0.0000,0.0000,0.0000
13,0.0000,0.0000,0.0000
14,0.0000,0.0000,0.0000
15,0.0000,0.0000,0.0000
16,0.0000,0.0000,0.0000
17,0.0000,0.0000,0.0000
18,0.0000,0.0000,0.0000
19,0.0000,0.0000,0.0000
20,0.0000,0.0000,0.0000
21,0.0000,0.0000,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000


==> anc/fig7/fig_d.csv <==
m,i=0,i=4,i=7
0,0.5788,0.6332,0.6382
1,0.2974,0.2703,0.2678
2,0.0955,0.0764,0.0746
3,0.0230,0.0166,0.0160
4,0.0045,0.0030,0.0028
5,0.0007,0.0004,0.0004
6,0.0001,0.0001,0.0001
7,0.0000,0.0000,0.0000
8,0.0000,0.0000,0.0000
9,0.0000,0.0000,0.0000
10,0.0000,0.0000,0.0000
11,0.0000,0.0000,0.0000
12,0.0000,0.0000,0.0000
13,0.0000,0.0000,0.0000
14,0.0000,0.0000,0.0000
15,0.0000,0.0000,0.0000
16,0.0000,0.0000,0.0000
17,0.0000,0.0000,0.0000
18,0.0000,0.0000,0.0000
19,0.0000,0.0000,0.0000
20,0.0000,0.0000,0.0000
21,0.0000,0.0000,0.0000
22,0.0000,0.0000,0.0000
23,0.0000,0.0000,0.0000
24,0.0000,0.0000,0.0000
25,0.0000,0.0000,0.0000
26,0.0000,0.0000,0.0000
27,0.0000,0.0000,0.0000
28,0.0000,0.0000,0.0000
29,0.0000,0.0000,0.0000
30,0.0000,0.0000,0.0000


==> anc/fig8/dimer_dV10.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9951,5.6568
0.0750,0.9890,5.6568
0.1000,0.9809,5.6568
0.1250,0.9709,5.6566
0.1500,0.9594,5.6564
0.1750,0.9466,5.6560
0.2000,0.9329,5.6555
0.2250,0.9187,5.6546
0.2500,0.9043,5.6536
0.2750,0.8898,5.6521
0.3000,0.8756,5.6503
0.3250,0.8618,5.6481
0.3500,0.8486,5.6453
0.3750,0.8359,5.6421
0.4000,0.8240,5.6383
0.4250,0.8127,5.6338
0.4500,0.8022,5.6287
0.4750,0.7923,5.6230
0.5000,0.7831,5.6165
0.5250,0.7744,5.6093
0.5500,0.7664,5.6013
0.5750,0.7589,5.5925
0.6000,0.7519,5.5829
0.6250,0.7453,5.5725
0.6500,0.7392,5.5612
0.6750,0.7336,5.5491
0.7000,0.7283,5.5361
0.7250,0.7234,5.5222
0.7500,0.7188,5.5074
0.7750,0.7147,5.4917
0.8000,0.7108,5.4751
0.8250,0.7072,5.4576
0.8500,0.7039,5.4392
0.8750,0.7008,5.4199
0.9000,0.6979,5.3996
0.9250,0.6952,5.3785
0.9500,0.6926,5.3564
0.9750,0.6901,5.3335
1.0000,0.6875,5.3097
1.0250,0.6850,5.2849
1.0500,0.6823,5.2593
1.0750,0.6795,5.2328
1.1000,0.6765,5.2055
1.1250,0.6733,5.1773
1.1500,0.6698,5.1482
1.1750,0.6661,5.1183
1.2000,0.6620,5.0876
1.2250,0.6578,5.0560
1.2500,0.6532,5.0235
1.2750,0.6485,4.9903
1.3000,0.6436,4.9562
1.3250,0.6385,4.9213
1.3500,0.6335,4.8855
1.3750,0.6284,4.8490
1.4000,0.6233,4.8116
1.4250,0.6183,4.7735
1.4500,0.6134,4.7345
1.4750,0.6086,4.6948
1.5000,0.6039,4.6543
1.5250,0.5993,4.6130
1.5500,0.5947,4.5709
1.5750,0.5901,4.5281
1.6000,0.5855,4.4845
1.6250,0.5809,4.4402
1.6500,0.5763,4.3952
1.6750,0.5716,4.3495
1.7000,0.5668,4.3031
1.7250,0.5620,4.2560
1.7500,0.5572,4.2082
1.7750,0.5524,4.1597
1.8000,0.5475,4.1107
1.8250,0.5425,4.0609
1.8500,0.5376,4.0106
1.8750,0.5326,3.9596
1.9000,0.5276,3.9081
1.9250,0.5226,3.8560
1.9500,0.5175,3.8033
1.9750,0.5124,3.7501
2.0000,0.5072,3.6963
2.0250,0.5020,3.6421
2.0500,0.4967,3.5873
2.0750,0.4914,3.5320
2.1000,0.4861,3.4763
2.1250,0.4807,3.4201
2.1500,0.4752,3.3635
2.1750,0.4697,3.3064
2.2000,0.4642,3.2490
2.2250,0.4585,3.1911
2.2500,0.4528,3.1329
2.2750,0.4471,3.0744
2.3000,0.4413,3.0154
2.3250,0.4354,2.9562
2.3500,0.4294,2.8967
2.3750,0.4234,2.8368
2.4000,0.4173,2.7767
2.4250,0.4111,2.7163
2.4500,0.4048,2.6557
2.4750,0.3984,2.5949
2.5000,0.3919,2.5338
2.5250,0.3854,2.4726
2.5500,0.3788,2.4111
2.5750,0.3720,2.3495
2.6000,0.3652,2.2877
2.6250,0.3582,2.2258
2.6500,0.3512,2.1638
2.6750,0.3441,2.1017
2.7000,0.3368,2.0395
2.7250,0.3294,1.9771
2.7500,0.3219,1.9147
2.7750,0.3143,1.8523
2.8000,0.3066,1.7898
2.8250,0.2988,1.7273
2.8500,0.2908,1.6647
2.8750,0.2828,1.6022
2.9000,0.2746,1.5396
2.9250,0.2663,1.4771
2.9500,0.2579,1.4145
2.9750,0.2493,1.3520
3.0000,0.2407,1.2895
3.0250,0.2319,1.2271
3.0500,0.2231,1.1647
3.0750,0.2141,1.1024
3.1000,0.2050,1.0402
3.1250,0.1959,0.9780
3.1500,0.1867,0.9159
3.1750,0.1774,0.8539
3.2000,0.1681,0.7920
3.2250,0.1587,0.7302
3.2500,0.1493,0.6685
3.2750,0.1399,0.6069
3.3000,0.1306,0.5454
3.3250,0.1212,0.4841
3.3500,0.1119,0.4228
3.3750,0.1027,0.3617
3.4000,0.0936,0.3008
3.4250,0.0846,0.2400
3.4500,0.0758,0.1793
3.4750,0.0671,0.1188
3.5000,0.0587,0.0584
3.5250,0.0505,-0.0018
3.5500,0.0426,-0.0618
3.5750,0.0350,-0.1216
3.6000,0.0277,-0.1812
3.6250,0.0207,-0.2406
3.6500,0.0142,-0.2997
3.6750,0.0080,-0.3587
3.7000,0.0022,-0.4174
3.7250,-0.0032,-0.4758
3.7500,-0.0082,-0.5339
3.7750,-0.0128,-0.5918
3.8000,-0.0171,-0.6493
3.8250,-0.0209,-0.7064
3.8500,-0.0245,-0.7632
3.8750,-0.0277,-0.8196
3.9000,-0.0307,-0.8756
3.9250,-0.0335,-0.9311
3.9500,-0.0362,-0.9862
3.9750,-0.0387,-1.0408
4.0000,-0.0413,-1.0949
4.0250,-0.0439,-1.1484
4.0500,-0.0465,-1.2014
4.0750,-0.0493,-1.2538
4.1000,-0.0523,-1.3056
4.1250,-0.0556,-1.3567
4.1500,-0.0591,-1.4072
4.1750,-0.0629,-1.4571
4.2000,-0.0669,-1.5062
4.2250,-0.0713,-1.5547
4.2500,-0.0759,-1.6024
4.2750,-0.0808,-1.6494
4.3000,-0.0859,-1.6956
4.3250,-0.0912,-1.7411
4.3500,-0.0967,-1.7858
4.3750,-0.1023,-1.8297
4.4000,-0.1079,-1.8729
4.4250,-0.1136,-1.9153
4.4500,-0.1193,-1.9569
4.4750,-0.1250,-1.9976
4.5000,-0.1307,-2.0376
4.5250,-0.1363,-2.0768
4.5500,-0.1419,-2.1151
4.5750,-0.1475,-2.1526
4.6000,-0.1529,-2.1893
4.6250,-0.1584,-2.2252
4.6500,-0.1638,-2.2603
4.6750,-0.1691,-2.2945
4.7000,-0.1744,-2.3278
4.7250,-0.1797,-2.3604
4.7500,-0.1849,-2.3921
4.7750,-0.1901,-2.4229
4.8000,-0.1953,-2.4529
4.8250,-0.2004,-2.4821
4.8500,-0.2054,-2.5104
4.8750,-0.2104,-2.5379
4.9000,-0.2154,-2.5645
4.9250,-0.2202,-2.5903
4.9500,-0.2251,-2.6153
4.9750,-0.2298,-2.6394
5.0000,-0.2346,-2.6627
5.0250,-0.2392,-2.6851
5.0500,-0.2439,-2.7068
5.0750,-0.2485,-2.7275
5.1000,-0.2531,-2.7475
5.1250,-0.2576,-2.7666
5.1500,-0.2622,-2.7850
5.1750,-0.2668,-2.8025
5.2000,-0.2713,-2.8192
5.2250,-0.2759,-2.8351
5.2500,-0.2805,-2.8502
5.2750,-0.2850,-2.8645
5.3000,-0.2896,-2.8780
5.3250,-0.2943,-2.8907
5.3500,-0.2989,-2.9027
5.3750,-0.3035,-2.9140
5.4000,-0.3081,-2.9244
5.4250,-0.3127,-2.9342
5.4500,-0.3173,-2.9432
5.4750,-0.3218,-2.9515
5.5000,-0.3262,-2.9591
5.5250,-0.3306,-2.9660
5.5500,-0.3349,-2.9722
5.5750,-0.3392,-2.9777
5.6000,-0.3433,-2.9826
5.6250,-0.3473,-2.9868
5.6500,-0.3512,-2.9904
5.6750,-0.3550,-2.9933
5.7000,-0.3587,-2.9957
5.7250,-0.3623,-2.9974
5.7500,-0.3658,-2.9986
5.7750,-0.3691,-2.9991
5.8000,-0.3724,-2.9991
5.8250,-0.3756,-2.9985
5.8500,-0.3787,-2.9974
5.8750,-0.3817,-2.9958
5.9000,-0.3848,-2.9936
5.9250,-0.3878,-2.9909
5.9500,-0.3910,-2.9878
5.9750,-0.3942,-2.9841
6.0000,-0.3976,-2.9800
6.0250,-0.4013,-2.9754
6.0500,-0.4054,-2.9703
6.0750,-0.4098,-2.9649
6.1000,-0.4147,-2.9590
6.1250,-0.4202,-2.9528
6.1500,-0.4263,-2.9462
6.1750,-0.4329,-2.9393
6.2000,-0.4401,-2.9320
6.2250,-0.4478,-2.9245
6.2500,-0.4560,-2.9167
6.2750,-0.4645,-2.9088
6.3000,-0.4732,-2.9006
6.3250,-0.4820,-2.8923
6.3500,-0.4907,-2.8839
6.3750,-0.4991,-2.8755
6.4000,-0.5071,-2.8670
6.4250,-0.5145,-2.8585
6.4500,-0.5211,-2.8500
6.4750,-0.5270,-2.8416
6.5000,-0.5320,-2.8333
6.5250,-0.5361,-2.8251
6.5500,-0.5393,-2.8171
6.5750,-0.5415,-2.8091
6.6000,-0.5429,-2.8014
6.6250,-0.5435,-2.7938
6.6500,-0.5433,-2.7863
6.6750,-0.5425,-2.7791
6.7000,-0.5410,-2.7720
6.7250,-0.5390,-2.7652
6.7500,-0.5365,-2.7585
6.7750,-0.5337,-2.7519
6.8000,-0.5305,-2.7456
6.8250,-0.5271,-2.7393
6.8500,-0.5234,-2.7333
6.8750,-0.5195,-2.7274
6.9000,-0.5154,-2.7216
6.9250,-0.5112,-2.7159
6.9500,-0.5069,-2.7104
6.9750,-0.5025,-2.7049
7.0000,-0.4981,-2.6996
7.0250,-0.4937,-2.6943
7.0500,-0.4892,-2.6890
7.0750,-0.4849,-2.6839
7.1000,-0.4806,-2.6787
7.1250,-0.4765,-2.6736
7.1500,-0.4726,-2.6685
7.1750,-0.4690,-2.6634
7.2000,-0.4658,-2.6583
7.2250,-0.4629,-2.6531
7.2500,-0.4605,-2.6480
7.2750,-0.4587,-2.6428
7.3000,-0.4574,-2.6376
7.3250,-0.4568,-2.6324
7.3500,-0.4569,-2.6271
7.3750,-0.4577,-2.6218
7.4000,-0.4592,-2.6165
7.4250,-0.4614,-2.6112
7.4500,-0.4642,-2.6059
7.4750,-0.4676,-2.6006
7.5000,-0.4714,-2.5953
7.5250,-0.4756,-2.5901
7.5500,-0.4800,-2.5849
7.5750,-0.4845,-2.5798
7.6000,-0.4891,-2.5748
7.6250,-0.4935,-2.5699
7.6500,-0.4978,-2.5652
7.6750,-0.5019,-2.5606
7.7000,-0.5058,-2.5562
7.7250,-0.5094,-2.5520
7.7500,-0.5129,-2.5480
7.7750,-0.5163,-2.5442
7.8000,-0.5196,-2.5407
7.8250,-0.5229,-2.5374
7.8500,-0.5262,-2.5343
7.8750,-0.5297,-2.5316
7.9000,-0.5332,-2.5291
7.9250,-0.5368,-2.5269
7.9500,-0.5406,-2.5251
7.9750,-0.5443,-2.5236
8.0000,-0.5482,-2.5224
8.0250,-0.5520,-2.5216
8.0500,-0.5559,-2.5212
8.0750,-0.5597,-2.5211
8.1000,-0.5636,-2.5215
8.1250,-0.5675,-2.5223
8.1500,-0.5714,-2.5235
8.1750,-0.5754,-2.5251
8.2000,-0.5794,-2.5272
8.2250,-0.5834,-2.5298
8.2500,-0.5875,-2.5329
8.2750,-0.5917,-2.5364
8.3000,-0.5959,-2.5405
8.3250,-0.6003,-2.5451
8.3500,-0.6047,-2.5502
8.3750,-0.6091,-2.5558
8.4000,-0.6137,-2.5620
8.4250,-0.6184,-2.5688
8.4500,-0.6231,-2.5762
8.4750,-0.6280,-2.5841
8.5000,-0.6329,-2.5927
8.5250,-0.6379,-2.6019
8.5500,-0.6430,-2.6117
8.5750,-0.6482,-2.6221
8.6000,-0.6534,-2.6332
8.6250,-0.6588,-2.6450
8.6500,-0.6642,-2.6574
8.6750,-0.6696,-2.6705
8.7000,-0.6751,-2.6844
8.7250,-0.6807,-2.6989
8.7500,-0.6863,-2.7141
8.7750,-0.6920,-2.7301
8.8000,-0.6976,-2.7469
8.8250,-0.7033,-2.7643
8.8500,-0.7090,-2.7826
8.8750,-0.7146,-2.8016
8.9000,-0.7202,-2.8213
8.9250,-0.7257,-2.8419
8.9500,-0.7312,-2.8632
8.9750,-0.7364,-2.8854
9.0000,-0.7415,-2.9083
9.0250,-0.7463,-2.9321
9.0500,-0.7508,-2.9566
9.0750,-0.7550,-2.9820
9.1000,-0.7587,-3.0081
9.1250,-0.7619,-3.0351
9.1500,-0.7645,-3.0629
9.1750,-0.7664,-3.0914
9.2000,-0.7676,-3.1207
9.2250,-0.7680,-3.1508
9.2500,-0.7675,-3.1817
9.2750,-0.7662,-3.2132
9.3000,-0.7641,-3.2455
9.3250,-0.7612,-3.2784
9.3500,-0.7576,-3.3120
9.3750,-0.7533,-3.3462
9.4000,-0.7486,-3.3809
9.4250,-0.7436,-3.4162
9.4500,-0.7383,-3.4520
9.4750,-0.7329,-3.4883
9.5000,-0.7276,-3.5249
9.5250,-0.7225,-3.5619
9.5500,-0.7177,-3.5993
9.5750,-0.7131,-3.6369
9.6000,-0.7089,-3.6748
9.6250,-0.7051,-3.7129
9.6500,-0.7017,-3.7511
9.6750,-0.6987,-3.7895
9.7000,-0.6960,-3.8280
9.7250,-0.6937,-3.8666
9.7500,-0.6916,-3.9052
9.7750,-0.6899,-3.9438
9.8000,-0.6885,-3.9824
9.8250,-0.6873,-4.0209
9.8500,-0.6864,-4.0594
9.8750,-0.6857,-4.0977
9.9000,-0.6853,-4.1359
9.9250,-0.6851,-4.1740
9.9500,-0.6851,-4.2118
9.9750,-0.6854,-4.2495


==> anc/fig8/dimer_dV2.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9952,5.6568
0.0750,0.9898,5.6568
0.1000,0.9833,5.6568
0.1250,0.9764,5.6566
0.1500,0.9699,5.6564
0.1750,0.9644,5.6561
0.2000,0.9605,5.6557
0.2250,0.9583,5.6551
0.2500,0.9578,5.6544
0.2750,0.9587,5.6536
0.3000,0.9606,5.6525
0.3250,0.9632,5.6514
0.3500,0.9661,5.6501
0.3750,0.9688,5.6487
0.4000,0.9712,5.6473
0.4250,0.9731,5.6457
0.4500,0.9745,5.6440
0.4750,0.9753,5.6422
0.5000,0.9757,5.6404
0.5250,0.9758,5.6385
0.5500,0.9756,5.6365
0.5750,0.9754,5.6344
0.6000,0.9750,5.6323
0.6250,0.9747,5.6301
0.6500,0.9745,5.6278
0.6750,0.9742,5.6255
0.7000,0.9741,5.6231
0.7250,0.9740,5.6206
0.7500,0.9740,5.6180
0.7750,0.9740,5.6154
0.8000,0.9740,5.6127
0.8250,0.9740,5.6099
0.8500,0.9741,5.6071
0.8750,0.9742,5.6042
0.9000,0.9743,5.6013
0.9250,0.9744,5.5983
0.9500,0.9745,5.5952
0.9750,0.9746,5.5921
1.0000,0.9747,5.5890
1.0250,0.9748,5.5858
1.0500,0.9749,5.5825
1.0750,0.9750,5.5792
1.1000,0.9751,5.5759
1.1250,0.9752,5.5725
1.1500,0.9752,5.5691
1.1750,0.9753,5.5657
1.2000,0.9753,5.5622
1.2250,0.9754,5.5588
1.2500,0.9754,5.5552
1.2750,0.9753,5.5517
1.3000,0.9753,5.5481
1.3250,0.9752,5.5446
1.3500,0.9752,5.5410
1.3750,0.9751,5.5373
1.4000,0.9749,5.5337
1.4250,0.9748,5.5301
1.4500,0.9747,5.5264
1.4750,0.9745,5.5228
1.5000,0.9744,5.5191
1.5250,0.9743,5.5154
1.5500,0.9742,5.5118
1.5750,0.9741,5.5081
1.6000,0.9741,5.5044
1.6250,0.9740,5.5008
1.6500,0.9740,5.4971
1.6750,0.9740,5.4935
1.7000,0.9739,5.4898
1.7250,0.9739,5.4862
1.7500,0.9739,5.4826
1.7750,0.9739,5.4790
1.8000,0.9738,5.4754
1.8250,0.9738,5.4718
1.8500,0.9737,5.4683
1.8750,0.9737,5.4648
1.9000,0.9737,5.4613
1.9250,0.9737,5.4579
1.9500,0.9737,5.4544
1.9750,0.9737,5.4510
2.0000,0.9737,5.4477
2.0250,0.9737,5.4444
2.0500,0.9737,5.4411
2.0750,0.9738,5.4379
2.1000,0.9738,5.4347
2.1250,0.9739,5.4315
2.1500,0.9739,5.4284
2.1750,0.9740,5.4254
2.2000,0.9740,5.4224
2.2250,0.9741,5.4194
2.2500,0.9742,5.4166
2.2750,0.9742,5.4137
2.3000,0.9743,5.4110
2.3250,0.9744,5.4083
2.3500,0.9745,5.4057
2.3750,0.9745,5.4031
2.4000,0.9746,5.4006
2.4250,0.9746,5.3982
2.4500,0.9747,5.3958
2.4750,0.9747,5.3935
2.5000,0.9747,5.3913
2.5250,0.9748,5.3892
2.5500,0.9748,5.3871
2.5750,0.9747,5.3852
2.6000,0.9747,5.3833
2.6250,0.9746,5.3814
2.6500,0.9745,5.3797
2.6750,0.9744,5.3781
2.7000,0.9743,5.3765
2.7250,0.9742,5.3750
2.7500,0.9740,5.3736
2.7750,0.9738,5.3723
2.8000,0.9735,5.3711
2.8250,0.9733,5.3700
2.8500,0.9730,5.3689
2.8750,0.9728,5.3680
2.9000,0.9725,5.3671
2.9250,0.9722,5.3663
2.9500,0.9719,5.3656
2.9750,0.9716,5.3649
3.0000,0.9714,5.3644
3.0250,0.9712,5.3639
3.0500,0.9710,5.3635
3.0750,0.9708,5.3632
3.1000,0.9707,5.3630
3.1250,0.9707,5.3628
3.1500,0.9708,5.3628
3.1750,0.9709,5.3628
3.2000,0.9712,5.3629
3.2250,0.9715,5.3630
3.2500,0.9719,5.3633
3.2750,0.9723,5.3636
3.3000,0.9729,5.3641
3.3250,0.9734,5.3646
3.3500,0.9741,5.3652
3.3750,0.9747,5.3659
3.4000,0.9753,5.3667
3.4250,0.9758,5.3676
3.4500,0.9763,5.3685
3.4750,0.9766,5.3696
3.5000,0.9768,5.3708
3.5250,0.9768,5.3720
3.5500,0.9766,5.3734
3.5750,0.9762,5.3749
3.6000,0.9756,5.3764
3.6250,0.9749,5.3781
3.6500,0.9739,5.3798
3.6750,0.9729,5.3816
3.7000,0.9718,5.3835
3.7250,0.9707,5.3854
3.7500,0.9697,5.3874
3.7750,0.9689,5.3895
3.8000,0.9683,5.3917
3.8250,0.9680,5.3938
3.8500,0.9680,5.3961
3.8750,0.9684,5.3984
3.9000,0.9691,5.4007
3.9250,0.9701,5.4031
3.9500,0.9713,5.4056
3.9750,0.9726,5.4081
4.0000,0.9739,5.4106
4.0250,0.9750,5.4132
4.0500,0.9759,5.4159
4.0750,0.9764,5.4187
4.1000,0.9765,5.4215
4.1250,0.9762,5.4244
4.1500,0.9755,5.4273
4.1750,0.9746,5.4303
4.2000,0.9735,5.4334
4.2250,0.9723,5.4365
4.2500,0.9713,5.4396
4.2750,0.9705,5.4428
4.3000,0.9701,5.4460
4.3250,0.9700,5.4492
4.3500,0.9702,5.4524
4.3750,0.9708,5.4557
4.4000,0.9715,5.4590
4.4250,0.9723,5.4623
4.4500,0.9730,5.4656
4.4750,0.9736,5.4690
4.5000,0.9740,5.4724
4.5250,0.9741,5.4758
4.5500,0.9740,5.4792
4.5750,0.9738,5.4827
4.6000,0.9735,5.4862
4.6250,0.9732,5.4896
4.6500,0.9729,5.4931
4.6750,0.9727,5.4966
4.7000,0.9727,5.5001
4.7250,0.9727,5.5036
4.7500,0.9728,5.5071
4.7750,0.9729,5.5106
4.8000,0.9731,5.5141
4.8250,0.9732,5.5176
4.8500,0.9732,5.5211
4.8750,0.9733,5.5246
4.9000,0.9733,5.5280
4.9250,0.9732,5.5315
4.9500,0.9732,5.5349
4.9750,0.9732,5.5383
5.0000,0.9731,5.5417
5.0250,0.9731,5.5451
5.0500,0.9731,5.5484
5.0750,0.9731,5.5517
5.1000,0.9731,5.5550
5.1250,0.9731,5.5583
5.1500,0.9731,5.5615
5.1750,0.9732,5.5647
5.2000,0.9732,5.5678
5.2250,0.9732,5.5709
5.2500,0.9732,5.5740
5.2750,0.9733,5.5770
5.3000,0.9733,5.5800
5.3250,0.9734,5.5829
5.3500,0.9735,5.5858
5.3750,0.9736,5.5887
5.4000,0.9737,5.5915
5.4250,0.9738,5.5942
5.4500,0.9739,5.5969
5.4750,0.9741,5.5995
5.5000,0.9743,5.6021
5.5250,0.9745,5.6046
5.5500,0.9747,5.6070
5.5750,0.9750,5.6094
5.6000,0.9753,5.6118
5.6250,0.9756,5.6140
5.6500,0.9760,5.6163
5.6750,0.9763,5.6184
5.7000,0.9766,5.6205
5.7250,0.9768,5.6226
5.7500,0.9769,5.6245
5.7750,0.9768,5.6265
5.8000,0.9763,5.6283
5.8250,0.9756,5.6301
5.8500,0.9744,5.6318
5.8750,0.9730,5.6335
5.9000,0.9713,5.6350
5.9250,0.9695,5.6365
5.9500,0.9679,5.6379
5.9750,0.9666,5.6392
6.0000,0.9662,5.6403
6.0250,0.9666,5.6414
6.0500,0.9683,5.6424
6.0750,0.9711,5.6432
6.1000,0.9751,5.6440
6.1250,0.9798,5.6447
6.1500,0.9847,5.6453
6.1750,0.9894,5.6458
6.2000,0.9932,5.6464
6.2250,0.9955,5.6469
6.2500,0.9961,5.6474
6.2750,0.9947,5.6479
6.3000,0.9915,5.6484
6.3250,0.9870,5.6489
6.3500,0.9815,5.6493
6.3750,0.9758,5.6496
6.4000,0.9706,5.6499
6.4250,0.9664,5.6501
6.4500,0.9635,5.6502
6.4750,0.9621,5.6501
6.5000,0.9623,5.6499
6.5250,0.9636,5.6496
6.5500,0.9658,5.6492
6.5750,0.9686,5.6486
6.6000,0.9715,5.6480
6.6250,0.9741,5.6472
6.6500,0.9764,5.6464
6.6750,0.9781,5.6454
6.7000,0.9793,5.6445
6.7250,0.9800,5.6434
6.7500,0.9802,5.6423
6.7750,0.9802,5.6411
6.8000,0.9800,5.6399
6.8250,0.9796,5.6386
6.8500,0.9793,5.6372
6.8750,0.9791,5.6358
6.9000,0.9788,5.6343
6.9250,0.9787,5.6328
6.9500,0.9786,5.6312
6.9750,0.9786,5.6295
7.0000,0.9786,5.6278
7.0250,0.9786,5.6260
7.0500,0.9786,5.6242
7.0750,0.9787,5.6223
7.1000,0.9787,5.6203
7.1250,0.9786,5.6183
7.1500,0.9786,5.6163
7.1750,0.9786,5.6142
7.2000,0.9786,5.6121
7.2250,0.9786,5.6099
7.2500,0.9786,5.6076
7.2750,0.9786,5.6053
7.3000,0.9787,5.6030
7.3250,0.9787,5.6006
7.3500,0.9789,5.5982
7.3750,0.9790,5.5958
7.4000,0.9791,5.5933
7.4250,0.9793,5.5908
7.4500,0.9795,5.5882
7.4750,0.9796,5.5856
7.5000,0.9798,5.5830
7.5250,0.9799,5.5804
7.5500,0.9800,5.5777
7.5750,0.9800,5.5751
7.6000,0.9800,5.5724
7.6250,0.9799,5.5697
7.6500,0.9797,5.5669
7.6750,0.9795,5.5642
7.7000,0.9792,5.5614
7.7250,0.9789,5.5586
7.7500,0.9786,5.5559
7.7750,0.9783,5.5531
7.8000,0.9781,5.5502
7.8250,0.9778,5.5474
7.8500,0.9777,5.5446
7.8750,0.9776,5.5417
7.9000,0.9776,5.5389
7.9250,0.9776,5.5360
7.9500,0.9777,5.5332
7.9750,0.9779,5.5303
8.0000,0.9781,5.5275
8.0250,0.9783,5.5246
8.0500,0.9785,5.5217
8.0750,0.9786,5.5189
8.1000,0.9788,5.5161
8.1250,0.9788,5.5133
8.1500,0.9788,5.5105
8.1750,0.9788,5.5077
8.2000,0.9787,5.5049
8.2250,0.9785,5.5022
8.2500,0.9783,5.4994
8.2750,0.9781,5.4967
8.3000,0.9779,5.4940
8.3250,0.9778,5.4914
8.3500,0.9776,5.4887
8.3750,0.9775,5.4861
8.4000,0.9775,5.4835
8.4250,0.9776,5.4810
8.4500,0.9777,5.4785
8.4750,0.9778,5.4760
8.5000,0.9780,5.4735
8.5250,0.9782,5.4711
8.5500,0.9783,5.4687
8.5750,0.9785,5.4664
8.6000,0.9786,5.4641
8.6250,0.9787,5.4618
8.6500,0.9787,5.4596
8.6750,0.9786,5.4575
8.7000,0.9786,5.4554
8.7250,0.9785,5.4533
8.7500,0.9784,5.4513
8.7750,0.9783,5.4494
8.8000,0.9782,5.4475
8.8250,0.9781,5.4456
8.8500,0.9779,5.4438
8.8750,0.9777,5.4421
8.9000,0.9775,5.4404
8.9250,0.9772,5.4388
8.9500,0.9769,5.4372
8.9750,0.9765,5.4357
9.0000,0.9761,5.4342
9.0250,0.9756,5.4328
9.0500,0.9751,5.4315
9.0750,0.9746,5.4302
9.1000,0.9741,5.4289
9.1250,0.9735,5.4277
9.1500,0.9730,5.4266
9.1750,0.9725,5.4255
9.2000,0.9721,5.4244
9.2250,0.9716,5.4234
9.2500,0.9713,5.4225
9.2750,0.9710,5.4216
9.3000,0.9708,5.4207
9.3250,0.9706,5.4199
9.3500,0.9706,5.4191
9.3750,0.9707,5.4183
9.4000,0.9709,5.4177
9.4250,0.9713,5.4170
9.4500,0.9718,5.4164
9.4750,0.9725,5.4159
9.5000,0.9733,5.4154
9.5250,0.9742,5.4150
9.5500,0.9753,5.4146
9.5750,0.9763,5.4143
9.6000,0.9774,5.4140
9.6250,0.9784,5.4139
9.6500,0.9794,5.4138
9.6750,0.9802,5.4137
9.7000,0.9807,5.4138
9.7250,0.9810,5.4140
9.7500,0.9810,5.4142
9.7750,0.9806,5.4145
9.8000,0.9799,5.4149
9.8250,0.9787,5.4154
9.8500,0.9772,5.4160
9.8750,0.9753,5.4166
9.9000,0.9732,5.4173
9.9250,0.9709,5.4180
9.9500,0.9685,5.4188
9.9750,0.9663,5.4196


==> anc/fig8/dimer_dV8.csv <==
timeomega_0,O_n,O_x
0.0000,1.0000,5.6569
0.0250,0.9988,5.6569
0.0500,0.9951,5.6568
0.0750,0.9892,5.6568
0.1000,0.9813,5.6568
0.1250,0.9719,5.6566
0.1500,0.9614,5.6564
0.1750,0.9501,5.6560
0.2000,0.9386,5.6555
0.2250,0.9273,5.6547
0.2500,0.9163,5.6537
0.2750,0.9061,5.6524
0.3000,0.8968,5.6508
0.3250,0.8884,5.6488
0.3500,0.8811,5.6464
0.3750,0.8747,5.6436
0.4000,0.8693,5.6404
0.4250,0.8647,5.6367
0.4500,0.8608,5.6325
0.4750,0.8576,5.6279
0.5000,0.8548,5.6228
0.5250,0.8525,5.6172
0.5500,0.8505,5.6111
0.5750,0.8488,5.6045
0.6000,0.8474,5.5974
0.6250,0.8461,5.5898
0.6500,0.8450,5.5817
0.6750,0.8441,5.5731
0.7000,0.8432,5.5640
0.7250,0.8425,5.5544
0.7500,0.8420,5.5443
0.7750,0.8415,5.5337
0.8000,0.8412,5.5226
0.8250,0.8409,5.5111
0.8500,0.8407,5.4991
0.8750,0.8406,5.4866
0.9000,0.8406,5.4737
0.9250,0.8406,5.4603
0.9500,0.8406,5.4464
0.9750,0.8406,5.4322
1.0000,0.8405,5.4175
1.0250,0.8403,5.4024
1.0500,0.8401,5.3869
1.0750,0.8397,5.3710
1.1000,0.8391,5.3547
1.1250,0.8383,5.3381
1.1500,0.8373,5.3210
1.1750,0.8361,5.3036
1.2000,0.8346,5.2858
1.2250,0.8328,5.2677
1.2500,0.8309,5.2493
1.2750,0.8287,5.2305
1.3000,0.8264,5.2113
1.3250,0.8239,5.1918
1.3500,0.8213,5.1720
1.3750,0.8187,5.1519
1.4000,0.8161,5.1314
1.4250,0.8135,5.1106
1.4500,0.8109,5.0895
1.4750,0.8084,5.0681
1.5000,0.8060,5.0464
1.5250,0.8036,5.0243
1.5500,0.8012,5.0020
1.5750,0.7989,4.9794
1.6000,0.7965,4.9564
1.6250,0.7941,4.9332
1.6500,0.7916,4.9098
1.6750,0.7890,4.8860
1.7000,0.7863,4.8620
1.7250,0.7835,4.8377
1.7500,0.7806,4.8132
1.7750,0.7777,4.7885
1.8000,0.7747,4.7634
1.8250,0.7716,4.7382
1.8500,0.7685,4.7127
1.8750,0.7653,4.6870
1.9000,0.7621,4.6611
1.9250,0.7588,4.6349
1.9500,0.7554,4.6085
1.9750,0.7520,4.5820
2.0000,0.7485,4.5552
2.0250,0.7449,4.5282
2.0500,0.7412,4.5010
2.0750,0.7375,4.4736
2.1000,0.7337,4.4461
2.1250,0.7299,4.4183
2.1500,0.7259,4.3904
2.1750,0.7219,4.3623
2.2000,0.7178,4.3340
2.2250,0.7137,4.3056
2.2500,0.7095,4.2769
2.2750,0.7052,4.2482
2.3000,0.7008,4.2192
2.3250,0.6963,4.1901
2.3500,0.6918,4.1608
2.3750,0.6872,4.1314
2.4000,0.6826,4.1019
2.4250,0.6778,4.0721
2.4500,0.6731,4.0423
2.4750,0.6682,4.0123
2.5000,0.6633,3.9821
2.5250,0.6583,3.9518
2.5500,0.6533,3.9214
2.5750,0.6482,3.8908
2.6000,0.6430,3.8600
2.6250,0.6378,3.8292
2.6500,0.6326,3.7982
2.6750,0.6273,3.7670
2.7000,0.6221,3.7358
2.7250,0.6167,3.7043
2.7500,0.6114,3.6728
2.7750,0.6061,3.6411
2.8000,0.6008,3.6093
2.8250,0.5954,3.5774
2.8500,0.5901,3.5453
2.8750,0.5849,3.5131
2.9000,0.5797,3.4807
2.9250,0.5745,3.4483
2.9500,0.5694,3.4157
2.9750,0.5644,3.3830
3.0000,0.5594,3.3502
3.0250,0.5546,3.3172
3.0500,0.5500,3.2842
3.0750,0.5454,3.2510
3.1000,0.5410,3.2178
3.1250,0.5368,3.1844
3.1500,0.5327,3.1509
3.1750,0.5289,3.1174
3.2000,0.5253,3.0838
3.2250,0.5218,3.0501
3.2500,0.5186,3.0163
3.2750,0.5157,2.9825
3.3000,0.5130,2.9487
3.3250,0.5105,2.9148
3.3500,0.5083,2.8809
3.3750,0.5063,2.8471
3.4000,0.5045,2.8132
3.4250,0.5029,2.7793
3.4500,0.5015,2.7455
3.4750,0.5003,2.7118
3.5000,0.4992,2.6781
3.5250,0.4982,2.6445
3.5500,0.4973,2.6110
3.5750,0.4963,2.5776
3.6000,0.4954,2.5444
3.6250,0.4943,2.5114
3.6500,0.4931,2.4785
3.6750,0.4917,2.4458
3.7000,0.4900,2.4134
3.7250,0.4880,2.3811
3.7500,0.4856,2.3491
3.7750,0.4829,2.3173
3.8000,0.4797,2.2858
3.8250,0.4761,2.2546
3.8500,0.4721,2.2236
3.8750,0.4676,2.1930
3.9000,0.4626,2.1626
3.9250,0.4573,2.1324
3.9500,0.4517,2.1026
3.9750,0.4458,2.0731
4.0000,0.4397,2.0438
4.0250,0.4334,2.0148
4.0500,0.4272,1.9861
4.0750,0.4210,1.9576
4.1000,0.4149,1.9295
4.1250,0.4090,1.9015
4.1500,0.4033,1.8739
4.1750,0.3980,1.8465
4.2000,0.3929,1.8193
4.2250,0.3882,1.7924
4.2500,0.3837,1.7657
4.2750,0.3795,1.7393
4.3000,0.3755,1.7132
4.3250,0.3717,1.6873
4.3500,0.3679,1.6617
4.3750,0.3643,1.6363
4.4000,0.3606,1.6112
4.4250,0.3570,1.5864
4.4500,0.3532,1.5618
4.4750,0.3495,1.5375
4.5000,0.3456,1.5135
4.5250,0.3417,1.4898
4.5500,0.3378,1.4663
4.5750,0.3339,1.4431
4.6000,0.3300,1.4202
4.6250,0.3261,1.3976
4.6500,0.3222,1.3752
4.6750,0.3184,1.3532
4.7000,0.3147,1.3314
4.7250,0.3110,1.3099
4.7500,0.3074,1.2886
4.7750,0.3038,1.2677
4.8000,0.3003,1.2470
4.8250,0.2967,1.2267
4.8500,0.2932,1.2066
4.8750,0.2897,1.1867
4.9000,0.2862,1.1672
4.9250,0.2826,1.1480
4.9500,0.2791,1.1290
4.9750,0.2755,1.1103
5.0000,0.2720,1.0919
5.0250,0.2684,1.0738
5.0500,0.2648,1.0559
5.0750,0.2613,1.0383
5.1000,0.2577,1.0210
5.1250,0.2542,1.0040
5.1500,0.2507,0.9872
5.1750,0.2473,0.9708
5.2000,0.2439,0.9545
5.2250,0.2405,0.9386
5.2500,0.2372,0.9229
5.2750,0.2340,0.9075
5.3000,0.2309,0.8923
5.3250,0.2279,0.8774
5.3500,0.2249,0.8627
5.3750,0.2221,0.8483
5.4000,0.2193,0.8342
5.4250,0.2166,0.8203
5.4500,0.2140,0.8067
5.4750,0.2115,0.7933
5.5000,0.2090,0.7802
5.5250,0.2066,0.7673
5.5500,0.2043,0.7547
5.5750,0.2020,0.7423
5.6000,0.1997,0.7302
5.6250,0.1976,0.7183
5.6500,0.1955,0.7067
5.6750,0.1935,0.6953
5.7000,0.1917,0.6842
5.7250,0.1899,0.6733
5.7500,0.1884,0.6627
5.7750,0.1871,0.6523
5.8000,0.1860,0.6422
5.8250,0.1852,0.6323
5.8500,0.1847,0.6227
5.8750,0.1845,0.6134
5.9000,0.1846,0.6043
5.9250,0.1849,0.5955
5.9500,0.1854,0.5870
5.9750,0.1860,0.5788
6.0000,0.1866,0.5708
6.0250,0.1869,0.5632
6.0500,0.1869,0.5559
6.0750,0.1862,0.5489
6.1000,0.1848,0.5422
6.1250,0.1825,0.5358
6.1500,0.1790,0.5297
6.1750,0.1743,0.5240
6.2000,0.1683,0.5185
6.2250,0.1610,0.5133
6.2500,0.1526,0.5083
6.2750,0.1431,0.5036
6.3000,0.1329,0.4990
6.3250,0.1220,0.4947
6.3500,0.1110,0.4904
6.3750,0.0999,0.4862
6.4000,0.0892,0.4821
6.4250,0.0790,0.4780
6.4500,0.0696,0.4738
6.4750,0.0611,0.4696
6.5000,0.0536,0.4654
6.5250,0.0473,0.4610
6.5500,0.0419,0.4565
6.5750,0.0376,0.4519
6.6000,0.0342,0.4471
6.6250,0.0316,0.4422
6.6500,0.0297,0.4371
6.6750,0.0283,0.4319
6.7000,0.0274,0.4264
6.7250,0.0269,0.4208
6.7500,0.0266,0.4151
6.7750,0.0266,0.4091
6.8000,0.0267,0.4030
6.8250,0.0269,0.3968
6.8500,0.0273,0.3904
6.8750,0.0277,0.3838
6.9000,0.0282,0.3771
6.9250,0.0288,0.3703
6.9500,0.0294,0.3633
6.9750,0.0301,0.3562
7.0000,0.0309,0.3490
7.0250,0.0318,0.3417
7.0500,0.0327,0.3343
7.0750,0.0336,0.3268
7.1000,0.0346,0.3192
7.1250,0.0355,0.3116
7.1500,0.0364,0.3038
7.1750,0.0372,0.2960
7.2000,0.0378,0.2882
7.2250,0.0382,0.2803
7.2500,0.0384,0.2724
7.2750,0.0382,0.2644
7.3000,0.0375,0.2564
7.3250,0.0364,0.2483
7.3500,0.0347,0.2403
7.3750,0.0325,0.2322
7.4000,0.0297,0.2241
7.4250,0.0263,0.2159
7.4500,0.0222,0.2078
7.4750,0.0177,0.1995
7.5000,0.0127,0.1912
7.5250,0.0073,0.1828
7.5500,0.0017,0.1744
7.5750,-0.0042,0.1658
7.6000,-0.0101,0.1571
7.6250,-0.0159,0.1483
7.6500,-0.0217,0.1393
7.6750,-0.0272,0.1302
7.7000,-0.0326,0.1209
7.7250,-0.0378,0.1113
7.7500,-0.0428,0.1016
7.7750,-0.0477,0.0917
7.8000,-0.0526,0.0816
7.8250,-0.0575,0.0712
7.8500,-0.0625,0.0606
7.8750,-0.0677,0.0497
7.9000,-0.0730,0.0385
7.9250,-0.0786,0.0271
7.9500,-0.0843,0.0153
7.9750,-0.0901,0.0033
8.0000,-0.0961,-0.0091
8.0250,-0.1021,-0.0218
8.0500,-0.1082,-0.0348
8.0750,-0.1143,-0.0483
8.1000,-0.1204,-0.0620
8.1250,-0.1264,-0.0762
8.1500,-0.1325,-0.0908
8.1750,-0.1387,-0.1058
8.2000,-0.1448,-0.1212
8.2250,-0.1511,-0.1370
8.2500,-0.1574,-0.1533
8.2750,-0.1637,-0.1700
8.3000,-0.1702,-0.1873
8.3250,-0.1767,-0.2050
8.3500,-0.1833,-0.2232
8.3750,-0.1899,-0.2419
8.4000,-0.1966,-0.2611
8.4250,-0.2033,-0.2809
8.4500,-0.2100,-0.3012
8.4750,-0.2168,-0.3221
8.5000,-0.2235,-0.3435
8.5250,-0.2301,-0.3655
8.5500,-0.2367,-0.3881
8.5750,-0.2431,-0.4113
8.6000,-0.2495,-0.4350
8.6250,-0.2557,-0.4594
8.6500,-0.2617,-0.4844
8.6750,-0.2675,-0.5101
8.7000,-0.2731,-0.5363
8.7250,-0.2785,-0.5632
8.7500,-0.2835,-0.5908
8.7750,-0.2883,-0.6189
8.8000,-0.2928,-0.6477
8.8250,-0.2969,-0.6771
8.8500,-0.3006,-0.7072
8.8750,-0.3040,-0.7378
8.9000,-0.3069,-0.7691
8.9250,-0.3094,-0.8010
8.9500,-0.3115,-0.8335
8.9750,-0.3132,-0.8665
9.0000,-0.3146,-0.9001
9.0250,-0.3156,-0.9343
9.0500,-0.3163,-0.9690
9.0750,-0.3168,-1.0042
9.1000,-0.3173,-1.0399
9.1250,-0.3177,-1.0761
9.1500,-0.3182,-1.1128
9.1750,-0.3189,-1.1498
9.2000,-0.3199,-1.1873
9.2250,-0.3211,-1.2251
9.2500,-0.3227,-1.2634
9.2750,-0.3245,-1.3019
9.3000,-0.3266,-1.3409
9.3250,-0.3289,-1.3801
9.3500,-0.3314,-1.4196
9.3750,-0.3340,-1.4594
9.4000,-0.3368,-1.4995
9.4250,-0.3395,-1.5399
9.4500,-0.3423,-1.5804
9.4750,-0.3452,-1.6212
9.5000,-0.3480,-1.6622
9.5250,-0.3509,-1.7034
9.5500,-0.3537,-1.7448
9.5750,-0.3564,-1.7863
9.6000,-0.3591,-1.8280
9.6250,-0.3617,-1.8698
9.6500,-0.3642,-1.9117
9.6750,-0.3666,-1.9537
9.7000,-0.3691,-1.9958
9.7250,-0.3715,-2.0379
9.7500,-0.3740,-2.0801
9.7750,-0.3767,-2.1223
9.8000,-0.3797,-2.1645
9.8250,-0.3831,-2.2067
9.8500,-0.3869,-2.2489
9.8750,-0.3913,-2.2910
9.9000,-0.3962,-2.3331
9.9250,-0.4018,-2.3751
9.9500,-0.4080,-2.4171
9.9750,-0.4150,-2.4590


==> anc/fig8/struct_dV10.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8991,27.7131
0.0500,4.8980,27.7131
0.0750,4.8925,27.7131
0.1000,4.8790,27.7131
0.1250,4.8547,27.7130
0.1500,4.8189,27.7127
0.1750,4.7736,27.7121
0.2000,4.7221,27.7111
0.2250,4.6683,27.7095
0.2500,4.6152,27.7071
0.2750,4.5643,27.7036
0.3000,4.5157,27.6990
0.3250,4.4684,27.6930
0.3500,4.4212,27.6855
0.3750,4.3732,27.6764
0.4000,4.3243,27.6654
0.4250,4.2749,27.6524
0.4500,4.2260,27.6372
0.4750,4.1783,27.6197
0.5000,4.1324,27.5997
0.5250,4.0888,27.5771
0.5500,4.0472,27.5517
0.5750,4.0074,27.5234
0.6000,3.9692,27.4920
0.6250,3.9321,27.4575
0.6500,3.8962,27.4197
0.6750,3.8615,27.3786
0.7000,3.8281,27.3340
0.7250,3.7962,27.2859
0.7500,3.7658,27.2341
0.7750,3.7370,27.1786
0.8000,3.7094,27.1194
0.8250,3.6831,27.0563
0.8500,3.6578,26.9893
0.8750,3.6334,26.9184
0.9000,3.6097,26.8435
0.9250,3.5868,26.7646
0.9500,3.5644,26.6816
0.9750,3.5426,26.5946
1.0000,3.5211,26.5034
1.0250,3.4999,26.4082
1.0500,3.4788,26.3088
1.0750,3.4579,26.2053
1.1000,3.4369,26.0976
1.1250,3.4158,25.9857
1.1500,3.3944,25.8697
1.1750,3.3726,25.7496
1.2000,3.3502,25.6252
1.2250,3.3273,25.4967
1.2500,3.3039,25.3640
1.2750,3.2802,25.2271
1.3000,3.2562,25.0861
1.3250,3.2321,24.9409
1.3500,3.2080,24.7915
1.3750,3.1839,24.6380
1.4000,3.1599,24.4804
1.4250,3.1360,24.3186
1.4500,3.1122,24.1526
1.4750,3.0887,23.9827
1.5000,3.0656,23.8086
1.5250,3.0428,23.6305
1.5500,3.0205,23.4484
1.5750,2.9984,23.2623
1.6000,2.9766,23.0722
1.6250,2.9549,22.8783
1.6500,2.9333,22.6805
1.6750,2.9118,22.4789
1.7000,2.8904,22.2736
1.7250,2.8692,22.0645
1.7500,2.8481,21.8518
1.7750,2.8270,21.6355
1.8000,2.8059,21.4157
1.8250,2.7847,21.1924
1.8500,2.7635,20.9658
1.8750,2.7424,20.7357
1.9000,2.7214,20.5025
1.9250,2.7004,20.2660
1.9500,2.6797,20.0264
1.9750,2.6589,19.7837
2.0000,2.6381,19.5381
2.0250,2.6173,19.2897
2.0500,2.5963,19.0384
2.0750,2.5752,18.7844
2.1000,2.5541,18.5277
2.1250,2.5330,18.2685
2.1500,2.5117,18.0069
2.1750,2.4904,17.7428
2.2000,2.4688,17.4765
2.2250,2.4471,17.2080
2.2500,2.4252,16.9374
2.2750,2.4030,16.6647
2.3000,2.3807,16.3902
2.3250,2.3581,16.1138
2.3500,2.3354,15.8357
2.3750,2.3126,15.5559
2.4000,2.2894,15.2746
2.4250,2.2660,14.9918
2.4500,2.2422,14.7077
2.4750,2.2181,14.4223
2.5000,2.1936,14.1358
2.5250,2.1688,13.8481
2.5500,2.1437,13.5595
2.5750,2.1184,13.2700
2.6000,2.0927,12.9797
2.6250,2.0668,12.6886
2.6500,2.0404,12.3969
2.6750,2.0137,12.1047
2.7000,1.9868,11.8121
2.7250,1.9595,11.5191
2.7500,1.9318,11.2258
2.7750,1.9038,10.9323
2.8000,1.8754,10.6388
2.8250,1.8466,10.3452
2.8500,1.8175,10.0516
2.8750,1.7881,9.7582
2.9000,1.7584,9.4651
2.9250,1.7285,9.1722
2.9500,1.6982,8.8797
2.9750,1.6677,8.5876
3.0000,1.6369,8.2961
3.0250,1.6058,8.0052
3.0500,1.5744,7.7150
3.0750,1.5428,7.4255
3.1000,1.5110,7.1368
3.1250,1.4791,6.8490
3.1500,1.4471,6.5621
3.1750,1.4150,6.2763
3.2000,1.3829,5.9915
3.2250,1.3506,5.7079
3.2500,1.3184,5.4255
3.2750,1.2861,5.1443
3.3000,1.2540,4.8645
3.3250,1.2221,4.5861
3.3500,1.1905,4.3091
3.3750,1.1591,4.0336
3.4000,1.1281,3.7598
3.4250,1.0975,3.4875
3.4500,1.0673,3.2170
3.4750,1.0377,2.9482
3.5000,1.0087,2.6812
3.5250,0.9805,2.4161
3.5500,0.9530,2.1530
3.5750,0.9263,1.8919
3.6000,0.9005,1.6329
3.6250,0.8755,1.3761
3.6500,0.8515,1.1215
3.6750,0.8285,0.8692
3.7000,0.8066,0.6192
3.7250,0.7857,0.3718
3.7500,0.7657,0.1269
3.7750,0.7468,-0.1154
3.8000,0.7287,-0.3550
3.8250,0.7114,-0.5918
3.8500,0.6950,-0.8257
3.8750,0.6792,-1.0566
3.9000,0.6640,-1.2845
3.9250,0.6495,-1.5092
3.9500,0.6353,-1.7307
3.9750,0.6215,-1.9488
4.0000,0.6078,-2.1636
4.0250,0.5942,-2.3748
4.0500,0.5805,-2.5825
4.0750,0.5666,-2.7865
4.1000,0.5523,-2.9868
4.1250,0.5377,-3.1832
4.1500,0.5225,-3.3757
4.1750,0.5068,-3.5643
4.2000,0.4907,-3.7489
4.2250,0.4741,-3.9294
4.2500,0.4571,-4.1058
4.2750,0.4398,-4.2780
4.3000,0.4221,-4.4460
4.3250,0.4041,-4.6097
4.3500,0.3857,-4.7691
4.3750,0.3670,-4.9241
4.4000,0.3480,-5.0748
4.4250,0.3288,-5.2211
4.4500,0.3096,-5.3629
4.4750,0.2904,-5.5003
4.5000,0.2715,-5.6333
4.5250,0.2529,-5.7618
4.5500,0.2346,-5.8857
4.5750,0.2167,-6.0052
4.6000,0.1989,-6.1202
4.6250,0.1814,-6.2306
4.6500,0.1638,-6.3365
4.6750,0.1464,-6.4379
4.7000,0.1290,-6.5347
4.7250,0.1118,-6.6270
4.7500,0.0948,-6.7148
4.7750,0.0783,-6.7980
4.8000,0.0620,-6.8767
4.8250,0.0461,-6.9509
4.8500,0.0304,-7.0206
4.8750,0.0149,-7.0858
4.9000,-0.0005,-7.1466
4.9250,-0.0159,-7.2029
4.9500,-0.0311,-7.2548
4.9750,-0.0462,-7.3023
5.0000,-0.0611,-7.3454
5.0250,-0.0757,-7.3841
5.0500,-0.0902,-7.4186
5.0750,-0.1046,-7.4487
5.1000,-0.1188,-7.4746
5.1250,-0.1329,-7.4963
5.1500,-0.1469,-7.5138
5.1750,-0.1609,-7.5272
5.2000,-0.1747,-7.5364
5.2250,-0.1886,-7.5417
5.2500,-0.2023,-7.5429
5.2750,-0.2160,-7.5402
5.3000,-0.2296,-7.5336
5.3250,-0.2431,-7.5231
5.3500,-0.2565,-7.5089
5.3750,-0.2697,-7.4909
5.4000,-0.2829,-7.4693
5.4250,-0.2959,-7.4441
5.4500,-0.3088,-7.4153
5.4750,-0.3216,-7.3831
5.5000,-0.3341,-7.3475
5.5250,-0.3465,-7.3085
5.5500,-0.3587,-7.2662
5.5750,-0.3707,-7.2208
5.6000,-0.3825,-7.1723
5.6250,-0.3940,-7.1206
5.6500,-0.4052,-7.0660
5.6750,-0.4162,-7.0086
5.7000,-0.4268,-6.9482
5.7250,-0.4373,-6.8851
5.7500,-0.4475,-6.8194
5.7750,-0.4577,-6.7511
5.8000,-0.4679,-6.6802
5.8250,-0.4782,-6.6069
5.8500,-0.4886,-6.5312
5.8750,-0.4992,-6.4533
5.9000,-0.5097,-6.3732
5.9250,-0.5202,-6.2910
5.9500,-0.5304,-6.2068
5.9750,-0.5406,-6.1207
6.0000,-0.5509,-6.0328
6.0250,-0.5617,-5.9432
6.0500,-0.5735,-5.8519
6.0750,-0.5865,-5.7591
6.1000,-0.6010,-5.6649
6.1250,-0.6167,-5.5693
6.1500,-0.6330,-5.4726
6.1750,-0.6494,-5.3748
6.2000,-0.6654,-5.2761
6.2250,-0.6807,-5.1765
6.2500,-0.6955,-5.0763
6.2750,-0.7102,-4.9754
6.3000,-0.7252,-4.8741
6.3250,-0.7407,-4.7724
6.3500,-0.7565,-4.6705
6.3750,-0.7721,-4.5684
6.4000,-0.7865,-4.4664
6.4250,-0.7989,-4.3646
6.4500,-0.8089,-4.2629
6.4750,-0.8162,-4.1616
6.5000,-0.8213,-4.0607
6.5250,-0.8245,-3.9604
6.5500,-0.8263,-3.8606
6.5750,-0.8271,-3.7615
6.6000,-0.8267,-3.6631
6.6250,-0.8250,-3.5655
6.6500,-0.8218,-3.4687
6.6750,-0.8169,-3.3728
6.7000,-0.8102,-3.2779
6.7250,-0.8021,-3.1839
6.7500,-0.7928,-3.0909
6.7750,-0.7825,-2.9989
6.8000,-0.7716,-2.9080
6.8250,-0.7602,-2.8182
6.8500,-0.7484,-2.7294
6.8750,-0.7361,-2.6417
6.9000,-0.7233,-2.5551
6.9250,-0.7101,-2.4697
6.9500,-0.6965,-2.3853
6.9750,-0.6826,-2.3021
7.0000,-0.6685,-2.2200
7.0250,-0.6544,-2.1391
7.0500,-0.6404,-2.0592
7.0750,-0.6266,-1.9805
7.1000,-0.6131,-1.9030
7.1250,-0.6001,-1.8265
7.1500,-0.5875,-1.7512
7.1750,-0.5756,-1.6770
7.2000,-0.5644,-1.6040
7.2250,-0.5540,-1.5321
7.2500,-0.5445,-1.4613
7.2750,-0.5360,-1.3917
7.3000,-0.5286,-1.3233
7.3250,-0.5223,-1.2561
7.3500,-0.5172,-1.1901
7.3750,-0.5133,-1.1253


==> anc/fig8/struct_dV2.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8990,27.7131
0.0500,4.8990,27.7131
0.0750,4.8988,27.7131
0.1000,4.8982,27.7131
0.1250,4.8970,27.7131
0.1500,4.8952,27.7131
0.1750,4.8928,27.7131
0.2000,4.8900,27.7130
0.2250,4.8868,27.7129
0.2500,4.8838,27.7128
0.2750,4.8810,27.7126
0.3000,4.8789,27.7124
0.3250,4.8773,27.7121
0.3500,4.8764,27.7117
0.3750,4.8762,27.7112
0.4000,4.8763,27.7107
0.4250,4.8768,27.7100
0.4500,4.8774,27.7093
0.4750,4.8779,27.7085
0.5000,4.8783,27.7077
0.5250,4.8785,27.7067
0.5500,4.8785,27.7058
0.5750,4.8783,27.7047
0.6000,4.8780,27.7036
0.6250,4.8777,27.7023
0.6500,4.8773,27.7011
0.6750,4.8769,27.6997
0.7000,4.8766,27.6983
0.7250,4.8765,27.6968
0.7500,4.8764,27.6953
0.7750,4.8764,27.6937
0.8000,4.8765,27.6920
0.8250,4.8765,27.6902
0.8500,4.8765,27.6884
0.8750,4.8764,27.6865
0.9000,4.8761,27.6845
0.9250,4.8758,27.6825
0.9500,4.8753,27.6805
0.9750,4.8749,27.6783
1.0000,4.8745,27.6761
1.0250,4.8742,27.6738
1.0500,4.8739,27.6715
1.0750,4.8738,27.6691
1.1000,4.8737,27.6666
1.1250,4.8736,27.6641
1.1500,4.8735,27.6615
1.1750,4.8733,27.6589
1.2000,4.8731,27.6562
1.2250,4.8727,27.6534
1.2500,4.8723,27.6506
1.2750,4.8718,27.6477
1.3000,4.8713,27.6448
1.3250,4.8708,27.6418
1.3500,4.8704,27.6388
1.3750,4.8701,27.6357
1.4000,4.8699,27.6326
1.4250,4.8697,27.6294
1.4500,4.8695,27.6261
1.4750,4.8694,27.6228
1.5000,4.8692,27.6195
1.5250,4.8690,27.6161
1.5500,4.8687,27.6126
1.5750,4.8683,27.6091
1.6000,4.8679,27.6056
1.6250,4.8674,27.6020
1.6500,4.8669,27.5984
1.6750,4.8664,27.5948
1.7000,4.8658,27.5910
1.7250,4.8653,27.5873
1.7500,4.8648,27.5835
1.7750,4.8643,27.5797
1.8000,4.8638,27.5758
1.8250,4.8634,27.5719
1.8500,4.8630,27.5680
1.8750,4.8626,27.5640
1.9000,4.8623,27.5600
1.9250,4.8620,27.5559
1.9500,4.8617,27.5518
1.9750,4.8613,27.5477
2.0000,4.8610,27.5436
2.0250,4.8607,27.5394
2.0500,4.8604,27.5352
2.0750,4.8601,27.5309
2.1000,4.8599,27.5267
2.1250,4.8596,27.5224
2.1500,4.8593,27.5181
2.1750,4.8590,27.5138
2.2000,4.8587,27.5095
2.2250,4.8584,27.5051
2.2500,4.8581,27.5007
2.2750,4.8578,27.4964
2.3000,4.8574,27.4920
2.3250,4.8571,27.4876
2.3500,4.8567,27.4832
2.3750,4.8563,27.4788
2.4000,4.8559,27.4744
2.4250,4.8555,27.4699
2.4500,4.8551,27.4655
2.4750,4.8547,27.4611
2.5000,4.8543,27.4567
2.5250,4.8539,27.4523
2.5500,4.8535,27.4478
2.5750,4.8531,27.4434
2.6000,4.8528,27.4390
2.6250,4.8524,27.4346
2.6500,4.8520,27.4302
2.6750,4.8516,27.4258
2.7000,4.8512,27.4215
2.7250,4.8508,27.4171
2.7500,4.8504,27.4128
2.7750,4.8499,27.4084
2.8000,4.8495,27.4041
2.8250,4.8490,27.3998
2.8500,4.8486,27.3956
2.8750,4.8481,27.3913
2.9000,4.8477,27.3871
2.9250,4.8473,27.3829
2.9500,4.8469,27.3787
2.9750,4.8464,27.3745
3.0000,4.8460,27.3703
3.0250,4.8456,27.3662
3.0500,4.8452,27.3621
3.0750,4.8448,27.3581
3.1000,4.8444,27.3540
3.1250,4.8440,27.3500
3.1500,4.8437,27.3461
3.1750,4.8435,27.3421
3.2000,4.8432,27.3382
3.2250,4.8431,27.3344
3.2500,4.8429,27.3305
3.2750,4.8428,27.3267
3.3000,4.8426,27.3230
3.3250,4.8425,27.3193
3.3500,4.8423,27.3156
3.3750,4.8421,27.3120
3.4000,4.8418,27.3085
3.4250,4.8415,27.3050
3.4500,4.8413,27.3015
3.4750,4.8410,27.2981
3.5000,4.8407,27.2947
3.5250,4.8404,27.2914
3.5500,4.8400,27.2882
3.5750,4.8397,27.2850
3.6000,4.8394,27.2819
3.6250,4.8391,27.2788
3.6500,4.8387,27.2758
3.6750,4.8384,27.2728
3.7000,4.8381,27.2699
3.7250,4.8377,27.2671
3.7500,4.8373,27.2643
3.7750,4.8370,27.2616
3.8000,4.8366,27.2589
3.8250,4.8362,27.2563
3.8500,4.8358,27.2538
3.8750,4.8353,27.2514
3.9000,4.8349,27.2489
3.9250,4.8345,27.2466
3.9500,4.8340,27.2443
3.9750,4.8336,27.2421
4.0000,4.8332,27.2400
4.0250,4.8327,27.2379
4.0500,4.8323,27.2358
4.0750,4.8319,27.2339
4.1000,4.8315,27.2320
4.1250,4.8311,27.2301
4.1500,4.8308,27.2283
4.1750,4.8304,27.2266
4.2000,4.8301,27.2249
4.2250,4.8297,27.2233
4.2500,4.8294,27.2218
4.2750,4.8290,27.2203
4.3000,4.8287,27.2189
4.3250,4.8283,27.2175
4.3500,4.8279,27.2162
4.3750,4.8276,27.2150
4.4000,4.8272,27.2138
4.4250,4.8268,27.2126
4.4500,4.8265,27.2116
4.4750,4.8261,27.2105
4.5000,4.8258,27.2096
4.5250,4.8255,27.2087
4.5500,4.8252,27.2078
4.5750,4.8249,27.2070
4.6000,4.8246,27.2062
4.6250,4.8243,27.2056
4.6500,4.8240,27.2049
4.6750,4.8237,27.2043
4.7000,4.8234,27.2038
4.7250,4.8230,27.2033
4.7500,4.8227,27.2028
4.7750,4.8223,27.2024
4.8000,4.8219,27.2021
4.8250,4.8215,27.2018
4.8500,4.8211,27.2015
4.8750,4.8207,27.2013
4.9000,4.8203,27.2011
4.9250,4.8200,27.2010
4.9500,4.8196,27.2009
4.9750,4.8194,27.2009
5.0000,4.8191,27.2008
5.0250,4.8189,27.2009
5.0500,4.8187,27.2009
5.0750,4.8185,27.2010
5.1000,4.8182,27.2011
5.1250,4.8179,27.2013
5.1500,4.8176,27.2015
5.1750,4.8172,27.2017
5.2000,4.8169,27.2020
5.2250,4.8165,27.2022
5.2500,4.8160,27.2026
5.2750,4.8156,27.2029
5.3000,4.8152,27.2032
5.3250,4.8149,27.2036
5.3500,4.8145,27.2040
5.3750,4.8142,27.2044
5.4000,4.8139,27.2049
5.4250,4.8136,27.2053
5.4500,4.8134,27.2058
5.4750,4.8131,27.2062
5.5000,4.8129,27.2067
5.5250,4.8126,27.2072
5.5500,4.8122,27.2077
5.5750,4.8118,27.2083
5.6000,4.8113,27.2088
5.6250,4.8107,27.2093
5.6500,4.8101,27.2098
5.6750,4.8093,27.2104
5.7000,4.8086,27.2109
5.7250,4.8078,27.2114
5.7500,4.8071,27.2119
5.7750,4.8064,27.2124
5.8000,4.8058,27.2129
5.8250,4.8054,27.2134
5.8500,4.8053,27.2138
5.8750,4.8054,27.2142
5.9000,4.8059,27.2146
5.9250,4.8066,27.2150
5.9500,4.8075,27.2154
5.9750,4.8085,27.2157
6.0000,4.8095,27.2161
6.0250,4.8104,27.2164
6.0500,4.8111,27.2167
6.0750,4.8115,27.2171
6.1000,4.8115,27.2174
6.1250,4.8112,27.2177
6.1500,4.8107,27.2181
6.1750,4.8100,27.2184
6.2000,4.8092,27.2187
6.2250,4.8083,27.2190
6.2500,4.8073,27.2193
6.2750,4.8062,27.2196
6.3000,4.8049,27.2199
6.3250,4.8033,27.2201
6.3500,4.8014,27.2203
6.3750,4.7992,27.2205
6.4000,4.7970,27.2206
6.4250,4.7948,27.2206
6.4500,4.7928,27.2206
6.4750,4.7913,27.2206
6.5000,4.7904,27.2204
6.5250,4.7901,27.2202
6.5500,4.7904,27.2199
6.5750,4.7913,27.2196
6.6000,4.7926,27.2191
6.6250,4.7940,27.2186
6.6500,4.7955,27.2180
6.6750,4.7968,27.2174
6.7000,4.7979,27.2167
6.7250,4.7987,27.2160
6.7500,4.7991,27.2152
6.7750,4.7992,27.2144
6.8000,4.7990,27.2135
6.8250,4.7986,27.2126
6.8500,4.7980,27.2117
6.8750,4.7973,27.2107
6.9000,4.7966,27.2096
6.9250,4.7959,27.2085
6.9500,4.7953,27.2074
6.9750,4.7947,27.2062
7.0000,4.7942,27.2050
7.0250,4.7938,27.2037
7.0500,4.7935,27.2023
7.0750,4.7931,27.2009
7.1000,4.7928,27.1995
7.1250,4.7925,27.1979
7.1500,4.7922,27.1964
7.1750,4.7919,27.1947
7.2000,4.7915,27.1931
7.2250,4.7912,27.1913
7.2500,4.7908,27.1895
7.2750,4.7904,27.1877
7.3000,4.7900,27.1858
7.3250,4.7896,27.1838
7.3500,4.7892,27.1818
7.3750,4.7888,27.1797
7.4000,4.7883,27.1776
7.4250,4.7879,27.1754
7.4500,4.7874,27.1731
7.4750,4.7869,27.1708
7.5000,4.7864,27.1685
7.5250,4.7859,27.1661
7.5500,4.7855,27.1636
7.5750,4.7850,27.1610
7.6000,4.7846,27.1584
7.6250,4.7841,27.1558
7.6500,4.7837,27.1531
7.6750,4.7833,27.1503
7.7000,4.7828,27.1475
7.7250,4.7824,27.1446
7.7500,4.7820,27.1416
7.7750,4.7816,27.1386
7.8000,4.7812,27.1356
7.8250,4.7809,27.1325
7.8500,4.7805,27.1293
7.8750,4.7802,27.1261
7.9000,4.7798,27.1228
7.9250,4.7795,27.1194
7.9500,4.7792,27.1161
7.9750,4.7788,27.1126
8.0000,4.7784,27.1091
8.0250,4.7781,27.1056
8.0500,4.7777,27.1020
8.0750,4.7773,27.0984
8.1000,4.7770,27.0947
8.1250,4.7766,27.0910
8.1500,4.7763,27.0872
8.1750,4.7760,27.0834
8.2000,4.7756,27.0796
8.2250,4.7753,27.0757
8.2500,4.7750,27.0718
8.2750,4.7747,27.0678
8.3000,4.7744,27.0638
8.3250,4.7741,27.0597
8.3500,4.7738,27.0557
8.3750,4.7734,27.0516
8.4000,4.7731,27.0474
8.4250,4.7728,27.0432
8.4500,4.7724,27.0391
8.4750,4.7721,27.0348
8.5000,4.7717,27.0306
8.5250,4.7713,27.0263
8.5500,4.7709,27.0220
8.5750,4.7704,27.0177
8.6000,4.7700,27.0134
8.6250,4.7696,27.0090
8.6500,4.7692,27.0046
8.6750,4.7688,27.0002
8.7000,4.7683,26.9958
8.7250,4.7679,26.9914
8.7500,4.7675,26.9870
8.7750,4.7670,26.9825
8.8000,4.7665,26.9781
8.8250,4.7660,26.9736
8.8500,4.7655,26.9691
8.8750,4.7649,26.9647
8.9000,4.7644,26.9602
8.9250,4.7639,26.9557
8.9500,4.7633,26.9512
8.9750,4.7628,26.9467
9.0000,4.7623,26.9422
9.0250,4.7618,26.9377
9.0500,4.7612,26.9332
9.0750,4.7607,26.9287
9.1000,4.7602,26.9242
9.1250,4.7597,26.9196
9.1500,4.7593,26.9151
9.1750,4.7589,26.9106
9.2000,4.7585,26.9062
9.2250,4.7582,26.9017
9.2500,4.7580,26.8972
9.2750,4.7578,26.8927
9.3000,4.7577,26.8883
9.3250,4.7577,26.8838
9.3500,4.7577,26.8794
9.3750,4.7578,26.8750
9.4000,4.7578,26.8706
9.4250,4.7578,26.8663
9.4500,4.7579,26.8620
9.4750,4.7578,26.8577
9.5000,4.7577,26.8534
9.5250,4.7576,26.8492
9.5500,4.7574,26.8450
9.5750,4.7572,26.8409
9.6000,4.7569,26.8368
9.6250,4.7566,26.8327
9.6500,4.7562,26.8287
9.6750,4.7559,26.8248
9.7000,4.7554,26.8209
9.7250,4.7550,26.8170
9.7500,4.7544,26.8132
9.7750,4.7539,26.8094
9.8000,4.7533,26.8057
9.8250,4.7526,26.8021
9.8500,4.7519,26.7985
9.8750,4.7511,26.7949
9.9000,4.7504,26.7914
9.9250,4.7496,26.7879
9.9500,4.7489,26.7845
9.9750,4.7482,26.7812
10.0000,4.7476,26.7779
10.0250,4.7471,26.7746
10.0500,4.7466,26.7714
10.0750,4.7463,26.7682
10.1000,4.7460,26.7651
10.1250,4.7457,26.7620
10.1500,4.7455,26.7590
10.1750,4.7453,26.7561
10.2000,4.7451,26.7531
10.2250,4.7449,26.7503
10.2500,4.7446,26.7475
10.2750,4.7443,26.7448
10.3000,4.7440,26.7421
10.3250,4.7436,26.7395
10.3500,4.7432,26.7369
10.3750,4.7428,26.7344
10.4000,4.7424,26.7319
10.4250,4.7420,26.7295
10.4500,4.7415,26.7272
10.4750,4.7410,26.7249
10.5000,4.7405,26.7227
10.5250,4.7401,26.7206
10.5500,4.7396,26.7185
10.5750,4.7392,26.7164
10.6000,4.7388,26.7144
10.6250,4.7385,26.7125
10.6500,4.7382,26.7106
10.6750,4.7378,26.7088
10.7000,4.7375,26.7071
10.7250,4.7371,26.7054
10.7500,4.7367,26.7037
10.7750,4.7363,26.7021
10.8000,4.7358,26.7006
10.8250,4.7353,26.6991
10.8500,4.7348,26.6977
10.8750,4.7344,26.6963
10.9000,4.7339,26.6950
10.9250,4.7335,26.6937
10.9500,4.7331,26.6925
10.9750,4.7328,26.6914
11.0000,4.7324,26.6903
11.0250,4.7320,26.6892
11.0500,4.7317,26.6882
11.0750,4.7313,26.6872
11.1000,4.7310,26.6863
11.1250,4.7306,26.6854
11.1500,4.7302,26.6846
11.1750,4.7299,26.6838
11.2000,4.7295,26.6831
11.2250,4.7292,26.6824
11.2500,4.7288,26.6817
11.2750,4.7285,26.6811
11.3000,4.7281,26.6805
11.3250,4.7277,26.6800
11.3500,4.7273,26.6795
11.3750,4.7269,26.6791
11.4000,4.7265,26.6786
11.4250,4.7261,26.6783
11.4500,4.7257,26.6779
11.4750,4.7253,26.6776
11.5000,4.7250,26.6773
11.5250,4.7246,26.6771
11.5500,4.7242,26.6769
11.5750,4.7239,26.6767
11.6000,4.7235,26.6765
11.6250,4.7231,26.6764
11.6500,4.7228,26.6763
11.6750,4.7224,26.6762
11.7000,4.7221,26.6761
11.7250,4.7217,26.6761
11.7500,4.7214,26.6761
11.7750,4.7211,26.6761
11.8000,4.7207,26.6761
11.8250,4.7204,26.6761
11.8500,4.7201,26.6762
11.8750,4.7197,26.6762
11.9000,4.7194,26.6763
11.9250,4.7191,26.6764
11.9500,4.7189,26.6765
11.9750,4.7187,26.6766
12.0000,4.7185,26.6767
12.0250,4.7184,26.6769
12.0500,4.7184,26.6770
12.0750,4.7185,26.6772
12.1000,4.7186,26.6773
12.1250,4.7187,26.6775
12.1500,4.7188,26.6776
12.1750,4.7188,26.6778
12.2000,4.7186,26.6780
12.2250,4.7182,26.6782
12.2500,4.7176,26.6784
12.2750,4.7168,26.6786
12.3000,4.7157,26.6788
12.3250,4.7145,26.6790
12.3500,4.7133,26.6792
12.3750,4.7123,26.6794
12.4000,4.7115,26.6796
12.4250,4.7110,26.6798
12.4500,4.7108,26.6799
12.4750,4.7109,26.6800
12.5000,4.7112,26.6801
12.5250,4.7115,26.6802
12.5500,4.7117,26.6802
12.5750,4.7116,26.6803
12.6000,4.7113,26.6803
12.6250,4.7107,26.6803
12.6500,4.7099,26.6803
12.6750,4.7092,26.6802
12.7000,4.7086,26.6802
12.7250,4.7083,26.6801
12.7500,4.7082,26.6799
12.7750,4.7085,26.6798
12.8000,4.7090,26.6796
12.8250,4.7096,26.6794
12.8500,4.7101,26.6792
12.8750,4.7105,26.6789
12.9000,4.7107,26.6786
12.9250,4.7106,26.6783
12.9500,4.7103,26.6780
12.9750,4.7098,26.6777
13.0000,4.7092,26.6773
13.0250,4.7085,26.6769
13.0500,4.7077,26.6765
13.0750,4.7070,26.6760
13.1000,4.7064,26.6756
13.1250,4.7058,26.6751
13.1500,4.7053,26.6745
13.1750,4.7049,26.6739
13.2000,4.7047,26.6733
13.2250,4.7045,26.6727
13.2500,4.7044,26.6720
13.2750,4.7044,26.6712
13.3000,4.7044,26.6705
13.3250,4.7043,26.6696
13.3500,4.7042,26.6688
13.3750,4.7040,26.6679
13.4000,4.7037,26.6670
13.4250,4.7034,26.6660
13.4500,4.7030,26.6650
13.4750,4.7026,26.6640
13.5000,4.7022,26.6629
13.5250,4.7018,26.6618
13.5500,4.7014,26.6607
13.5750,4.7010,26.6595
13.6000,4.7006,26.6582
13.6250,4.7001,26.6570
13.6500,4.6997,26.6556
13.6750,4.6993,26.6543
13.7000,4.6990,26.6528
13.7250,4.6986,26.6514
13.7500,4.6982,26.6499
13.7750,4.6979,26.6483
13.8000,4.6975,26.6467
13.8250,4.6972,26.6451
13.8500,4.6968,26.6434
13.8750,4.6964,26.6417
13.9000,4.6960,26.6399
13.9250,4.6956,26.6380
13.9500,4.6953,26.6362
13.9750,4.6949,26.6342
14.0000,4.6946,26.6322
14.0250,4.6943,26.6302
14.0500,4.6940,26.6281
14.0750,4.6937,26.6260
14.1000,4.6934,26.6239
14.1250,4.6930,26.6216
14.1500,4.6926,26.6194
14.1750,4.6922,26.6171
14.2000,4.6918,26.6147
14.2250,4.6914,26.6123
14.2500,4.6910,26.6099
14.2750,4.6906,26.6074
14.3000,4.6902,26.6048
14.3250,4.6898,26.6022
14.3500,4.6895,26.5996
14.3750,4.6892,26.5969
14.4000,4.6889,26.5942
14.4250,4.6886,26.5914
14.4500,4.6883,26.5886
14.4750,4.6879,26.5858
14.5000,4.6875,26.5829
14.5250,4.6870,26.5799
14.5500,4.6865,26.5769
14.5750,4.6860,26.5739
14.6000,4.6855,26.5709
14.6250,4.6849,26.5677
14.6500,4.6844,26.5646
14.6750,4.6839,26.5614
14.7000,4.6834,26.5582
14.7250,4.6829,26.5549
14.7500,4.6825,26.5516
14.7750,4.6821,26.5483
14.8000,4.6817,26.5449
14.8250,4.6814,26.5414
14.8500,4.6811,26.5380
14.8750,4.6807,26.5345
14.9000,4.6803,26.5309
14.9250,4.6799,26.5273
14.9500,4.6794,26.5237
14.9750,4.6789,26.5201
15.0000,4.6783,26.5164
15.0250,4.6776,26.5127
15.0500,4.6769,26.5090
15.0750,4.6761,26.5052
15.1000,4.6753,26.5014
15.1250,4.6746,26.4975
15.1500,4.6738,26.4937
15.1750,4.6732,26.4897
15.2000,4.6725,26.4858
15.2250,4.6719,26.4818
15.2500,4.6714,26.4778
15.2750,4.6710,26.4738
15.3000,4.6706,26.4697
15.3250,4.6702,26.4656
15.3500,4.6700,26.4614
15.3750,4.6698,26.4573
15.4000,4.6696,26.4531
15.4250,4.6695,26.4488
15.4500,4.6694,26.4446
15.4750,4.6694,26.4403
15.5000,4.6695,26.4361
15.5250,4.6695,26.4318
15.5500,4.6696,26.4275
15.5750,4.6697,26.4232
15.6000,4.6698,26.4188
15.6250,4.6699,26.4145
15.6500,4.6699,26.4102
15.6750,4.6699,26.4059
15.7000,4.6698,26.4016
15.7250,4.6696,26.3973
15.7500,4.6694,26.3930
15.7750,4.6690,26.3887
15.8000,4.6686,26.3845
15.8250,4.6681,26.3802
15.8500,4.6675,26.3760
15.8750,4.6667,26.3718
15.9000,4.6659,26.3676
15.9250,4.6650,26.3634
15.9500,4.6641,26.3592
15.9750,4.6631,26.3551
16.0000,4.6621,26.3509
16.0250,4.6612,26.3468
16.0500,4.6603,26.3427
16.0750,4.6594,26.3386
16.1000,4.6587,26.3345
16.1250,4.6581,26.3304
16.1500,4.6576,26.3263
16.1750,4.6572,26.3223
16.2000,4.6568,26.3182
16.2250,4.6566,26.3142
16.2500,4.6565,26.3102
16.2750,4.6564,26.3062
16.3000,4.6564,26.3022
16.3250,4.6564,26.2983
16.3500,4.6564,26.2944
16.3750,4.6565,26.2905
16.4000,4.6565,26.2866
16.4250,4.6566,26.2828
16.4500,4.6566,26.2790
16.4750,4.6566,26.2752
16.5000,4.6565,26.2715
16.5250,4.6563,26.2678
16.5500,4.6562,26.2642
16.5750,4.6559,26.2606
16.6000,4.6556,26.2571
16.6250,4.6553,26.2536
16.6500,4.6549,26.2502
16.6750,4.6546,26.2468
16.7000,4.6542,26.2435
16.7250,4.6538,26.2402
16.7500,4.6534,26.2370
16.7750,4.6530,26.2338
16.8000,4.6526,26.2307
16.8250,4.6523,26.2276
16.8500,4.6519,26.2246
16.8750,4.6516,26.2216
16.9000,4.6513,26.2187
16.9250,4.6510,26.2159
16.9500,4.6506,26.2131
16.9750,4.6503,26.2104
17.0000,4.6499,26.2077
17.0250,4.6495,26.2051
17.0500,4.6491,26.2026
17.0750,4.6487,26.2001
17.1000,4.6483,26.1976
17.1250,4.6478,26.1953
17.1500,4.6474,26.1930
17.1750,4.6470,26.1907
17.2000,4.6467,26.1885
17.2250,4.6463,26.1864
17.2500,4.6460,26.1843
17.2750,4.6457,26.1823
17.3000,4.6454,26.1804
17.3250,4.6451,26.1785
17.3500,4.6448,26.1767
17.3750,4.6445,26.1749
17.4000,4.6442,26.1732
17.4250,4.6439,26.1715
17.4500,4.6435,26.1700
17.4750,4.6431,26.1684
17.5000,4.6427,26.1670
17.5250,4.6423,26.1656
17.5500,4.6419,26.1642
17.5750,4.6415,26.1629
17.6000,4.6412,26.1617
17.6250,4.6408,26.1605
17.6500,4.6404,26.1594
17.6750,4.6401,26.1584
17.7000,4.6398,26.1573
17.7250,4.6395,26.1564
17.7500,4.6392,26.1555
17.7750,4.6389,26.1547
17.8000,4.6386,26.1539
17.8250,4.6383,26.1531
17.8500,4.6379,26.1525
17.8750,4.6376,26.1518
17.9000,4.6373,26.1513
17.9250,4.6369,26.1507
17.9500,4.6366,26.1502
17.9750,4.6362,26.1498
18.0000,4.6358,26.1494
18.0250,4.6354,26.1491
18.0500,4.6350,26.1488
18.0750,4.6346,26.1485
18.1000,4.6342,26.1483
18.1250,4.6338,26.1482
18.1500,4.6334,26.1480
18.1750,4.6330,26.1479
18.2000,4.6327,26.1479
18.2250,4.6325,26.1479
18.2500,4.6322,26.1479
18.2750,4.6320,26.1479
18.3000,4.6317,26.1480
18.3250,4.6314,26.1481
18.3500,4.6309,26.1483
18.3750,4.6303,26.1485
18.4000,4.6296,26.1487
18.4250,4.6286,26.1489
18.4500,4.6275,26.1491
18.4750,4.6262,26.1494
18.5000,4.6248,26.1497
18.5250,4.6235,26.1500
18.5500,4.6223,26.1503
18.5750,4.6214,26.1505
18.6000,4.6208,26.1508
18.6250,4.6206,26.1511
18.6500,4.6208,26.1513
18.6750,4.6214,26.1516
18.7000,4.6223,26.1518
18.7250,4.6233,26.1521
18.7500,4.6241,26.1523
18.7750,4.6248,26.1526
18.8000,4.6251,26.1528
18.8250,4.6251,26.1531
18.8500,4.6248,26.1534
18.8750,4.6241,26.1536
18.9000,4.6234,26.1539
18.9250,4.6226,26.1542
18.9500,4.6219,26.1544
18.9750,4.6214,26.1547
19.0000,4.6209,26.1549
19.0250,4.6207,26.1552
19.0500,4.6204,26.1554
19.0750,4.6202,26.1556
19.1000,4.6198,26.1558
19.1250,4.6194,26.1560
19.1500,4.6189,26.1562
19.1750,4.6183,26.1563
19.2000,4.6176,26.1565
19.2250,4.6170,26.1566
19.2500,4.6165,26.1567
19.2750,4.6161,26.1567
19.3000,4.6158,26.1567
19.3250,4.6156,26.1567
19.3500,4.6156,26.1567
19.3750,4.6156,26.1567
19.4000,4.6156,26.1566
19.4250,4.6156,26.1565
19.4500,4.6155,26.1563
19.4750,4.6154,26.1561
19.5000,4.6152,26.1559
19.5250,4.6149,26.1557
19.5500,4.6145,26.1554
19.5750,4.6141,26.1551
19.6000,4.6136,26.1548
19.6250,4.6130,26.1544
19.6500,4.6125,26.1540
19.6750,4.6120,26.1535
19.7000,4.6115,26.1530
19.7250,4.6110,26.1525
19.7500,4.6106,26.1519
19.7750,4.6103,26.1513
19.8000,4.6100,26.1506
19.8250,4.6097,26.1499
19.8500,4.6095,26.1491
19.8750,4.6093,26.1483
19.9000,4.6091,26.1475
19.9250,4.6089,26.1466
19.9500,4.6087,26.1456
19.9750,4.6084,26.1446
20.0000,4.6081,26.1436
20.0250,4.6078,26.1425
20.0500,4.6075,26.1413
20.0750,4.6072,26.1402
20.1000,4.6068,26.1389
20.1250,4.6065,26.1376
20.1500,4.6062,26.1363
20.1750,4.6060,26.1349
20.2000,4.6057,26.1335
20.2250,4.6055,26.1320
20.2500,4.6053,26.1304
20.2750,4.6051,26.1288
20.3000,4.6048,26.1272
20.3250,4.6046,26.1255
20.3500,4.6043,26.1238
20.3750,4.6041,26.1220
20.4000,4.6038,26.1201
20.4250,4.6035,26.1182
20.4500,4.6032,26.1163
20.4750,4.6029,26.1143
20.5000,4.6025,26.1123
20.5250,4.6022,26.1102
20.5500,4.6019,26.1081
20.5750,4.6016,26.1059
20.6000,4.6012,26.1037
20.6250,4.6009,26.1014
20.6500,4.6005,26.0991
20.6750,4.6001,26.0967
20.7000,4.5997,26.0943
20.7250,4.5992,26.0918
20.7500,4.5987,26.0893
20.7750,4.5983,26.0868
20.8000,4.5978,26.0842
20.8250,4.5974,26.0815
20.8500,4.5970,26.0788
20.8750,4.5967,26.0761
20.9000,4.5965,26.0733
20.9250,4.5963,26.0704
20.9500,4.5961,26.0675
20.9750,4.5960,26.0646
21.0000,4.5959,26.0616
21.0250,4.5958,26.0586
21.0500,4.5956,26.0556
21.0750,4.5954,26.0525
21.1000,4.5951,26.0494
21.1250,4.5948,26.0462
21.1500,4.5944,26.0430
21.1750,4.5939,26.0398
21.2000,4.5934,26.0366
21.2250,4.5928,26.0333
21.2500,4.5921,26.0300
21.2750,4.5915,26.0266
21.3000,4.5908,26.0232
21.3250,4.5902,26.0198
21.3500,4.5896,26.0163
21.3750,4.5891,26.0128
21.4000,4.5887,26.0093
21.4250,4.5884,26.0057
21.4500,4.5881,26.0022
21.4750,4.5880,25.9985
21.5000,4.5879,25.9949
21.5250,4.5879,25.9912
21.5500,4.5880,25.9875
21.5750,4.5882,25.9838
21.6000,4.5883,25.9800
21.6250,4.5885,25.9763
21.6500,4.5886,25.9725
21.6750,4.5887,25.9687
21.7000,4.5888,25.9649
21.7250,4.5888,25.9612
21.7500,4.5888,25.9574
21.7750,4.5888,25.9536
21.8000,4.5886,25.9498
21.8250,4.5884,25.9460
21.8500,4.5882,25.9422
21.8750,4.5878,25.9384
21.9000,4.5874,25.9346
21.9250,4.5869,25.9309
21.9500,4.5863,25.9271
21.9750,4.5857,25.9234
22.0000,4.5850,25.9197
22.0250,4.5843,25.9159
22.0500,4.5836,25.9122
22.0750,4.5829,25.9085
22.1000,4.5821,25.9048
22.1250,4.5814,25.9012
22.1500,4.5808,25.8975
22.1750,4.5801,25.8938
22.2000,4.5795,25.8902
22.2250,4.5790,25.8865
22.2500,4.5785,25.8829
22.2750,4.5781,25.8792
22.3000,4.5777,25.8756
22.3250,4.5775,25.8720
22.3500,4.5773,25.8684
22.3750,4.5772,25.8649
22.4000,4.5771,25.8613
22.4250,4.5771,25.8577
22.4500,4.5772,25.8542
22.4750,4.5773,25.8507
22.5000,4.5774,25.8473
22.5250,4.5775,25.8438
22.5500,4.5776,25.8404
22.5750,4.5777,25.8370
22.6000,4.5777,25.8337
22.6250,4.5777,25.8304
22.6500,4.5776,25.8271
22.6750,4.5774,25.8239
22.7000,4.5772,25.8207
22.7250,4.5769,25.8175
22.7500,4.5766,25.8144
22.7750,4.5762,25.8114
22.8000,4.5758,25.8084
22.8250,4.5754,25.8054
22.8500,4.5749,25.8025
22.8750,4.5745,25.7997
22.9000,4.5741,25.7969
22.9250,4.5737,25.7941
22.9500,4.5733,25.7914
22.9750,4.5729,25.7887
23.0000,4.5726,25.7861
23.0250,4.5722,25.7835
23.0500,4.5719,25.7810
23.0750,4.5715,25.7786
23.1000,4.5712,25.7761
23.1250,4.5708,25.7738
23.1500,4.5704,25.7715
23.1750,4.5700,25.7692
23.2000,4.5696,25.7670
23.2250,4.5692,25.7648
23.2500,4.5688,25.7627
23.2750,4.5684,25.7606
23.3000,4.5680,25.7586
23.3250,4.5676,25.7567
23.3500,4.5672,25.7548
23.3750,4.5668,25.7529
23.4000,4.5665,25.7511
23.4250,4.5662,25.7493
23.4500,4.5658,25.7476
23.4750,4.5655,25.7460
23.5000,4.5652,25.7444
23.5250,4.5649,25.7428
23.5500,4.5646,25.7413
23.5750,4.5643,25.7398
23.6000,4.5640,25.7384
23.6250,4.5637,25.7370
23.6500,4.5634,25.7357
23.6750,4.5631,25.7345
23.7000,4.5629,25.7332
23.7250,4.5627,25.7321
23.7500,4.5624,25.7310
23.7750,4.5622,25.7299
23.8000,4.5620,25.7289
23.8250,4.5618,25.7279
23.8500,4.5615,25.7269
23.8750,4.5613,25.7261
23.9000,4.5610,25.7252
23.9250,4.5607,25.7244
23.9500,4.5603,25.7237
23.9750,4.5600,25.7230
24.0000,4.5596,25.7223
24.0250,4.5593,25.7217
24.0500,4.5589,25.7212
24.0750,4.5586,25.7206
24.1000,4.5582,25.7201
24.1250,4.5579,25.7197
24.1500,4.5575,25.7193
24.1750,4.5572,25.7189
24.2000,4.5568,25.7186
24.2250,4.5564,25.7183
24.2500,4.5561,25.7180
24.2750,4.5557,25.7178
24.3000,4.5553,25.7176
24.3250,4.5549,25.7174
24.3500,4.5545,25.7173
24.3750,4.5541,25.7172
24.4000,4.5538,25.7171
24.4250,4.5534,25.7171
24.4500,4.5531,25.7170
24.4750,4.5527,25.7170
24.5000,4.5522,25.7171
24.5250,4.5516,25.7171
24.5500,4.5509,25.7172
24.5750,4.5502,25.7172
24.6000,4.5493,25.7173
24.6250,4.5483,25.7174
24.6500,4.5472,25.7175
24.6750,4.5462,25.7176
24.7000,4.5452,25.7177
24.7250,4.5444,25.7178
24.7500,4.5438,25.7179
24.7750,4.5434,25.7180
24.8000,4.5433,25.7181
24.8250,4.5436,25.7181
24.8500,4.5441,25.7182
24.8750,4.5448,25.7182
24.9000,4.5457,25.7183
24.9250,4.5465,25.7183
24.9500,4.5472,25.7183
24.9750,4.5478,25.7184
25.0000,4.5480,25.7184
25.0250,4.5478,25.7184
25.0500,4.5473,25.7185
25.0750,4.5465,25.7185
25.1000,4.5455,25.7186
25.1250,4.5445,25.7186
25.1500,4.5434,25.7187
25.1750,4.5426,25.7187
25.2000,4.5419,25.7187
25.2250,4.5414,25.7187
25.2500,4.5411,25.7187
25.2750,4.5409,25.7186
25.3000,4.5407,25.7186
25.3250,4.5406,25.7185
25.3500,4.5403,25.7184
25.3750,4.5400,25.7182
25.4000,4.5396,25.7181
25.4250,4.5391,25.7179
25.4500,4.5387,25.7177
25.4750,4.5384,25.7175
25.5000,4.5382,25.7172
25.5250,4.5381,25.7169
25.5500,4.5380,25.7166
25.5750,4.5380,25.7162
25.6000,4.5380,25.7159
25.6250,4.5380,25.7155
25.6500,4.5379,25.7150
25.6750,4.5377,25.7146
25.7000,4.5375,25.7141
25.7250,4.5371,25.7136
25.7500,4.5368,25.7130
25.7750,4.5364,25.7124
25.8000,4.5361,25.7118
25.8250,4.5357,25.7111
25.8500,4.5354,25.7105
25.8750,4.5350,25.7097
25.9000,4.5348,25.7090
25.9250,4.5345,25.7082
25.9500,4.5343,25.7074
25.9750,4.5342,25.7065
26.0000,4.5341,25.7056
26.0250,4.5340,25.7047
26.0500,4.5340,25.7037
26.0750,4.5340,25.7027
26.1000,4.5340,25.7017
26.1250,4.5339,25.7006
26.1500,4.5338,25.6995
26.1750,4.5337,25.6983
26.2000,4.5336,25.6971
26.2250,4.5334,25.6959
26.2500,4.5333,25.6947
26.2750,4.5332,25.6934
26.3000,4.5331,25.6921
26.3250,4.5330,25.6908
26.3500,4.5329,25.6894
26.3750,4.5328,25.6880
26.4000,4.5327,25.6866
26.4250,4.5326,25.6851
26.4500,4.5324,25.6836
26.4750,4.5322,25.6821
26.5000,4.5319,25.6806
26.5250,4.5316,25.6790
26.5500,4.5314,25.6774
26.5750,4.5311,25.6758
26.6000,4.5308,25.6741
26.6250,4.5305,25.6724
26.6500,4.5302,25.6707
26.6750,4.5299,25.6690
26.7000,4.5297,25.6672
26.7250,4.5294,25.6654
26.7500,4.5291,25.6636
26.7750,4.5288,25.6617
26.8000,4.5286,25.6599
26.8250,4.5283,25.6580
26.8500,4.5281,25.6560
26.8750,4.5278,25.6541
26.9000,4.5276,25.6521
26.9250,4.5273,25.6501
26.9500,4.5271,25.6480
26.9750,4.5268,25.6460
27.0000,4.5266,25.6439
27.0250,4.5264,25.6418
27.0500,4.5262,25.6396
27.0750,4.5261,25.6375
27.1000,4.5260,25.6353
27.1250,4.5259,25.6331
27.1500,4.5258,25.6308
27.1750,4.5256,25.6286
27.2000,4.5255,25.6263
27.2250,4.5254,25.6241
27.2500,4.5252,25.6218
27.2750,4.5250,25.6195
27.3000,4.5247,25.6171
27.3250,4.5244,25.6148
27.3500,4.5241,25.6125
27.3750,4.5237,25.6101
27.4000,4.5234,25.6077
27.4250,4.5230,25.6053
27.4500,4.5227,25.6029
27.4750,4.5224,25.6005
27.5000,4.5221,25.5981
27.5250,4.5218,25.5957
27.5500,4.5216,25.5932
27.5750,4.5213,25.5907
27.6000,4.5211,25.5883
27.6250,4.5209,25.5858
27.6500,4.5207,25.5833
27.6750,4.5206,25.5808
27.7000,4.5204,25.5783
27.7250,4.5202,25.5758
27.7500,4.5201,25.5733
27.7750,4.5199,25.5708
27.8000,4.5197,25.5683
27.8250,4.5195,25.5658
27.8500,4.5193,25.5633
27.8750,4.5190,25.5607
27.9000,4.5187,25.5582
27.9250,4.5184,25.5557
27.9500,4.5181,25.5532
27.9750,4.5177,25.5507
28.0000,4.5174,25.5482
28.0250,4.5170,25.5457
28.0500,4.5166,25.5432
28.0750,4.5161,25.5407
28.1000,4.5157,25.5382
28.1250,4.5152,25.5357
28.1500,4.5148,25.5332
28.1750,4.5143,25.5308
28.2000,4.5138,25.5283
28.2250,4.5133,25.5258
28.2500,4.5128,25.5233
28.2750,4.5124,25.5209
28.3000,4.5120,25.5184
28.3250,4.5117,25.5159
28.3500,4.5114,25.5135
28.3750,4.5112,25.5110
28.4000,4.5111,25.5085
28.4250,4.5111,25.5061
28.4500,4.5111,25.5037
28.4750,4.5111,25.5012
28.5000,4.5112,25.4988
28.5250,4.5113,25.4964
28.5500,4.5113,25.4940
28.5750,4.5114,25.4916
28.6000,4.5114,25.4892
28.6250,4.5114,25.4869
28.6500,4.5113,25.4846
28.6750,4.5112,25.4823
28.7000,4.5110,25.4800
28.7250,4.5107,25.4777
28.7500,4.5104,25.4755
28.7750,4.5101,25.4733
28.8000,4.5097,25.4711
28.8250,4.5093,25.4689
28.8500,4.5088,25.4668
28.8750,4.5084,25.4647
28.9000,4.5079,25.4626
28.9250,4.5075,25.4605
28.9500,4.5071,25.4584
28.9750,4.5066,25.4564
29.0000,4.5062,25.4544
29.0250,4.5059,25.4524
29.0500,4.5055,25.4505
29.0750,4.5052,25.4485
29.1000,4.5048,25.4466
29.1250,4.5045,25.4447
29.1500,4.5042,25.4429
29.1750,4.5039,25.4410
29.2000,4.5037,25.4392
29.2250,4.5034,25.4374
29.2500,4.5031,25.4356
29.2750,4.5028,25.4338
29.3000,4.5026,25.4321
29.3250,4.5023,25.4304
29.3500,4.5021,25.4287
29.3750,4.5018,25.4270
29.4000,4.5016,25.4254
29.4250,4.5014,25.4238
29.4500,4.5012,25.4222
29.4750,4.5010,25.4206
29.5000,4.5008,25.4191
29.5250,4.5006,25.4176
29.5500,4.5005,25.4161
29.5750,4.5003,25.4146
29.6000,4.5002,25.4132
29.6250,4.5000,25.4118
29.6500,4.4999,25.4104
29.6750,4.4998,25.4090
29.7000,4.4996,25.4077
29.7250,4.4994,25.4064
29.7500,4.4992,25.4051
29.7750,4.4990,25.4039
29.8000,4.4988,25.4027
29.8250,4.4986,25.4015
29.8500,4.4983,25.4003
29.8750,4.4981,25.3992
29.9000,4.4979,25.3981
29.9250,4.4977,25.3970
29.9500,4.4975,25.3959
29.9750,4.4973,25.3949
30.0000,4.4971,25.3939
30.0250,4.4969,25.3930
30.0500,4.4967,25.3920
30.0750,4.4965,25.3911
30.1000,4.4963,25.3902
30.1250,4.4960,25.3894
30.1500,4.4958,25.3885
30.1750,4.4955,25.3877
30.2000,4.4952,25.3869
30.2250,4.4950,25.3862
30.2500,4.4947,25.3855
30.2750,4.4944,25.3848
30.3000,4.4941,25.3841
30.3250,4.4939,25.3834
30.3500,4.4936,25.3828
30.3750,4.4933,25.3822
30.4000,4.4931,25.3816
30.4250,4.4929,25.3810
30.4500,4.4926,25.3805
30.4750,4.4924,25.3800
30.5000,4.4922,25.3795
30.5250,4.4920,25.3790
30.5500,4.4918,25.3785
30.5750,4.4916,25.3781
30.6000,4.4914,25.3776
30.6250,4.4912,25.3772
30.6500,4.4909,25.3768
30.6750,4.4905,25.3764
30.7000,4.4901,25.3761
30.7250,4.4897,25.3757
30.7500,4.4892,25.3754
30.7750,4.4886,25.3751
30.8000,4.4881,25.3748
30.8250,4.4875,25.3745
30.8500,4.4869,25.3742
30.8750,4.4864,25.3739
30.9000,4.4860,25.3736
30.9250,4.4857,25.3733
30.9500,4.4855,25.3730
30.9750,4.4855,25.3727
31.0000,4.4857,25.3724
31.0250,4.4860,25.3721
31.0500,4.4864,25.3718
31.0750,4.4869,25.3715
31.1000,4.4874,25.3712
31.1250,4.4878,25.3710
31.1500,4.4880,25.3707
31.1750,4.4879,25.3704
31.2000,4.4876,25.3702
31.2250,4.4869,25.3700
31.2500,4.4860,25.3697
31.2750,4.4849,25.3695
31.3000,4.4837,25.3693
31.3250,4.4826,25.3691
31.3500,4.4817,25.3688
31.3750,4.4811,25.3686
31.4000,4.4807,25.3683
31.4250,4.4807,25.3680
31.4500,4.4808,25.3677
31.4750,4.4810,25.3674
31.5000,4.4813,25.3671
31.5250,4.4814,25.3668
31.5500,4.4813,25.3665
31.5750,4.4811,25.3661
31.6000,4.4807,25.3658
31.6250,4.4802,25.3654
31.6500,4.4797,25.3650
31.6750,4.4793,25.3646
31.7000,4.4789,25.3642
31.7250,4.4787,25.3637
31.7500,4.4785,25.3633
31.7750,4.4784,25.3628
31.8000,4.4783,25.3623
31.8250,4.4782,25.3618
31.8500,4.4781,25.3613
31.8750,4.4778,25.3607
31.9000,4.4776,25.3601
31.9250,4.4772,25.3595
31.9500,4.4768,25.3589
31.9750,4.4764,25.3583
32.0000,4.4760,25.3576
32.0250,4.4757,25.3570
32.0500,4.4753,25.3562
32.0750,4.4750,25.3555
32.1000,4.4747,25.3548
32.1250,4.4745,25.3540
32.1500,4.4744,25.3532
32.1750,4.4743,25.3523
32.2000,4.4743,25.3514
32.2250,4.4743,25.3506
32.2500,4.4742,25.3496
32.2750,4.4742,25.3487
32.3000,4.4742,25.3477
32.3250,4.4741,25.3467
32.3500,4.4740,25.3457
32.3750,4.4739,25.3447
32.4000,4.4738,25.3436
32.4250,4.4737,25.3425
32.4500,4.4736,25.3414
32.4750,4.4734,25.3403
32.5000,4.4733,25.3391
32.5250,4.4732,25.3379
32.5500,4.4731,25.3367
32.5750,4.4729,25.3355
32.6000,4.4727,25.3343
32.6250,4.4725,25.3330
32.6500,4.4723,25.3317
32.6750,4.4721,25.3304
32.7000,4.4719,25.3291
32.7250,4.4717,25.3277
32.7500,4.4715,25.3264
32.7750,4.4713,25.3250
32.8000,4.4711,25.3236
32.8250,4.4709,25.3221
32.8500,4.4707,25.3207
32.8750,4.4705,25.3192
32.9000,4.4702,25.3177
32.9250,4.4700,25.3162
32.9500,4.4698,25.3147
32.9750,4.4697,25.3131
33.0000,4.4695,25.3116
33.0250,4.4694,25.3100
33.0500,4.4693,25.3084
33.0750,4.4692,25.3067
33.1000,4.4691,25.3051
33.1250,4.4690,25.3035
33.1500,4.4689,25.3018
33.1750,4.4687,25.3001
33.2000,4.4686,25.2984
33.2250,4.4684,25.2967
33.2500,4.4683,25.2950
33.2750,4.4682,25.2932
33.3000,4.4680,25.2915
33.3250,4.4679,25.2897
33.3500,4.4678,25.2880
33.3750,4.4676,25.2862
33.4000,4.4675,25.2844
33.4250,4.4674,25.2826
33.4500,4.4673,25.2808
33.4750,4.4671,25.2790
33.5000,4.4669,25.2772
33.5250,4.4667,25.2754
33.5500,4.4665,25.2735
33.5750,4.4663,25.2717
33.6000,4.4660,25.2699
33.6250,4.4658,25.2680
33.6500,4.4656,25.2662
33.6750,4.4654,25.2643
33.7000,4.4652,25.2625
33.7250,4.4650,25.2606
33.7500,4.4649,25.2588
33.7750,4.4647,25.2569
33.8000,4.4646,25.2550
33.8250,4.4644,25.2532
33.8500,4.4642,25.2513
33.8750,4.4639,25.2495
33.9000,4.4636,25.2476
33.9250,4.4633,25.2458
33.9500,4.4629,25.2439
33.9750,4.4625,25.2420
34.0000,4.4620,25.2402
34.0250,4.4615,25.2383
34.0500,4.4610,25.2365
34.0750,4.4605,25.2346
34.1000,4.4600,25.2327
34.1250,4.4595,25.2309
34.1500,4.4591,25.2290
34.1750,4.4587,25.2271
34.2000,4.4584,25.2253
34.2250,4.4581,25.2234
34.2500,4.4577,25.2215
34.2750,4.4574,25.2196
34.3000,4.4571,25.2177
34.3250,4.4568,25.2159
34.3500,4.4565,25.2140
34.3750,4.4563,25.2121
34.4000,4.4560,25.2102
34.4250,4.4559,25.2083
34.4500,4.4558,25.2064
34.4750,4.4558,25.2044
34.5000,4.4558,25.2025
34.5250,4.4559,25.2006
34.5500,4.4560,25.1987
34.5750,4.4561,25.1968
34.6000,4.4562,25.1949
34.6250,4.4562,25.1931
34.6500,4.4562,25.1912
34.6750,4.4561,25.1893
34.7000,4.4560,25.1875
34.7250,4.4559,25.1856
34.7500,4.4557,25.1838
34.7750,4.4554,25.1820
34.8000,4.4551,25.1802
34.8250,4.4548,25.1784
34.8500,4.4544,25.1766
34.8750,4.4541,25.1748
34.9000,4.4537,25.1731
34.9250,4.4533,25.1713
34.9500,4.4528,25.1696
34.9750,4.4524,25.1679
35.0000,4.4520,25.1662
35.0250,4.4516,25.1645
35.0500,4.4512,25.1628
35.0750,4.4507,25.1611
35.1000,4.4503,25.1594
35.1250,4.4499,25.1578
35.1500,4.4496,25.1561
35.1750,4.4492,25.1545
35.2000,4.4489,25.1529
35.2250,4.4487,25.1512
35.2500,4.4485,25.1496
35.2750,4.4483,25.1480
35.3000,4.4482,25.1464
35.3250,4.4481,25.1448
35.3500,4.4480,25.1432
35.3750,4.4480,25.1417
35.4000,4.4479,25.1401
35.4250,4.4478,25.1386
35.4500,4.4477,25.1370
35.4750,4.4476,25.1355
35.5000,4.4475,25.1340
35.5250,4.4473,25.1325
35.5500,4.4472,25.1310
35.5750,4.4470,25.1296
35.6000,4.4469,25.1281
35.6250,4.4467,25.1267
35.6500,4.4465,25.1253
35.6750,4.4463,25.1239
35.7000,4.4461,25.1225
35.7250,4.4459,25.1212
35.7500,4.4458,25.1198
35.7750,4.4456,25.1185
35.8000,4.4455,25.1172
35.8250,4.4453,25.1159
35.8500,4.4452,25.1147
35.8750,4.4451,25.1134
35.9000,4.4450,25.1122
35.9250,4.4449,25.1110
35.9500,4.4448,25.1098
35.9750,4.4446,25.1086
36.0000,4.4445,25.1074
36.0250,4.4444,25.1063
36.0500,4.4443,25.1052
36.0750,4.4442,25.1041
36.1000,4.4440,25.1030
36.1250,4.4439,25.1020
36.1500,4.4437,25.1010
36.1750,4.4435,25.1000
36.2000,4.4432,25.0990
36.2250,4.4430,25.0980
36.2500,4.4427,25.0971
36.2750,4.4424,25.0962
36.3000,4.4422,25.0953
36.3250,4.4419,25.0944
36.3500,4.4417,25.0936
36.3750,4.4414,25.0927
36.4000,4.4412,25.0919
36.4250,4.4410,25.0911
36.4500,4.4408,25.0903
36.4750,4.4406,25.0896
36.5000,4.4405,25.0888
36.5250,4.4404,25.0881
36.5500,4.4403,25.0874
36.5750,4.4402,25.0867
36.6000,4.4401,25.0860
36.6250,4.4401,25.0854
36.6500,4.4400,25.0848
36.6750,4.4400,25.0842
36.7000,4.4400,25.0836
36.7250,4.4399,25.0830
36.7500,4.4399,25.0824
36.7750,4.4398,25.0819
36.8000,4.4397,25.0814
36.8250,4.4396,25.0809
36.8500,4.4395,25.0804
36.8750,4.4392,25.0800
36.9000,4.4390,25.0795
36.9250,4.4387,25.0791
36.9500,4.4383,25.0787
36.9750,4.4380,25.0784
37.0000,4.4376,25.0780
37.0250,4.4373,25.0777
37.0500,4.4370,25.0773
37.0750,4.4367,25.0770
37.1000,4.4366,25.0767
37.1250,4.4365,25.0764
37.1500,4.4366,25.0761
37.1750,4.4367,25.0758
37.2000,4.4369,25.0756
37.2250,4.4371,25.0753
37.2500,4.4374,25.0751
37.2750,4.4376,25.0749
37.3000,4.4377,25.0747
37.3250,4.4378,25.0745
37.3500,4.4376,25.0744
37.3750,4.4373,25.0742
37.4000,4.4368,25.0741
37.4250,4.4362,25.0740
37.4500,4.4355,25.0739
37.4750,4.4348,25.0738


==> anc/fig8/struct_dV8.csv <==
timeomega_0,O_n,O_x
0.0000,4.8990,27.7131
0.0250,4.8991,27.7131
0.0500,4.8984,27.7131
0.0750,4.8948,27.7131
0.1000,4.8859,27.7131
0.1250,4.8694,27.7130
0.1500,4.8448,27.7128
0.1750,4.8128,27.7125
0.2000,4.7758,27.7118
0.2250,4.7365,27.7107
0.2500,4.6978,27.7090
0.2750,4.6617,27.7066
0.3000,4.6289,27.7033
0.3250,4.5994,27.6991
0.3500,4.5724,27.6939
0.3750,4.5470,27.6875
0.4000,4.5225,27.6799
0.4250,4.4983,27.6710
0.4500,4.4744,27.6607
0.4750,4.4512,27.6489
0.5000,4.4289,27.6356
0.5250,4.4078,27.6206
0.5500,4.3881,27.6040
0.5750,4.3698,27.5856
0.6000,4.3527,27.5655
0.6250,4.3366,27.5435
0.6500,4.3211,27.5196
0.6750,4.3061,27.4938
0.7000,4.2915,27.4661
0.7250,4.2772,27.4363
0.7500,4.2635,27.4045
0.7750,4.2503,27.3707
0.8000,4.2377,27.3348
0.8250,4.2258,27.2968
0.8500,4.2144,27.2566
0.8750,4.2035,27.2144
0.9000,4.1929,27.1699
0.9250,4.1826,27.1234
0.9500,4.1725,27.0746
0.9750,4.1626,27.0237
1.0000,4.1528,26.9706
1.0250,4.1430,26.9153
1.0500,4.1332,26.8579
1.0750,4.1232,26.7983
1.1000,4.1130,26.7365
1.1250,4.1025,26.6726
1.1500,4.0917,26.6064
1.1750,4.0807,26.5381
1.2000,4.0692,26.4677
1.2250,4.0574,26.3951
1.2500,4.0452,26.3203
1.2750,4.0326,26.2434
1.3000,4.0194,26.1644
1.3250,4.0058,26.0832
1.3500,3.9918,25.9999
1.3750,3.9776,25.9144
1.4000,3.9633,25.8268
1.4250,3.9489,25.7370
1.4500,3.9346,25.6452
1.4750,3.9204,25.5512
1.5000,3.9063,25.4551
1.5250,3.8922,25.3569
1.5500,3.8783,25.2566
1.5750,3.8644,25.1543
1.6000,3.8505,25.0499
1.6250,3.8366,24.9434
1.6500,3.8227,24.8350
1.6750,3.8086,24.7245
1.7000,3.7943,24.6120
1.7250,3.7799,24.4976
1.7500,3.7652,24.3812
1.7750,3.7503,24.2629
1.8000,3.7354,24.1426
1.8250,3.7203,24.0205
1.8500,3.7051,23.8966
1.8750,3.6898,23.7708
1.9000,3.6743,23.6431
1.9250,3.6586,23.5137
1.9500,3.6427,23.3826
1.9750,3.6267,23.2497
2.0000,3.6104,23.1151
2.0250,3.5941,22.9788
2.0500,3.5777,22.8408
2.0750,3.5611,22.7012
2.1000,3.5443,22.5601
2.1250,3.5273,22.4173
2.1500,3.5101,22.2730
2.1750,3.4926,22.1272
2.2000,3.4748,21.9800
2.2250,3.4568,21.8312
2.2500,3.4387,21.6811
2.2750,3.4204,21.5295
2.3000,3.4020,21.3766
2.3250,3.3835,21.2224
2.3500,3.3647,21.0668
2.3750,3.3458,20.9100
2.4000,3.3267,20.7519
2.4250,3.3074,20.5927
2.4500,3.2880,20.4322
2.4750,3.2684,20.2706
2.5000,3.2487,20.1079
2.5250,3.2290,19.9441
2.5500,3.2092,19.7793
2.5750,3.1893,19.6134
2.6000,3.1692,19.4466
2.6250,3.1491,19.2788
2.6500,3.1290,19.1101
2.6750,3.1089,18.9405
2.7000,3.0888,18.7700
2.7250,3.0688,18.5988
2.7500,3.0488,18.4267
2.7750,3.0290,18.2540
2.8000,3.0093,18.0805
2.8250,2.9897,17.9064
2.8500,2.9702,17.7316
2.8750,2.9509,17.5563
2.9000,2.9318,17.3804
2.9250,2.9130,17.2041
2.9500,2.8944,17.0272
2.9750,2.8761,16.8500
3.0000,2.8581,16.6724
3.0250,2.8405,16.4945
3.0500,2.8232,16.3163
3.0750,2.8062,16.1379
3.1000,2.7897,15.9593
3.1250,2.7738,15.7806
3.1500,2.7583,15.6019
3.1750,2.7435,15.4232
3.2000,2.7292,15.2445
3.2250,2.7156,15.0659
3.2500,2.7024,14.8876
3.2750,2.6899,14.7094
3.3000,2.6778,14.5316
3.3250,2.6664,14.3542
3.3500,2.6555,14.1772
3.3750,2.6451,14.0008
3.4000,2.6352,13.8249
3.4250,2.6258,13.6497
3.4500,2.6169,13.4753
3.4750,2.6082,13.3017
3.5000,2.5999,13.1291
3.5250,2.5917,12.9574
3.5500,2.5835,12.7867
3.5750,2.5753,12.6172
3.6000,2.5669,12.4489
3.6250,2.5583,12.2820
3.6500,2.5493,12.1163
3.6750,2.5398,11.9522
3.7000,2.5298,11.7895
3.7250,2.5191,11.6284
3.7500,2.5076,11.4689
3.7750,2.4953,11.3111
3.8000,2.4821,11.1551
3.8250,2.4680,11.0009
3.8500,2.4530,10.8485
3.8750,2.4370,10.6981
3.9000,2.4202,10.5495
3.9250,2.4027,10.4029
3.9500,2.3845,10.2583
3.9750,2.3657,10.1157
4.0000,2.3465,9.9752
4.0250,2.3269,9.8367
4.0500,2.3071,9.7003
4.0750,2.2872,9.5660
4.1000,2.2674,9.4338
4.1250,2.2477,9.3037
4.1500,2.2284,9.1757
4.1750,2.2096,9.0499
4.2000,2.1912,8.9262
4.2250,2.1733,8.8047
4.2500,2.1560,8.6854
4.2750,2.1391,8.5683
4.3000,2.1227,8.4534
4.3250,2.1065,8.3406
4.3500,2.0906,8.2302
4.3750,2.0748,8.1220
4.4000,2.0591,8.0160
4.4250,2.0435,7.9123
4.4500,2.0279,7.8109
4.4750,2.0124,7.7117
4.5000,1.9970,7.6149
4.5250,1.9816,7.5203
4.5500,1.9663,7.4281
4.5750,1.9510,7.3382
4.6000,1.9357,7.2506
4.6250,1.9204,7.1652
4.6500,1.9051,7.0822
4.6750,1.8898,7.0015
4.7000,1.8745,6.9231
4.7250,1.8594,6.8470
4.7500,1.8444,6.7732
4.7750,1.8295,6.7017
4.8000,1.8149,6.6325
4.8250,1.8004,6.5655
4.8500,1.7861,6.5008
4.8750,1.7719,6.4383
4.9000,1.7577,6.3781
4.9250,1.7436,6.3201
4.9500,1.7295,6.2643
4.9750,1.7155,6.2107
5.0000,1.7017,6.1593
5.0250,1.6879,6.1101
5.0500,1.6742,6.0630
5.0750,1.6607,6.0180
5.1000,1.6473,5.9751
5.1250,1.6340,5.9343
5.1500,1.6208,5.8956
5.1750,1.6078,5.8589
5.2000,1.5949,5.8242
5.2250,1.5822,5.7916
5.2500,1.5697,5.7609
5.2750,1.5574,5.7321
5.3000,1.5453,5.7053
5.3250,1.5334,5.6803
5.3500,1.5218,5.6572
5.3750,1.5104,5.6360
5.4000,1.4992,5.6165
5.4250,1.4882,5.5989
5.4500,1.4775,5.5830
5.4750,1.4669,5.5688
5.5000,1.4566,5.5563
5.5250,1.4464,5.5455
5.5500,1.4365,5.5363
5.5750,1.4269,5.5288
5.6000,1.4176,5.5228
5.6250,1.4087,5.5184
5.6500,1.4001,5.5155
5.6750,1.3918,5.5141
5.7000,1.3838,5.5141
5.7250,1.3761,5.5156
5.7500,1.3686,5.5185
5.7750,1.3611,5.5228
5.8000,1.3536,5.5285
5.8250,1.3462,5.5354
5.8500,1.3389,5.5437
5.8750,1.3320,5.5532
5.9000,1.3255,5.5639
5.9250,1.3196,5.5758
5.9500,1.3141,5.5889
5.9750,1.3087,5.6032
6.0000,1.3025,5.6185
6.0250,1.2949,5.6350
6.0500,1.2851,5.6524
6.0750,1.2725,5.6709
6.1000,1.2572,5.6904
6.1250,1.2394,5.7107
6.1500,1.2201,5.7318
6.1750,1.2001,5.7536
6.2000,1.1802,5.7761
6.2250,1.1606,5.7991
6.2500,1.1411,5.8225
6.2750,1.1211,5.8464
6.3000,1.0997,5.8706
6.3250,1.0767,5.8949
6.3500,1.0520,5.9194
6.3750,1.0263,5.9439
6.4000,1.0009,5.9683
6.4250,0.9772,5.9924
6.4500,0.9562,6.0163
6.4750,0.9387,6.0398
6.5000,0.9247,6.0628
6.5250,0.9136,6.0852
6.5500,0.9046,6.1071
6.5750,0.8969,6.1284
6.6000,0.8898,6.1490
6.6250,0.8830,6.1688
6.6500,0.8767,6.1880
6.6750,0.8710,6.2063
6.7000,0.8663,6.2238
6.7250,0.8628,6.2405
6.7500,0.8604,6.2563
6.7750,0.8590,6.2712
6.8000,0.8584,6.2853
6.8250,0.8583,6.2984
6.8500,0.8586,6.3106
6.8750,0.8589,6.3219
6.9000,0.8594,6.3322
6.9250,0.8599,6.3416
6.9500,0.8605,6.3501
6.9750,0.8613,6.3576
7.0000,0.8621,6.3642
7.0250,0.8632,6.3698
7.0500,0.8643,6.3745
7.0750,0.8655,6.3782
7.1000,0.8668,6.3810
7.1250,0.8679,6.3828
7.1500,0.8689,6.3837
7.1750,0.8696,6.3837
7.2000,0.8699,6.3827
7.2250,0.8698,6.3808
7.2500,0.8691,6.3780
7.2750,0.8678,6.3742
7.3000,0.8658,6.3695
7.3250,0.8628,6.3639
7.3500,0.8590,6.3573
7.3750,0.8542,6.3498
7.4000,0.8484,6.3413
7.4250,0.8417,6.3318
7.4500,0.8339,6.3213
7.4750,0.8252,6.3098
7.5000,0.8157,6.2972
7.5250,0.8055,6.2836
7.5500,0.7946,6.2689
7.5750,0.7832,6.2530
7.6000,0.7714,6.2360
7.6250,0.7594,6.2178
7.6500,0.7472,6.1983
7.6750,0.7351,6.1777
7.7000,0.7229,6.1557
7.7250,0.7108,6.1324
7.7500,0.6988,6.1078
7.7750,0.6869,6.0818
7.8000,0.6749,6.0545
7.8250,0.6629,6.0257
7.8500,0.6508,5.9955
7.8750,0.6385,5.9638
7.9000,0.6260,5.9306
7.9250,0.6132,5.8959
7.9500,0.6003,5.8597
7.9750,0.5870,5.8219
8.0000,0.5736,5.7825
8.0250,0.5599,5.7415
8.0500,0.5461,5.6989
8.0750,0.5322,5.6546
8.1000,0.5181,5.6087
8.1250,0.5040,5.5611
8.1500,0.4898,5.5117
8.1750,0.4755,5.4606
8.2000,0.4611,5.4078
8.2250,0.4467,5.3532
8.2500,0.4323,5.2968
8.2750,0.4178,5.2386


==> anc/fig9/ne_dV10.csv <==
timeomega_0,ne_i=0,ne_i=1,ne_i=2,ne_i=3,ne_i=4,ne_i=5,ne_i=6,ne_i=7,ne_i=8
0.0000,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0250,0.9828,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0500,0.9828,0.0101,0.9901,0.0100,0.9900,0.0099,0.9901,0.0100,0.9850
0.0750,0.9823,0.0108,0.9894,0.0107,0.9893,0.0106,0.9894,0.0105,0.9846
0.1000,0.9810,0.0124,0.9878,0.0124,0.9876,0.0122,0.9878,0.0120,0.9837
0.1250,0.9784,0.0152,0.9849,0.0153,0.9847,0.0151,0.9849,0.0146,0.9820
0.1500,0.9745,0.0193,0.9808,0.0196,0.9804,0.0193,0.9807,0.0186,0.9792
0.1750,0.9695,0.0244,0.9756,0.0249,0.9751,0.0246,0.9755,0.0236,0.9754
0.2000,0.9637,0.0302,0.9698,0.0309,0.9691,0.0304,0.9696,0.0292,0.9706
0.2250,0.9575,0.0362,0.9639,0.0370,0.9630,0.0365,0.9635,0.0349,0.9650
0.2500,0.9513,0.0421,0.9581,0.0429,0.9571,0.0423,0.9577,0.0405,0.9589
0.2750,0.9451,0.0476,0.9526,0.0485,0.9515,0.0478,0.9522,0.0457,0.9525
0.3000,0.9390,0.0527,0.9475,0.0538,0.9462,0.0530,0.9470,0.0506,0.9463
0.3250,0.9327,0.0577,0.9425,0.0590,0.9410,0.0581,0.9419,0.0553,0.9404
0.3500,0.9262,0.0627,0.9375,0.0641,0.9359,0.0632,0.9368,0.0601,0.9348
0.3750,0.9193,0.0678,0.9324,0.0694,0.9306,0.0684,0.9316,0.0651,0.9298
0.4000,0.9120,0.0730,0.9272,0.0748,0.9252,0.0737,0.9263,0.0701,0.9251
0.4250,0.9045,0.0782,0.9219,0.0802,0.9198,0.0791,0.9209,0.0753,0.9207
0.4500,0.8967,0.0834,0.9166,0.0856,0.9144,0.0844,0.9156,0.0804,0.9164
0.4750,0.8890,0.0885,0.9116,0.0908,0.9092,0.0895,0.9104,0.0853,0.9122
0.5000,0.8812,0.0933,0.9067,0.0957,0.9043,0.0944,0.9056,0.0900,0.9079
0.5250,0.8737,0.0978,0.9022,0.1003,0.8997,0.0990,0.9010,0.0945,0.9037
0.5500,0.8662,0.1021,0.8980,0.1046,0.8954,0.1032,0.8967,0.0986,0.8994
0.5750,0.8589,0.1061,0.8940,0.1086,0.8914,0.1073,0.8927,0.1026,0.8951
0.6000,0.8517,0.1100,0.8902,0.1125,0.8875,0.1111,0.8888,0.1064,0.8909
0.6250,0.8445,0.1136,0.8865,0.1163,0.8838,0.1149,0.8851,0.1101,0.8870
0.6500,0.8375,0.1172,0.8830,0.1199,0.8801,0.1185,0.8815,0.1137,0.8832
0.6750,0.8306,0.1206,0.8795,0.1234,0.8766,0.1219,0.8780,0.1171,0.8797
0.7000,0.8237,0.1238,0.8762,0.1267,0.8733,0.1253,0.8747,0.1204,0.8764
0.7250,0.8170,0.1269,0.8731,0.1299,0.8701,0.1284,0.8715,0.1236,0.8733
0.7500,0.8104,0.1299,0.8701,0.1329,0.8671,0.1314,0.8686,0.1266,0.8705
0.7750,0.8039,0.1327,0.8673,0.1357,0.8643,0.1342,0.8657,0.1294,0.8678
0.8000,0.7975,0.1354,0.8647,0.1383,0.8617,0.1369,0.8631,0.1321,0.8652
0.8250,0.7912,0.1379,0.8621,0.1408,0.8592,0.1394,0.8606,0.1346,0.8628
0.8500,0.7851,0.1403,0.8598,0.1432,0.8568,0.1418,0.8582,0.1371,0.8604
0.8750,0.7790,0.1426,0.8575,0.1455,0.8545,0.1441,0.8559,0.1394,0.8581
0.9000,0.7730,0.1448,0.8553,0.1477,0.8523,0.1463,0.8537,0.1416,0.8558
0.9250,0.7671,0.1469,0.8531,0.1498,0.8502,0.1484,0.8516,0.1438,0.8536
0.9500,0.7613,0.1490,0.8511,0.1518,0.8482,0.1504,0.8495,0.1459,0.8515
0.9750,0.7555,0.1510,0.8491,0.1538,0.8462,0.1524,0.8475,0.1479,0.8495
1.0000,0.7497,0.1529,0.8471,0.1557,0.8443,0.1544,0.8456,0.1499,0.8475
1.0250,0.7440,0.1549,0.8451,0.1577,0.8423,0.1563,0.8436,0.1519,0.8455
1.0500,0.7383,0.1568,0.8432,0.1596,0.8404,0.1582,0.8417,0.1539,0.8436
1.0750,0.7327,0.1587,0.8413,0.1615,0.8385,0.1602,0.8398,0.1558,0.8417
1.1000,0.7271,0.1606,0.8393,0.1634,0.8366,0.1621,0.8379,0.1577,0.8397
1.1250,0.7215,0.1625,0.8374,0.1653,0.8347,0.1640,0.8359,0.1597,0.8378
1.1500,0.7160,0.1645,0.8354,0.1673,0.8327,0.1660,0.8339,0.1617,0.8358
1.1750,0.7105,0.1666,0.8334,0.1693,0.8307,0.1681,0.8319,0.1637,0.8338
1.2000,0.7049,0.1687,0.8313,0.1714,0.8286,0.1702,0.8297,0.1658,0.8318
1.2250,0.6994,0.1709,0.8291,0.1736,0.8264,0.1724,0.8276,0.1680,0.8297
1.2500,0.6939,0.1731,0.8268,0.1759,0.8241,0.1746,0.8253,0.1702,0.8275
1.2750,0.6885,0.1753,0.8245,0.1782,0.8218,0.1770,0.8230,0.1724,0.8253
1.3000,0.6830,0.1776,0.8222,0.1806,0.8194,0.1793,0.8206,0.1747,0.8231
1.3250,0.6776,0.1799,0.8199,0.1830,0.8170,0.1817,0.8183,0.1770,0.8209
1.3500,0.6723,0.1823,0.8175,0.1853,0.8147,0.1841,0.8159,0.1793,0.8186
1.3750,0.6669,0.1846,0.8152,0.1877,0.8123,0.1864,0.8135,0.1816,0.8163
1.4000,0.6616,0.1870,0.8128,0.1901,0.8099,0.1888,0.8112,0.1838,0.8141
1.4250,0.6563,0.1893,0.8105,0.1925,0.8075,0.1912,0.8088,0.1861,0.8119
1.4500,0.6510,0.1916,0.8082,0.1948,0.8052,0.1935,0.8064,0.1884,0.8097
1.4750,0.6458,0.1939,0.8059,0.1972,0.8028,0.1958,0.8041,0.1906,0.8076
1.5000,0.6406,0.1961,0.8036,0.1995,0.8005,0.1981,0.8018,0.1928,0.8055
1.5250,0.6355,0.1983,0.8014,0.2017,0.7983,0.2004,0.7996,0.1949,0.8034
1.5500,0.6305,0.2004,0.7992,0.2039,0.7961,0.2026,0.7974,0.1970,0.8014
1.5750,0.6254,0.2025,0.7970,0.2061,0.7939,0.2048,0.7952,0.1991,0.7994
1.6000,0.6205,0.2046,0.7949,0.2083,0.7917,0.2069,0.7930,0.2012,0.7974
1.6250,0.6155,0.2066,0.7928,0.2104,0.7896,0.2091,0.7909,0.2032,0.7955
1.6500,0.6107,0.2087,0.7907,0.2126,0.7874,0.2112,0.7887,0.2053,0.7936
1.6750,0.6058,0.2107,0.7886,0.2148,0.7853,0.2133,0.7866,0.2073,0.7916
1.7000,0.6011,0.2127,0.7865,0.2169,0.7831,0.2155,0.7844,0.2094,0.7898
1.7250,0.5963,0.2147,0.7844,0.2190,0.7810,0.2176,0.7823,0.2114,0.7879
1.7500,0.5917,0.2167,0.7823,0.2212,0.7789,0.2197,0.7801,0.2134,0.7860
1.7750,0.5870,0.2187,0.7802,0.2233,0.7768,0.2218,0.7780,0.2154,0.7841
1.8000,0.5825,0.2207,0.7781,0.2254,0.7746,0.2240,0.7759,0.2174,0.7823
1.8250,0.5779,0.2227,0.7760,0.2276,0.7725,0.2261,0.7737,0.2194,0.7805
1.8500,0.5734,0.2247,0.7739,0.2298,0.7703,0.2283,0.7715,0.2214,0.7786
1.8750,0.5690,0.2267,0.7718,0.2320,0.7681,0.2304,0.7694,0.2235,0.7768
1.9000,0.5646,0.2287,0.7696,0.2342,0.7659,0.2326,0.7672,0.2255,0.7750
1.9250,0.5602,0.2307,0.7675,0.2364,0.7637,0.2347,0.7650,0.2275,0.7732
1.9500,0.5559,0.2326,0.7654,0.2385,0.7616,0.2369,0.7629,0.2295,0.7714
1.9750,0.5517,0.2346,0.7633,0.2407,0.7594,0.2390,0.7607,0.2315,0.7697
2.0000,0.5474,0.2365,0.7612,0.2429,0.7572,0.2412,0.7585,0.2336,0.7679
2.0250,0.5433,0.2385,0.7591,0.2451,0.7550,0.2433,0.7563,0.2356,0.7661
2.0500,0.5391,0.2405,0.7569,0.2473,0.7528,0.2455,0.7541,0.2377,0.7643
2.0750,0.5351,0.2425,0.7547,0.2495,0.7506,0.2478,0.7519,0.2398,0.7625
2.1000,0.5310,0.2445,0.7525,0.2518,0.7484,0.2500,0.7496,0.2418,0.7607
2.1250,0.5270,0.2465,0.7503,0.2540,0.7461,0.2522,0.7474,0.2439,0.7588
2.1500,0.5231,0.2485,0.7481,0.2563,0.7438,0.2545,0.7451,0.2461,0.7570
2.1750,0.5192,0.2506,0.7459,0.2586,0.7415,0.2568,0.7428,0.2482,0.7551
2.2000,0.5153,0.2526,0.7436,0.2610,0.7392,0.2591,0.7405,0.2503,0.7532
2.2250,0.5115,0.2547,0.7413,0.2633,0.7368,0.2614,0.7381,0.2525,0.7513
2.2500,0.5077,0.2568,0.7390,0.2657,0.7345,0.2638,0.7357,0.2547,0.7493
2.2750,0.5040,0.2589,0.7366,0.2681,0.7320,0.2662,0.7333,0.2570,0.7473
2.3000,0.5003,0.2611,0.7342,0.2706,0.7296,0.2686,0.7309,0.2592,0.7452
2.3250,0.4966,0.2633,0.7318,0.2731,0.7271,0.2710,0.7284,0.2616,0.7431
2.3500,0.4930,0.2655,0.7294,0.2756,0.7246,0.2735,0.7259,0.2639,0.7409
2.3750,0.4895,0.2677,0.7269,0.2781,0.7221,0.2760,0.7233,0.2662,0.7387
2.4000,0.4859,0.2700,0.7245,0.2807,0.7196,0.2785,0.7208,0.2686,0.7365
2.4250,0.4824,0.2723,0.7219,0.2833,0.7170,0.2811,0.7182,0.2710,0.7342
2.4500,0.4789,0.2746,0.7193,0.2859,0.7143,0.2837,0.7155,0.2735,0.7319
2.4750,0.4754,0.2770,0.7167,0.2887,0.7116,0.2864,0.7128,0.2760,0.7295
2.5000,0.4720,0.2794,0.7140,0.2914,0.7088,0.2891,0.7101,0.2785,0.7271
2.5250,0.4686,0.2819,0.7113,0.2942,0.7060,0.2919,0.7073,0.2811,0.7246
2.5500,0.4653,0.2844,0.7086,0.2971,0.7032,0.2947,0.7045,0.2837,0.7220
2.5750,0.4619,0.2870,0.7058,0.2999,0.7004,0.2975,0.7016,0.2863,0.7194
2.6000,0.4586,0.2895,0.7030,0.3029,0.6974,0.3004,0.6987,0.2890,0.7168
2.6250,0.4554,0.2922,0.7001,0.3058,0.6945,0.3033,0.6958,0.2917,0.7141
2.6500,0.4521,0.2949,0.6972,0.3088,0.6915,0.3063,0.6928,0.2944,0.7113
2.6750,0.4489,0.2976,0.6942,0.3119,0.6884,0.3093,0.6898,0.2972,0.7085
2.7000,0.4457,0.3004,0.6912,0.3150,0.6854,0.3123,0.6867,0.3000,0.7056
2.7250,0.4425,0.3032,0.6882,0.3181,0.6822,0.3154,0.6836,0.3029,0.7027
2.7500,0.4393,0.3061,0.6851,0.3213,0.6791,0.3185,0.6804,0.3059,0.6997
2.7750,0.4362,0.3091,0.6820,0.3245,0.6758,0.3217,0.6772,0.3088,0.6967
2.8000,0.4331,0.3120,0.6788,0.3278,0.6726,0.3249,0.6739,0.3118,0.6936
2.8250,0.4300,0.3151,0.6755,0.3311,0.6692,0.3282,0.6706,0.3149,0.6905
2.8500,0.4269,0.3181,0.6722,0.3345,0.6659,0.3315,0.6673,0.3180,0.6873
2.8750,0.4239,0.3213,0.6689,0.3379,0.6625,0.3349,0.6639,0.3211,0.6841
2.9000,0.4209,0.3244,0.6656,0.3414,0.6590,0.3383,0.6605,0.3243,0.6808
2.9250,0.4179,0.3276,0.6622,0.3449,0.6556,0.3417,0.6571,0.3275,0.6775
2.9500,0.4149,0.3309,0.6588,0.3484,0.6521,0.3452,0.6536,0.3307,0.6741
2.9750,0.4119,0.3342,0.6554,0.3519,0.6485,0.3486,0.6500,0.3340,0.6707
3.0000,0.4090,0.3375,0.6519,0.3555,0.6450,0.3522,0.6464,0.3374,0.6672
3.0250,0.4060,0.3409,0.6484,0.3591,0.6414,0.3557,0.6428,0.3408,0.6637
3.0500,0.4031,0.3443,0.6448,0.3628,0.6377,0.3594,0.6392,0.3442,0.6602
3.0750,0.4002,0.3477,0.6412,0.3664,0.6340,0.3630,0.6355,0.3476,0.6566
3.1000,0.3974,0.3512,0.6376,0.3702,0.6303,0.3667,0.6318,0.3511,0.6530
3.1250,0.3945,0.3547,0.6339,0.3739,0.6266,0.3704,0.6281,0.3546,0.6494
3.1500,0.3917,0.3582,0.6303,0.3776,0.6229,0.3740,0.6244,0.3581,0.6458
3.1750,0.3889,0.3617,0.6267,0.3814,0.6191,0.3777,0.6206,0.3616,0.6421
3.2000,0.3861,0.3653,0.6230,0.3851,0.6154,0.3814,0.6169,0.3651,0.6384
3.2250,0.3834,0.3688,0.6193,0.3889,0.6116,0.3852,0.6131,0.3686,0.6347
3.2500,0.3806,0.3724,0.6156,0.3927,0.6078,0.3889,0.6094,0.3722,0.6311
3.2750,0.3779,0.3760,0.6119,0.3965,0.6041,0.3926,0.6056,0.3757,0.6274
3.3000,0.3752,0.3795,0.6083,0.4002,0.6003,0.3963,0.6019,0.3793,0.6237
3.3250,0.3726,0.3831,0.6046,0.4039,0.5966,0.4000,0.5981,0.3828,0.6201
3.3500,0.3699,0.3866,0.6010,0.4076,0.5929,0.4037,0.5944,0.3863,0.6165
3.3750,0.3673,0.3901,0.5974,0.4113,0.5892,0.4073,0.5908,0.3898,0.6129
3.4000,0.3647,0.3936,0.5938,0.4149,0.5856,0.4109,0.5872,0.3932,0.6094
3.4250,0.3621,0.3970,0.5903,0.4185,0.5821,0.4144,0.5836,0.3966,0.6059
3.4500,0.3595,0.4003,0.5868,0.4220,0.5786,0.4179,0.5801,0.3999,0.6024
3.4750,0.3570,0.4036,0.5834,0.4254,0.5751,0.4213,0.5767,0.4032,0.5990
3.5000,0.3545,0.4069,0.5801,0.4288,0.5718,0.4246,0.5733,0.4064,0.5957
3.5250,0.3520,0.4101,0.5769,0.4321,0.5685,0.4279,0.5700,0.4095,0.5925
3.5500,0.3495,0.4131,0.5737,0.4352,0.5654,0.4310,0.5668,0.4126,0.5894
3.5750,0.3471,0.4161,0.5707,0.4383,0.5623,0.4340,0.5638,0.4155,0.5864
3.6000,0.3446,0.4190,0.5677,0.4412,0.5594,0.4370,0.5608,0.4183,0.5835
3.6250,0.3422,0.4218,0.5649,0.4441,0.5566,0.4398,0.5579,0.4211,0.5807
3.6500,0.3398,0.4245,0.5621,0.4468,0.5539,0.4425,0.5552,0.4237,0.5780
3.6750,0.3375,0.4270,0.5595,0.4494,0.5513,0.4451,0.5526,0.4262,0.5754
3.7000,0.3351,0.4295,0.5570,0.4518,0.5488,0.4476,0.5501,0.4286,0.5730
3.7250,0.3328,0.4318,0.5546,0.4542,0.5465,0.4499,0.5477,0.4309,0.5706
3.7500,0.3305,0.4340,0.5524,0.4563,0.5443,0.4521,0.5455,0.4330,0.5684
3.7750,0.3283,0.4361,0.5503,0.4584,0.5423,0.4541,0.5434,0.4351,0.5663
3.8000,0.3260,0.4381,0.5482,0.4604,0.5403,0.4561,0.5414,0.4370,0.5644
3.8250,0.3238,0.4400,0.5463,0.4623,0.5384,0.4580,0.5395,0.4389,0.5625
3.8500,0.3216,0.4417,0.5445,0.4640,0.5367,0.4598,0.5377,0.4407,0.5607
3.8750,0.3194,0.4434,0.5427,0.4657,0.5350,0.4615,0.5360,0.4423,0.5590
3.9000,0.3173,0.4450,0.5411,0.4673,0.5334,0.4631,0.5343,0.4439,0.5573
3.9250,0.3152,0.4466,0.5395,0.4688,0.5319,0.4646,0.5327,0.4455,0.5558
3.9500,0.3131,0.4481,0.5379,0.4703,0.5304,0.4661,0.5312,0.4470,0.5543
3.9750,0.3110,0.4496,0.5364,0.4718,0.5289,0.4676,0.5297,0.4484,0.5528
4.0000,0.3090,0.4510,0.5349,0.4732,0.5275,0.4690,0.5283,0.4499,0.5513
4.0250,0.3070,0.4525,0.5334,0.4747,0.5261,0.4705,0.5268,0.4513,0.5499
4.0500,0.3050,0.4539,0.5319,0.4762,0.5246,0.4719,0.5253,0.4528,0.5485
4.0750,0.3030,0.4554,0.5304,0.4777,0.5231,0.4734,0.5238,0.4542,0.5470
4.1000,0.3011,0.4569,0.5288,0.4792,0.5215,0.4750,0.5222,0.4558,0.5455
4.1250,0.2992,0.4585,0.5272,0.4808,0.5199,0.4766,0.5205,0.4573,0.5440
4.1500,0.2973,0.4601,0.5256,0.4825,0.5182,0.4783,0.5188,0.4590,0.5424
4.1750,0.2954,0.4618,0.5238,0.4843,0.5165,0.4800,0.5170,0.4607,0.5408
4.2000,0.2936,0.4635,0.5220,0.4861,0.5146,0.4819,0.5152,0.4624,0.5391
4.2250,0.2918,0.4653,0.5201,0.4880,0.5127,0.4837,0.5133,0.4642,0.5374
4.2500,0.2901,0.4672,0.5182,0.4899,0.5108,0.4857,0.5113,0.4661,0.5356
4.2750,0.2883,0.4691,0.5163,0.4919,0.5088,0.4876,0.5093,0.4679,0.5337
4.3000,0.2866,0.4711,0.5143,0.4940,0.5068,0.4897,0.5073,0.4699,0.5318
4.3250,0.2849,0.4732,0.5122,0.4961,0.5047,0.4917,0.5052,0.4718,0.5298
4.3500,0.2833,0.4753,0.5101,0.4982,0.5026,0.4938,0.5030,0.4738,0.5278
4.3750,0.2817,0.4774,0.5080,0.5004,0.5004,0.4960,0.5008,0.4759,0.5258
4.4000,0.2801,0.4795,0.5058,0.5026,0.4982,0.4982,0.4986,0.4780,0.5237
4.4250,0.2785,0.4817,0.5036,0.5049,0.4959,0.5005,0.4963,0.4802,0.5217
4.4500,0.2770,0.4839,0.5014,0.5071,0.4936,0.5027,0.4940,0.4823,0.5196
4.4750,0.2755,0.4860,0.4992,0.5094,0.4914,0.5050,0.4917,0.4845,0.5175
4.5000,0.2740,0.4882,0.4970,0.5116,0.4892,0.5072,0.4895,0.4866,0.5154
4.5250,0.2725,0.4904,0.4949,0.5138,0.4870,0.5093,0.4873,0.4887,0.5134
4.5500,0.2711,0.4925,0.4928,0.5160,0.4849,0.5114,0.4851,0.4907,0.5113
4.5750,0.2697,0.4947,0.4908,0.5180,0.4828,0.5135,0.4830,0.4928,0.5093
4.6000,0.2683,0.4968,0.4888,0.5201,0.4808,0.5155,0.4809,0.4948,0.5073
4.6250,0.2670,0.4989,0.4868,0.5221,0.4787,0.5175,0.4789,0.4967,0.5053
4.6500,0.2657,0.5010,0.4848,0.5242,0.4767,0.5196,0.4768,0.4987,0.5033
4.6750,0.2644,0.5030,0.4828,0.5262,0.4746,0.5216,0.4747,0.5007,0.5014
4.7000,0.2631,0.5050,0.4808,0.5283,0.4726,0.5236,0.4727,0.5027,0.4995
4.7250,0.2619,0.5071,0.4788,0.5303,0.4706,0.5256,0.4706,0.5046,0.4976
4.7500,0.2606,0.5091,0.4768,0.5323,0.4686,0.5276,0.4686,0.5066,0.4957
4.7750,0.2594,0.5111,0.4750,0.5342,0.4667,0.5295,0.4667,0.5085,0.4938
4.8000,0.2582,0.5130,0.4731,0.5361,0.4648,0.5314,0.4647,0.5103,0.4920
4.8250,0.2571,0.5150,0.4713,0.5380,0.4630,0.5332,0.4629,0.5122,0.4902
4.8500,0.2560,0.5169,0.4695,0.5398,0.4612,0.5350,0.4610,0.5140,0.4885
4.8750,0.2549,0.5188,0.4678,0.5416,0.4594,0.5368,0.4592,0.5157,0.4868
4.9000,0.2538,0.5207,0.4660,0.5434,0.4576,0.5386,0.4573,0.5175,0.4851
4.9250,0.2527,0.5226,0.4642,0.5452,0.4558,0.5404,0.4555,0.5193,0.4834
4.9500,0.2517,0.5244,0.4625,0.5470,0.4540,0.5422,0.4537,0.5211,0.4818
4.9750,0.2506,0.5262,0.4607,0.5488,0.4522,0.5439,0.4519,0.5228,0.4802
5.0000,0.2496,0.5280,0.4590,0.5506,0.4505,0.5457,0.4501,0.5246,0.4786
5.0250,0.2487,0.5298,0.4573,0.5523,0.4487,0.5474,0.4483,0.5263,0.4771
5.0500,0.2477,0.5316,0.4556,0.5540,0.4470,0.5491,0.4466,0.5280,0.4755
5.0750,0.2468,0.5333,0.4540,0.5557,0.4453,0.5508,0.4449,0.5297,0.4740
5.1000,0.2459,0.5351,0.4523,0.5574,0.4437,0.5524,0.4432,0.5314,0.4725
5.1250,0.2450,0.5368,0.4507,0.5591,0.4420,0.5541,0.4415,0.5331,0.4710
5.1500,0.2441,0.5385,0.4491,0.5608,0.4403,0.5557,0.4398,0.5348,0.4696
5.1750,0.2432,0.5401,0.4475,0.5624,0.4387,0.5574,0.4381,0.5365,0.4681
5.2000,0.2424,0.5418,0.4458,0.5641,0.4370,0.5590,0.4364,0.5382,0.4666
5.2250,0.2416,0.5434,0.4442,0.5657,0.4354,0.5606,0.4347,0.5398,0.4651
5.2500,0.2409,0.5451,0.4426,0.5674,0.4338,0.5623,0.4331,0.5415,0.4636
5.2750,0.2401,0.5467,0.4410,0.5690,0.4321,0.5639,0.4314,0.5432,0.4621
5.3000,0.2394,0.5483,0.4394,0.5707,0.4305,0.5655,0.4298,0.5449,0.4606
5.3250,0.2387,0.5499,0.4379,0.5723,0.4289,0.5671,0.4281,0.5465,0.4591
5.3500,0.2381,0.5514,0.4363,0.5739,0.4273,0.5687,0.4265,0.5482,0.4575
5.3750,0.2375,0.5529,0.4347,0.5755,0.4257,0.5703,0.4249,0.5498,0.4560
5.4000,0.2369,0.5545,0.4332,0.5771,0.4242,0.5718,0.4233,0.5515,0.4545
5.4250,0.2363,0.5560,0.4317,0.5786,0.4226,0.5734,0.4217,0.5531,0.4529
5.4500,0.2358,0.5574,0.4302,0.5802,0.4211,0.5749,0.4201,0.5547,0.4513
5.4750,0.2352,0.5589,0.4287,0.5817,0.4195,0.5764,0.4186,0.5563,0.4498
5.5000,0.2347,0.5603,0.4272,0.5832,0.4180,0.5779,0.4170,0.5579,0.4482
5.5250,0.2343,0.5617,0.4257,0.5847,0.4166,0.5794,0.4155,0.5595,0.4466
5.5500,0.2338,0.5630,0.4243,0.5862,0.4151,0.5808,0.4140,0.5610,0.4451
5.5750,0.2334,0.5643,0.4229,0.5876,0.4137,0.5822,0.4126,0.5625,0.4435
5.6000,0.2330,0.5656,0.4215,0.5890,0.4123,0.5836,0.4112,0.5640,0.4419
5.6250,0.2326,0.5669,0.4202,0.5904,0.4109,0.5850,0.4098,0.5655,0.4404
5.6500,0.2322,0.5681,0.4189,0.5917,0.4096,0.5863,0.4084,0.5670,0.4389
5.6750,0.2319,0.5693,0.4176,0.5930,0.4083,0.5876,0.4071,0.5684,0.4373
5.7000,0.2316,0.5705,0.4163,0.5943,0.4071,0.5888,0.4058,0.5697,0.4358
5.7250,0.2313,0.5716,0.4151,0.5956,0.4058,0.5901,0.4045,0.5711,0.4343
5.7500,0.2310,0.5727,0.4139,0.5968,0.4046,0.5913,0.4033,0.5724,0.4329
5.7750,0.2308,0.5738,0.4127,0.5980,0.4034,0.5925,0.4020,0.5737,0.4314
5.8000,0.2306,0.5748,0.4115,0.5993,0.4022,0.5937,0.4008,0.5751,0.4300
5.8250,0.2304,0.5759,0.4103,0.6005,0.4009,0.5950,0.3995,0.5765,0.4285
5.8500,0.2303,0.5769,0.4091,0.6018,0.3997,0.5963,0.3982,0.5779,0.4271
5.8750,0.2301,0.5779,0.4078,0.6031,0.3984,0.5975,0.3968,0.5793,0.4256
5.9000,0.2299,0.5790,0.4066,0.6044,0.3971,0.5988,0.3955,0.5807,0.4241
5.9250,0.2298,0.5801,0.4054,0.6057,0.3959,0.6001,0.3942,0.5822,0.4226
5.9500,0.2297,0.5812,0.4042,0.6069,0.3946,0.6013,0.3930,0.5835,0.4209
5.9750,0.2297,0.5823,0.4030,0.6081,0.3935,0.6025,0.3917,0.5849,0.4193
6.0000,0.2298,0.5834,0.4019,0.6093,0.3922,0.6037,0.3905,0.5863,0.4175
6.0250,0.2299,0.5845,0.4006,0.6107,0.3909,0.6050,0.3891,0.5877,0.4156
6.0500,0.2301,0.5857,0.3992,0.6121,0.3895,0.6065,0.3877,0.5893,0.4137
6.0750,0.2303,0.5869,0.3977,0.6138,0.3878,0.6082,0.3860,0.5911,0.4117
6.1000,0.2305,0.5883,0.3959,0.6156,0.3860,0.6100,0.3841,0.5931,0.4096
6.1250,0.2307,0.5898,0.3939,0.6176,0.3840,0.6120,0.3820,0.5953,0.4075
6.1500,0.2308,0.5915,0.3919,0.6197,0.3820,0.6141,0.3799,0.5976,0.4053
6.1750,0.2309,0.5933,0.3899,0.6218,0.3799,0.6162,0.3778,0.5998,0.4031
6.2000,0.2310,0.5952,0.3880,0.6237,0.3780,0.6181,0.3758,0.6020,0.4008
6.2250,0.2313,0.5971,0.3862,0.6256,0.3762,0.6200,0.3739,0.6040,0.3984
6.2500,0.2316,0.5989,0.3844,0.6273,0.3744,0.6218,0.3721,0.6059,0.3960
6.2750,0.2321,0.6007,0.3825,0.6291,0.3726,0.6236,0.3703,0.6079,0.3936
6.3000,0.2326,0.6023,0.3806,0.6310,0.3708,0.6254,0.3684,0.6099,0.3912
6.3250,0.2332,0.6040,0.3786,0.6330,0.3689,0.6274,0.3664,0.6121,0.3887
6.3500,0.2338,0.6056,0.3765,0.6350,0.3669,0.6294,0.3643,0.6143,0.3863
6.3750,0.2343,0.6072,0.3744,0.6369,0.3649,0.6314,0.3623,0.6165,0.3840
6.4000,0.2347,0.6087,0.3724,0.6387,0.3632,0.6332,0.3604,0.6185,0.3819
6.4250,0.2351,0.6102,0.3708,0.6401,0.3618,0.6347,0.3589,0.6202,0.3799
6.4500,0.2354,0.6115,0.3694,0.6412,0.3607,0.6358,0.3577,0.6216,0.3781
6.4750,0.2359,0.6126,0.3684,0.6420,0.3600,0.6366,0.3569,0.6226,0.3765
6.5000,0.2364,0.6134,0.3676,0.6425,0.3595,0.6371,0.3564,0.6234,0.3752
6.5250,0.2371,0.6139,0.3670,0.6428,0.3592,0.6374,0.3560,0.6239,0.3740
6.5500,0.2378,0.6140,0.3666,0.6429,0.3591,0.6376,0.3558,0.6243,0.3732
6.5750,0.2386,0.6140,0.3662,0.6429,0.3591,0.6377,0.3557,0.6247,0.3725
6.6000,0.2394,0.6137,0.3660,0.6429,0.3592,0.6376,0.3557,0.6249,0.3720
6.6250,0.2402,0.6134,0.3660,0.6426,0.3595,0.6374,0.3559,0.6249,0.3718
6.6500,0.2409,0.6128,0.3661,0.6421,0.3599,0.6370,0.3563,0.6247,0.3717
6.6750,0.2417,0.6122,0.3665,0.6415,0.3607,0.6363,0.3569,0.6243,0.3717
6.7000,0.2424,0.6114,0.3671,0.6405,0.3616,0.6354,0.3577,0.6237,0.3719
6.7250,0.2432,0.6104,0.3679,0.6394,0.3627,0.6343,0.3588,0.6228,0.3723
6.7500,0.2440,0.6093,0.3689,0.6381,0.3640,0.6331,0.3600,0.6218,0.3727
6.7750,0.2448,0.6080,0.3700,0.6368,0.3654,0.6318,0.3613,0.6208,0.3733
6.8000,0.2458,0.6065,0.3711,0.6354,0.3668,0.6304,0.3626,0.6196,0.3740
6.8250,0.2467,0.6050,0.3723,0.6339,0.3683,0.6289,0.3640,0.6184,0.3747
6.8500,0.2477,0.6033,0.3735,0.6324,0.3698,0.6275,0.3655,0.6171,0.3756
6.8750,0.2487,0.6016,0.3748,0.6309,0.3713,0.6260,0.3670,0.6158,0.3765
6.9000,0.2496,0.5998,0.3762,0.6293,0.3729,0.6244,0.3685,0.6145,0.3775
6.9250,0.2506,0.5980,0.3776,0.6277,0.3746,0.6228,0.3701,0.6131,0.3785
6.9500,0.2516,0.5962,0.3791,0.6260,0.3763,0.6211,0.3717,0.6116,0.3796
6.9750,0.2526,0.5943,0.3806,0.6243,0.3780,0.6194,0.3734,0.6101,0.3808
7.0000,0.2536,0.5924,0.3822,0.6225,0.3797,0.6177,0.3751,0.6085,0.3819
7.0250,0.2546,0.5904,0.3837,0.6208,0.3815,0.6159,0.3768,0.6070,0.3831
7.0500,0.2556,0.5885,0.3853,0.6191,0.3832,0.6142,0.3785,0.6054,0.3843
7.0750,0.2567,0.5866,0.3868,0.6174,0.3848,0.6126,0.3801,0.6039,0.3855
7.1000,0.2577,0.5847,0.3883,0.6158,0.3865,0.6109,0.3817,0.6024,0.3866
7.1250,0.2587,0.5829,0.3897,0.6143,0.3880,0.6094,0.3832,0.6009,0.3877
7.1500,0.2597,0.5811,0.3911,0.6128,0.3895,0.6079,0.3847,0.5995,0.3887
7.1750,0.2607,0.5794,0.3924,0.6114,0.3909,0.6065,0.3861,0.5982,0.3897
7.2000,0.2617,0.5778,0.3936,0.6101,0.3923,0.6051,0.3874,0.5969,0.3906
7.2250,0.2627,0.5762,0.3947,0.6089,0.3935,0.6039,0.3885,0.5957,0.3914
7.2500,0.2636,0.5748,0.3958,0.6078,0.3946,0.6028,0.3896,0.5947,0.3921
7.2750,0.2645,0.5735,0.3967,0.6068,0.3955,0.6018,0.3906,0.5937,0.3927
7.3000,0.2654,0.5724,0.3974,0.6060,0.3964,0.6010,0.3914,0.5929,0.3931
7.3250,0.2663,0.5714,0.3981,0.6053,0.3971,0.6003,0.3920,0.5922,0.3934
7.3500,0.2672,0.5706,0.3986,0.6048,0.3976,0.5997,0.3926,0.5916,0.3936
7.3750,0.2680,0.5699,0.3989,0.6044,0.3980,0.5993,0.3929,0.5912,0.3936


==> anc/fig9/ne_dV2.csv <==
timeomega_0,ne_i=0,ne_i=1,ne_i=2,ne_i=3,ne_i=4,ne_i=5,ne_i=6,ne_i=7,ne_i=8
0.0000,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0250,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0500,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0750,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.1000,0.9826,0.0101,0.9901,0.0099,0.9901,0.0099,0.9902,0.0100,0.9851
0.1250,0.9823,0.0102,0.9899,0.0100,0.9900,0.0100,0.9900,0.0101,0.9852
0.1500,0.9819,0.0105,0.9897,0.0103,0.9898,0.0102,0.9898,0.0103,0.9852
0.1750,0.9813,0.0107,0.9895,0.0105,0.9895,0.0105,0.9896,0.0106,0.9854
0.2000,0.9805,0.0110,0.9891,0.0109,0.9892,0.0108,0.9893,0.0109,0.9855
0.2250,0.9795,0.0113,0.9888,0.0112,0.9888,0.0111,0.9889,0.0113,0.9857
0.2500,0.9785,0.0116,0.9885,0.0115,0.9885,0.0114,0.9886,0.0117,0.9859
0.2750,0.9774,0.0119,0.9882,0.0118,0.9883,0.0117,0.9883,0.0120,0.9862
0.3000,0.9763,0.0120,0.9880,0.0119,0.9881,0.0119,0.9881,0.0122,0.9864
0.3250,0.9753,0.0121,0.9879,0.0120,0.9880,0.0120,0.9880,0.0124,0.9865
0.3500,0.9744,0.0121,0.9879,0.0120,0.9880,0.0120,0.9880,0.0124,0.9866
0.3750,0.9736,0.0120,0.9880,0.0120,0.9881,0.0119,0.9881,0.0124,0.9867
0.4000,0.9729,0.0119,0.9881,0.0118,0.9882,0.0118,0.9882,0.0123,0.9867
0.4250,0.9723,0.0117,0.9883,0.0117,0.9884,0.0116,0.9884,0.0122,0.9867
0.4500,0.9718,0.0115,0.9885,0.0115,0.9885,0.0115,0.9886,0.0121,0.9866
0.4750,0.9714,0.0114,0.9886,0.0113,0.9887,0.0113,0.9887,0.0120,0.9865
0.5000,0.9710,0.0113,0.9888,0.0112,0.9888,0.0112,0.9889,0.0119,0.9863
0.5250,0.9707,0.0112,0.9889,0.0111,0.9889,0.0111,0.9890,0.0118,0.9862
0.5500,0.9705,0.0111,0.9889,0.0110,0.9890,0.0110,0.9890,0.0118,0.9860
0.5750,0.9702,0.0111,0.9890,0.0110,0.9890,0.0110,0.9891,0.0118,0.9859
0.6000,0.9700,0.0111,0.9890,0.0110,0.9890,0.0110,0.9891,0.0118,0.9858
0.6250,0.9698,0.0111,0.9890,0.0110,0.9890,0.0110,0.9891,0.0118,0.9857
0.6500,0.9696,0.0111,0.9889,0.0110,0.9890,0.0110,0.9891,0.0119,0.9857
0.6750,0.9695,0.0111,0.9889,0.0110,0.9890,0.0110,0.9890,0.0120,0.9857
0.7000,0.9693,0.0111,0.9889,0.0111,0.9890,0.0110,0.9890,0.0120,0.9857
0.7250,0.9692,0.0111,0.9889,0.0111,0.9890,0.0110,0.9890,0.0121,0.9857
0.7500,0.9690,0.0111,0.9889,0.0111,0.9890,0.0110,0.9890,0.0121,0.9858
0.7750,0.9689,0.0111,0.9889,0.0110,0.9890,0.0110,0.9890,0.0121,0.9859
0.8000,0.9688,0.0110,0.9889,0.0110,0.9890,0.0110,0.9891,0.0122,0.9859
0.8250,0.9687,0.0110,0.9889,0.0110,0.9890,0.0110,0.9891,0.0122,0.9860
0.8500,0.9686,0.0110,0.9889,0.0110,0.9890,0.0110,0.9891,0.0122,0.9860
0.8750,0.9685,0.0110,0.9889,0.0110,0.9890,0.0110,0.9891,0.0122,0.9861
0.9000,0.9683,0.0111,0.9889,0.0110,0.9890,0.0110,0.9891,0.0122,0.9861
0.9250,0.9682,0.0111,0.9889,0.0110,0.9890,0.0110,0.9890,0.0123,0.9861
0.9500,0.9680,0.0112,0.9889,0.0111,0.9889,0.0110,0.9890,0.0123,0.9861
0.9750,0.9679,0.0112,0.9888,0.0111,0.9889,0.0111,0.9889,0.0123,0.9861
1.0000,0.9677,0.0113,0.9888,0.0112,0.9888,0.0111,0.9889,0.0124,0.9862
1.0250,0.9676,0.0113,0.9888,0.0112,0.9888,0.0112,0.9889,0.0124,0.9862
1.0500,0.9674,0.0113,0.9887,0.0112,0.9888,0.0112,0.9889,0.0124,0.9862
1.0750,0.9673,0.0112,0.9887,0.0112,0.9888,0.0112,0.9889,0.0124,0.9862
1.1000,0.9671,0.0112,0.9887,0.0112,0.9888,0.0112,0.9889,0.0125,0.9862
1.1250,0.9670,0.0112,0.9887,0.0112,0.9888,0.0111,0.9889,0.0125,0.9862
1.1500,0.9668,0.0112,0.9887,0.0112,0.9888,0.0111,0.9889,0.0125,0.9862
1.1750,0.9667,0.0112,0.9887,0.0112,0.9889,0.0111,0.9889,0.0125,0.9862
1.2000,0.9665,0.0112,0.9887,0.0112,0.9889,0.0111,0.9889,0.0126,0.9862
1.2250,0.9663,0.0112,0.9887,0.0112,0.9888,0.0111,0.9889,0.0126,0.9862
1.2500,0.9661,0.0113,0.9887,0.0112,0.9888,0.0112,0.9889,0.0127,0.9862
1.2750,0.9659,0.0113,0.9886,0.0112,0.9888,0.0112,0.9888,0.0127,0.9861
1.3000,0.9657,0.0113,0.9886,0.0113,0.9887,0.0112,0.9888,0.0128,0.9861
1.3250,0.9655,0.0114,0.9886,0.0113,0.9887,0.0113,0.9887,0.0129,0.9861
1.3500,0.9653,0.0114,0.9886,0.0114,0.9887,0.0113,0.9887,0.0129,0.9861
1.3750,0.9651,0.0114,0.9885,0.0114,0.9886,0.0113,0.9887,0.0130,0.9862
1.4000,0.9649,0.0114,0.9885,0.0114,0.9886,0.0113,0.9887,0.0130,0.9862
1.4250,0.9647,0.0114,0.9885,0.0114,0.9886,0.0113,0.9887,0.0130,0.9862
1.4500,0.9645,0.0114,0.9885,0.0114,0.9887,0.0113,0.9887,0.0130,0.9862
1.4750,0.9643,0.0114,0.9885,0.0113,0.9887,0.0113,0.9887,0.0130,0.9862
1.5000,0.9640,0.0114,0.9885,0.0113,0.9887,0.0113,0.9888,0.0131,0.9862
1.5250,0.9638,0.0114,0.9885,0.0113,0.9887,0.0113,0.9888,0.0131,0.9862
1.5500,0.9636,0.0114,0.9885,0.0113,0.9887,0.0113,0.9888,0.0131,0.9862
1.5750,0.9633,0.0115,0.9885,0.0113,0.9887,0.0113,0.9888,0.0131,0.9862
1.6000,0.9630,0.0115,0.9885,0.0113,0.9887,0.0113,0.9888,0.0132,0.9861
1.6250,0.9628,0.0115,0.9884,0.0113,0.9887,0.0113,0.9888,0.0132,0.9861
1.6500,0.9625,0.0115,0.9884,0.0113,0.9887,0.0113,0.9887,0.0133,0.9861
1.6750,0.9622,0.0116,0.9884,0.0114,0.9886,0.0113,0.9887,0.0133,0.9861
1.7000,0.9619,0.0116,0.9883,0.0114,0.9886,0.0114,0.9887,0.0134,0.9860
1.7250,0.9616,0.0116,0.9883,0.0114,0.9886,0.0114,0.9886,0.0134,0.9860
1.7500,0.9613,0.0117,0.9883,0.0115,0.9886,0.0114,0.9886,0.0135,0.9860
1.7750,0.9609,0.0117,0.9883,0.0115,0.9885,0.0114,0.9886,0.0135,0.9860
1.8000,0.9606,0.0117,0.9883,0.0115,0.9885,0.0114,0.9886,0.0135,0.9859
1.8250,0.9603,0.0117,0.9883,0.0115,0.9885,0.0115,0.9886,0.0136,0.9859
1.8500,0.9600,0.0117,0.9883,0.0115,0.9885,0.0115,0.9885,0.0136,0.9859
1.8750,0.9597,0.0116,0.9883,0.0115,0.9885,0.0115,0.9885,0.0137,0.9859
1.9000,0.9594,0.0116,0.9883,0.0115,0.9885,0.0115,0.9885,0.0137,0.9858
1.9250,0.9591,0.0116,0.9883,0.0115,0.9885,0.0115,0.9885,0.0137,0.9858
1.9500,0.9588,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0137,0.9858
1.9750,0.9585,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9858
2.0000,0.9582,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9858
2.0250,0.9579,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9858
2.0500,0.9576,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9858
2.0750,0.9573,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9858
2.1000,0.9570,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0138,0.9859
2.1250,0.9567,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0139,0.9859
2.1500,0.9564,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0139,0.9859
2.1750,0.9560,0.0116,0.9883,0.0115,0.9885,0.0115,0.9886,0.0139,0.9859
2.2000,0.9557,0.0116,0.9883,0.0115,0.9885,0.0114,0.9886,0.0139,0.9859
2.2250,0.9554,0.0115,0.9883,0.0115,0.9885,0.0114,0.9886,0.0139,0.9859
2.2500,0.9551,0.0115,0.9883,0.0115,0.9885,0.0114,0.9886,0.0139,0.9859
2.2750,0.9547,0.0115,0.9883,0.0115,0.9885,0.0114,0.9886,0.0139,0.9859
2.3000,0.9544,0.0115,0.9884,0.0115,0.9885,0.0114,0.9886,0.0140,0.9859
2.3250,0.9541,0.0115,0.9884,0.0115,0.9886,0.0114,0.9886,0.0140,0.9859
2.3500,0.9538,0.0115,0.9884,0.0115,0.9886,0.0114,0.9886,0.0141,0.9859
2.3750,0.9534,0.0115,0.9884,0.0115,0.9886,0.0114,0.9886,0.0141,0.9858
2.4000,0.9531,0.0114,0.9884,0.0115,0.9886,0.0114,0.9886,0.0142,0.9858
2.4250,0.9528,0.0114,0.9884,0.0115,0.9886,0.0114,0.9886,0.0142,0.9858
2.4500,0.9524,0.0114,0.9884,0.0115,0.9886,0.0114,0.9886,0.0143,0.9858
2.4750,0.9521,0.0115,0.9884,0.0115,0.9885,0.0115,0.9886,0.0143,0.9858
2.5000,0.9518,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0143,0.9858
2.5250,0.9514,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0143,0.9858
2.5500,0.9511,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0144,0.9858
2.5750,0.9507,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0144,0.9858
2.6000,0.9504,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0144,0.9858
2.6250,0.9501,0.0115,0.9883,0.0115,0.9885,0.0115,0.9886,0.0144,0.9858
2.6500,0.9497,0.0115,0.9882,0.0115,0.9885,0.0115,0.9886,0.0144,0.9859
2.6750,0.9494,0.0116,0.9882,0.0115,0.9885,0.0115,0.9886,0.0144,0.9859
2.7000,0.9491,0.0116,0.9882,0.0115,0.9885,0.0115,0.9886,0.0145,0.9859
2.7250,0.9487,0.0116,0.9882,0.0115,0.9885,0.0115,0.9886,0.0145,0.9859
2.7500,0.9484,0.0116,0.9882,0.0116,0.9885,0.0115,0.9886,0.0146,0.9858
2.7750,0.9481,0.0116,0.9882,0.0116,0.9885,0.0115,0.9885,0.0146,0.9858
2.8000,0.9478,0.0116,0.9882,0.0116,0.9884,0.0115,0.9885,0.0147,0.9858
2.8250,0.9475,0.0116,0.9882,0.0116,0.9884,0.0115,0.9885,0.0147,0.9858
2.8500,0.9472,0.0116,0.9882,0.0116,0.9884,0.0115,0.9885,0.0148,0.9858
2.8750,0.9469,0.0116,0.9882,0.0116,0.9884,0.0115,0.9885,0.0148,0.9857
2.9000,0.9466,0.0116,0.9882,0.0116,0.9884,0.0115,0.9885,0.0149,0.9857
2.9250,0.9463,0.0116,0.9881,0.0116,0.9884,0.0116,0.9885,0.0149,0.9857
2.9500,0.9460,0.0116,0.9881,0.0116,0.9884,0.0116,0.9885,0.0150,0.9857
2.9750,0.9457,0.0116,0.9881,0.0116,0.9884,0.0116,0.9885,0.0150,0.9856
3.0000,0.9454,0.0116,0.9881,0.0117,0.9884,0.0116,0.9885,0.0151,0.9856
3.0250,0.9451,0.0117,0.9881,0.0117,0.9884,0.0116,0.9885,0.0151,0.9856
3.0500,0.9448,0.0117,0.9880,0.0117,0.9884,0.0116,0.9885,0.0152,0.9856
3.0750,0.9445,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0152,0.9855
3.1000,0.9442,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0153,0.9855
3.1250,0.9439,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0153,0.9855
3.1500,0.9437,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0154,0.9855
3.1750,0.9434,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0154,0.9855
3.2000,0.9431,0.0117,0.9880,0.0116,0.9885,0.0116,0.9884,0.0154,0.9856
3.2250,0.9428,0.0117,0.9880,0.0116,0.9885,0.0116,0.9884,0.0154,0.9856
3.2500,0.9425,0.0117,0.9881,0.0115,0.9885,0.0116,0.9885,0.0154,0.9856
3.2750,0.9423,0.0117,0.9881,0.0115,0.9885,0.0116,0.9885,0.0154,0.9856
3.3000,0.9420,0.0117,0.9881,0.0115,0.9885,0.0115,0.9885,0.0154,0.9857
3.3250,0.9418,0.0117,0.9881,0.0115,0.9885,0.0115,0.9885,0.0155,0.9857
3.3500,0.9415,0.0116,0.9881,0.0115,0.9885,0.0115,0.9885,0.0155,0.9857
3.3750,0.9413,0.0116,0.9881,0.0115,0.9885,0.0115,0.9885,0.0155,0.9857
3.4000,0.9410,0.0116,0.9881,0.0115,0.9885,0.0115,0.9885,0.0155,0.9857
3.4250,0.9408,0.0116,0.9881,0.0115,0.9885,0.0115,0.9886,0.0156,0.9857
3.4500,0.9405,0.0116,0.9881,0.0115,0.9885,0.0115,0.9886,0.0156,0.9857
3.4750,0.9403,0.0116,0.9881,0.0115,0.9885,0.0115,0.9886,0.0156,0.9857
3.5000,0.9400,0.0116,0.9881,0.0115,0.9885,0.0115,0.9885,0.0157,0.9857
3.5250,0.9398,0.0115,0.9881,0.0115,0.9885,0.0115,0.9885,0.0157,0.9857
3.5500,0.9395,0.0115,0.9881,0.0115,0.9885,0.0115,0.9885,0.0158,0.9857
3.5750,0.9392,0.0115,0.9881,0.0116,0.9885,0.0115,0.9885,0.0158,0.9858
3.6000,0.9390,0.0116,0.9881,0.0116,0.9885,0.0115,0.9885,0.0158,0.9858
3.6250,0.9387,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0159,0.9858
3.6500,0.9384,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0159,0.9858
3.6750,0.9381,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0159,0.9858
3.7000,0.9378,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0159,0.9858
3.7250,0.9375,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0160,0.9858
3.7500,0.9373,0.0116,0.9881,0.0116,0.9884,0.0115,0.9885,0.0160,0.9858
3.7750,0.9370,0.0116,0.9881,0.0116,0.9885,0.0116,0.9885,0.0161,0.9858
3.8000,0.9367,0.0116,0.9880,0.0116,0.9885,0.0116,0.9885,0.0161,0.9858
3.8250,0.9363,0.0116,0.9880,0.0116,0.9885,0.0116,0.9885,0.0161,0.9858
3.8500,0.9360,0.0117,0.9880,0.0116,0.9885,0.0116,0.9885,0.0162,0.9858
3.8750,0.9357,0.0117,0.9880,0.0116,0.9885,0.0116,0.9885,0.0162,0.9858
3.9000,0.9354,0.0117,0.9880,0.0116,0.9885,0.0116,0.9885,0.0163,0.9858
3.9250,0.9350,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0163,0.9858
3.9500,0.9347,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0163,0.9858
3.9750,0.9344,0.0117,0.9880,0.0116,0.9884,0.0116,0.9884,0.0164,0.9857
4.0000,0.9340,0.0117,0.9880,0.0116,0.9884,0.0117,0.9884,0.0164,0.9857
4.0250,0.9336,0.0117,0.9880,0.0116,0.9884,0.0117,0.9884,0.0164,0.9857
4.0500,0.9333,0.0117,0.9880,0.0116,0.9884,0.0117,0.9883,0.0165,0.9857
4.0750,0.9329,0.0117,0.9880,0.0116,0.9884,0.0117,0.9883,0.0165,0.9857
4.1000,0.9326,0.0117,0.9880,0.0116,0.9884,0.0117,0.9883,0.0165,0.9857
4.1250,0.9322,0.0117,0.9880,0.0116,0.9884,0.0117,0.9884,0.0165,0.9857
4.1500,0.9319,0.0117,0.9880,0.0116,0.9884,0.0117,0.9884,0.0166,0.9857
4.1750,0.9315,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0166,0.9858
4.2000,0.9312,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0166,0.9858
4.2250,0.9308,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0166,0.9858
4.2500,0.9305,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0167,0.9858
4.2750,0.9302,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0167,0.9858
4.3000,0.9299,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0167,0.9858
4.3250,0.9296,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0168,0.9858
4.3500,0.9293,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0168,0.9858
4.3750,0.9290,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0168,0.9858
4.4000,0.9287,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0169,0.9858
4.4250,0.9284,0.0117,0.9879,0.0116,0.9884,0.0117,0.9884,0.0169,0.9858
4.4500,0.9281,0.0117,0.9879,0.0117,0.9884,0.0117,0.9884,0.0169,0.9858
4.4750,0.9278,0.0117,0.9879,0.0117,0.9883,0.0117,0.9884,0.0170,0.9858
4.5000,0.9275,0.0117,0.9879,0.0117,0.9883,0.0117,0.9884,0.0170,0.9858
4.5250,0.9272,0.0117,0.9879,0.0117,0.9883,0.0116,0.9884,0.0170,0.9858
4.5500,0.9269,0.0117,0.9879,0.0117,0.9883,0.0116,0.9884,0.0170,0.9858
4.5750,0.9266,0.0117,0.9879,0.0117,0.9883,0.0116,0.9884,0.0170,0.9858
4.6000,0.9263,0.0117,0.9879,0.0117,0.9883,0.0116,0.9884,0.0170,0.9858
4.6250,0.9260,0.0117,0.9878,0.0117,0.9884,0.0116,0.9884,0.0171,0.9858
4.6500,0.9257,0.0117,0.9878,0.0117,0.9884,0.0116,0.9884,0.0171,0.9858
4.6750,0.9254,0.0117,0.9878,0.0117,0.9884,0.0117,0.9884,0.0171,0.9858
4.7000,0.9251,0.0117,0.9878,0.0117,0.9884,0.0117,0.9884,0.0171,0.9858
4.7250,0.9248,0.0117,0.9878,0.0117,0.9884,0.0117,0.9884,0.0172,0.9858
4.7500,0.9245,0.0117,0.9878,0.0116,0.9884,0.0117,0.9884,0.0172,0.9858
4.7750,0.9243,0.0117,0.9878,0.0116,0.9884,0.0117,0.9883,0.0173,0.9858
4.8000,0.9240,0.0117,0.9878,0.0116,0.9884,0.0117,0.9883,0.0173,0.9857
4.8250,0.9237,0.0117,0.9878,0.0117,0.9883,0.0117,0.9883,0.0173,0.9857
4.8500,0.9234,0.0117,0.9878,0.0117,0.9883,0.0117,0.9883,0.0174,0.9857
4.8750,0.9231,0.0117,0.9878,0.0117,0.9883,0.0118,0.9883,0.0174,0.9857
4.9000,0.9228,0.0117,0.9878,0.0117,0.9883,0.0118,0.9883,0.0174,0.9857
4.9250,0.9225,0.0117,0.9878,0.0117,0.9883,0.0118,0.9883,0.0175,0.9857
4.9500,0.9222,0.0117,0.9878,0.0117,0.9883,0.0118,0.9883,0.0175,0.9857
4.9750,0.9219,0.0117,0.9878,0.0117,0.9883,0.0117,0.9883,0.0175,0.9857
5.0000,0.9217,0.0117,0.9878,0.0117,0.9883,0.0117,0.9883,0.0175,0.9857
5.0250,0.9214,0.0117,0.9878,0.0117,0.9884,0.0117,0.9883,0.0176,0.9857
5.0500,0.9211,0.0117,0.9878,0.0117,0.9884,0.0117,0.9883,0.0176,0.9857
5.0750,0.9209,0.0117,0.9878,0.0116,0.9884,0.0117,0.9883,0.0176,0.9857
5.1000,0.9206,0.0116,0.9878,0.0116,0.9884,0.0117,0.9883,0.0176,0.9857
5.1250,0.9203,0.0116,0.9878,0.0116,0.9884,0.0117,0.9883,0.0177,0.9857
5.1500,0.9201,0.0116,0.9878,0.0116,0.9884,0.0117,0.9883,0.0177,0.9857
5.1750,0.9198,0.0116,0.9878,0.0116,0.9884,0.0117,0.9883,0.0177,0.9857
5.2000,0.9195,0.0117,0.9878,0.0116,0.9884,0.0118,0.9883,0.0177,0.9857
5.2250,0.9192,0.0117,0.9878,0.0116,0.9884,0.0118,0.9883,0.0178,0.9857
5.2500,0.9190,0.0117,0.9877,0.0117,0.9883,0.0118,0.9883,0.0178,0.9856
5.2750,0.9187,0.0117,0.9877,0.0117,0.9883,0.0118,0.9883,0.0178,0.9856
5.3000,0.9184,0.0118,0.9877,0.0117,0.9883,0.0118,0.9883,0.0179,0.9857
5.3250,0.9181,0.0118,0.9877,0.0117,0.9883,0.0118,0.9883,0.0179,0.9857
5.3500,0.9178,0.0118,0.9877,0.0117,0.9883,0.0118,0.9883,0.0180,0.9857
5.3750,0.9176,0.0118,0.9877,0.0117,0.9883,0.0118,0.9883,0.0180,0.9857
5.4000,0.9173,0.0117,0.9877,0.0117,0.9883,0.0118,0.9883,0.0180,0.9857
5.4250,0.9170,0.0117,0.9877,0.0117,0.9883,0.0118,0.9883,0.0181,0.9857
5.4500,0.9168,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0181,0.9856
5.4750,0.9165,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0182,0.9856
5.5000,0.9162,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0182,0.9856
5.5250,0.9159,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0183,0.9856
5.5500,0.9157,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0183,0.9856
5.5750,0.9154,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0184,0.9856
5.6000,0.9151,0.0117,0.9877,0.0117,0.9883,0.0117,0.9883,0.0184,0.9856
5.6250,0.9148,0.0117,0.9876,0.0118,0.9883,0.0118,0.9883,0.0185,0.9855
5.6500,0.9145,0.0118,0.9876,0.0118,0.9882,0.0118,0.9882,0.0186,0.9855
5.6750,0.9142,0.0118,0.9875,0.0118,0.9882,0.0119,0.9882,0.0186,0.9854
5.7000,0.9139,0.0119,0.9875,0.0119,0.9881,0.0119,0.9881,0.0187,0.9854
5.7250,0.9136,0.0119,0.9874,0.0119,0.9881,0.0120,0.9881,0.0188,0.9853
5.7500,0.9133,0.0120,0.9873,0.0120,0.9880,0.0121,0.9880,0.0188,0.9852
5.7750,0.9131,0.0120,0.9873,0.0120,0.9880,0.0121,0.9880,0.0189,0.9851
5.8000,0.9128,0.0121,0.9872,0.0121,0.9880,0.0121,0.9879,0.0189,0.9850
5.8250,0.9126,0.0121,0.9872,0.0121,0.9880,0.0121,0.9879,0.0190,0.9850
5.8500,0.9123,0.0120,0.9872,0.0120,0.9880,0.0121,0.9880,0.0190,0.9849
5.8750,0.9121,0.0120,0.9873,0.0120,0.9881,0.0120,0.9880,0.0189,0.9848
5.9000,0.9118,0.0119,0.9874,0.0118,0.9882,0.0119,0.9882,0.0189,0.9848
5.9250,0.9116,0.0118,0.9876,0.0117,0.9883,0.0117,0.9883,0.0188,0.9848
5.9500,0.9112,0.0117,0.9877,0.0115,0.9885,0.0116,0.9885,0.0187,0.9849
5.9750,0.9109,0.0115,0.9879,0.0113,0.9887,0.0114,0.9887,0.0185,0.9851
6.0000,0.9105,0.0113,0.9881,0.0111,0.9889,0.0112,0.9889,0.0184,0.9853
6.0250,0.9100,0.0111,0.9883,0.0110,0.9890,0.0110,0.9890,0.0184,0.9856
6.0500,0.9095,0.0109,0.9884,0.0109,0.9892,0.0109,0.9892,0.0183,0.9859
6.0750,0.9089,0.0108,0.9885,0.0108,0.9893,0.0108,0.9892,0.0184,0.9862
6.1000,0.9084,0.0106,0.9886,0.0107,0.9893,0.0108,0.9893,0.0184,0.9865
6.1250,0.9079,0.0105,0.9886,0.0108,0.9893,0.0108,0.9892,0.0185,0.9868
6.1500,0.9074,0.0104,0.9885,0.0108,0.9892,0.0108,0.9892,0.0187,0.9871
6.1750,0.9069,0.0103,0.9884,0.0108,0.9892,0.0109,0.9891,0.0188,0.9872
6.2000,0.9065,0.0104,0.9884,0.0109,0.9891,0.0109,0.9891,0.0189,0.9872
6.2250,0.9061,0.0105,0.9883,0.0109,0.9891,0.0110,0.9891,0.0189,0.9871
6.2500,0.9058,0.0107,0.9882,0.0110,0.9890,0.0110,0.9890,0.0189,0.9869
6.2750,0.9056,0.0110,0.9881,0.0110,0.9890,0.0111,0.9890,0.0189,0.9866
6.3000,0.9053,0.0113,0.9880,0.0111,0.9889,0.0112,0.9889,0.0189,0.9862
6.3250,0.9051,0.0116,0.9879,0.0112,0.9887,0.0113,0.9888,0.0189,0.9858
6.3500,0.9049,0.0119,0.9877,0.0114,0.9886,0.0115,0.9886,0.0190,0.9854
6.3750,0.9046,0.0122,0.9875,0.0116,0.9884,0.0117,0.9884,0.0191,0.9850
6.4000,0.9044,0.0125,0.9872,0.0119,0.9881,0.0119,0.9881,0.0193,0.9847
6.4250,0.9041,0.0126,0.9870,0.0122,0.9878,0.0122,0.9878,0.0195,0.9845
6.4500,0.9038,0.0127,0.9868,0.0124,0.9876,0.0125,0.9876,0.0197,0.9844
6.4750,0.9035,0.0127,0.9866,0.0126,0.9874,0.0126,0.9873,0.0199,0.9844
6.5000,0.9032,0.0126,0.9865,0.0128,0.9873,0.0128,0.9872,0.0201,0.9844
6.5250,0.9030,0.0125,0.9865,0.0128,0.9872,0.0128,0.9872,0.0202,0.9845
6.5500,0.9027,0.0123,0.9866,0.0128,0.9873,0.0128,0.9872,0.0202,0.9847
6.5750,0.9025,0.0121,0.9867,0.0126,0.9874,0.0126,0.9874,0.0202,0.9849
6.6000,0.9023,0.0119,0.9869,0.0124,0.9876,0.0125,0.9876,0.0201,0.9851
6.6250,0.9021,0.0118,0.9871,0.0122,0.9878,0.0122,0.9878,0.0199,0.9853
6.6500,0.9019,0.0116,0.9873,0.0120,0.9881,0.0120,0.9880,0.0198,0.9855
6.6750,0.9018,0.0115,0.9875,0.0117,0.9883,0.0118,0.9883,0.0196,0.9857
6.7000,0.9016,0.0114,0.9876,0.0116,0.9884,0.0116,0.9885,0.0195,0.9858
6.7250,0.9015,0.0113,0.9877,0.0114,0.9886,0.0115,0.9886,0.0194,0.9859
6.7500,0.9013,0.0113,0.9878,0.0113,0.9887,0.0114,0.9887,0.0194,0.9860
6.7750,0.9012,0.0113,0.9878,0.0113,0.9887,0.0113,0.9888,0.0193,0.9860
6.8000,0.9010,0.0114,0.9878,0.0113,0.9887,0.0113,0.9888,0.0193,0.9861
6.8250,0.9008,0.0114,0.9878,0.0113,0.9887,0.0114,0.9887,0.0194,0.9861
6.8500,0.9006,0.0114,0.9877,0.0114,0.9886,0.0114,0.9887,0.0194,0.9860
6.8750,0.9004,0.0115,0.9877,0.0114,0.9886,0.0115,0.9886,0.0195,0.9860
6.9000,0.9002,0.0115,0.9876,0.0115,0.9885,0.0116,0.9886,0.0196,0.9860
6.9250,0.9000,0.0115,0.9876,0.0116,0.9884,0.0116,0.9885,0.0197,0.9859
6.9500,0.8997,0.0116,0.9875,0.0116,0.9884,0.0117,0.9884,0.0198,0.9859
6.9750,0.8995,0.0116,0.9875,0.0116,0.9884,0.0117,0.9884,0.0199,0.9858
7.0000,0.8993,0.0116,0.9875,0.0117,0.9884,0.0117,0.9883,0.0200,0.9858
7.0250,0.8991,0.0116,0.9874,0.0117,0.9883,0.0117,0.9883,0.0200,0.9857
7.0500,0.8988,0.0116,0.9874,0.0117,0.9883,0.0117,0.9883,0.0201,0.9857
7.0750,0.8986,0.0116,0.9874,0.0117,0.9883,0.0117,0.9883,0.0201,0.9857
7.1000,0.8984,0.0116,0.9874,0.0117,0.9883,0.0118,0.9883,0.0201,0.9857
7.1250,0.8982,0.0117,0.9874,0.0117,0.9883,0.0118,0.9883,0.0201,0.9857
7.1500,0.8980,0.0117,0.9873,0.0117,0.9883,0.0118,0.9883,0.0201,0.9857
7.1750,0.8978,0.0117,0.9873,0.0118,0.9883,0.0119,0.9882,0.0201,0.9857
7.2000,0.8976,0.0117,0.9873,0.0118,0.9882,0.0119,0.9882,0.0201,0.9857
7.2250,0.8974,0.0117,0.9873,0.0118,0.9882,0.0119,0.9882,0.0201,0.9857
7.2500,0.8972,0.0117,0.9872,0.0118,0.9882,0.0119,0.9882,0.0202,0.9857
7.2750,0.8969,0.0117,0.9872,0.0119,0.9881,0.0119,0.9882,0.0202,0.9857
7.3000,0.8967,0.0117,0.9872,0.0119,0.9881,0.0119,0.9882,0.0202,0.9857
7.3250,0.8964,0.0118,0.9872,0.0119,0.9881,0.0119,0.9881,0.0203,0.9857
7.3500,0.8962,0.0118,0.9872,0.0119,0.9881,0.0119,0.9881,0.0203,0.9857
7.3750,0.8959,0.0118,0.9871,0.0119,0.9881,0.0119,0.9881,0.0204,0.9856
7.4000,0.8957,0.0119,0.9871,0.0120,0.9880,0.0120,0.9881,0.0204,0.9856
7.4250,0.8954,0.0119,0.9871,0.0120,0.9880,0.0120,0.9881,0.0205,0.9856
7.4500,0.8952,0.0120,0.9871,0.0120,0.9880,0.0120,0.9880,0.0205,0.9856
7.4750,0.8949,0.0120,0.9870,0.0120,0.9880,0.0121,0.9880,0.0205,0.9856
7.5000,0.8947,0.0120,0.9870,0.0121,0.9880,0.0121,0.9879,0.0206,0.9856
7.5250,0.8945,0.0120,0.9869,0.0121,0.9879,0.0121,0.9879,0.0206,0.9856
7.5500,0.8942,0.0121,0.9869,0.0121,0.9879,0.0122,0.9879,0.0206,0.9856
7.5750,0.8940,0.0121,0.9869,0.0122,0.9878,0.0122,0.9878,0.0206,0.9856
7.6000,0.8937,0.0121,0.9868,0.0122,0.9878,0.0123,0.9878,0.0207,0.9857
7.6250,0.8935,0.0121,0.9868,0.0123,0.9878,0.0123,0.9878,0.0207,0.9857
7.6500,0.8932,0.0121,0.9868,0.0123,0.9877,0.0123,0.9878,0.0207,0.9857
7.6750,0.8929,0.0122,0.9867,0.0123,0.9877,0.0123,0.9878,0.0208,0.9857
7.7000,0.8927,0.0122,0.9867,0.0123,0.9877,0.0123,0.9878,0.0208,0.9857
7.7250,0.8924,0.0122,0.9867,0.0124,0.9877,0.0123,0.9877,0.0209,0.9857
7.7500,0.8921,0.0122,0.9867,0.0124,0.9877,0.0123,0.9877,0.0209,0.9856
7.7750,0.8918,0.0122,0.9867,0.0124,0.9877,0.0124,0.9877,0.0210,0.9856
7.8000,0.8916,0.0122,0.9866,0.0123,0.9877,0.0124,0.9877,0.0210,0.9856
7.8250,0.8913,0.0122,0.9866,0.0123,0.9877,0.0124,0.9877,0.0211,0.9855
7.8500,0.8910,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0211,0.9855
7.8750,0.8907,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0212,0.9855
7.9000,0.8905,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0212,0.9855
7.9250,0.8902,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0212,0.9855
7.9500,0.8899,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0213,0.9854
7.9750,0.8897,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0213,0.9854
8.0000,0.8894,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0214,0.9854
8.0250,0.8891,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0214,0.9854
8.0500,0.8889,0.0123,0.9866,0.0123,0.9877,0.0124,0.9877,0.0214,0.9853
8.0750,0.8886,0.0123,0.9866,0.0124,0.9876,0.0124,0.9877,0.0215,0.9853
8.1000,0.8884,0.0123,0.9866,0.0124,0.9876,0.0124,0.9877,0.0215,0.9853
8.1250,0.8881,0.0123,0.9866,0.0124,0.9876,0.0124,0.9877,0.0216,0.9853
8.1500,0.8879,0.0123,0.9866,0.0124,0.9876,0.0124,0.9876,0.0216,0.9853
8.1750,0.8876,0.0123,0.9866,0.0124,0.9876,0.0125,0.9876,0.0216,0.9853
8.2000,0.8874,0.0123,0.9866,0.0124,0.9876,0.0125,0.9876,0.0216,0.9853
8.2250,0.8871,0.0123,0.9866,0.0124,0.9876,0.0125,0.9876,0.0217,0.9853
8.2500,0.8868,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0217,0.9853
8.2750,0.8866,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0217,0.9853
8.3000,0.8863,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0217,0.9853
8.3250,0.8860,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0218,0.9853
8.3500,0.8857,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0218,0.9853
8.3750,0.8854,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0218,0.9853
8.4000,0.8851,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0219,0.9853
8.4250,0.8848,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0219,0.9853
8.4500,0.8845,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0219,0.9853
8.4750,0.8842,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0219,0.9853
8.5000,0.8839,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0220,0.9853
8.5250,0.8836,0.0123,0.9865,0.0124,0.9876,0.0125,0.9876,0.0220,0.9853
8.5500,0.8833,0.0123,0.9865,0.0125,0.9876,0.0126,0.9875,0.0220,0.9853
8.5750,0.8830,0.0123,0.9865,0.0125,0.9875,0.0126,0.9875,0.0221,0.9853
8.6000,0.8826,0.0123,0.9865,0.0125,0.9875,0.0126,0.9875,0.0221,0.9853
8.6250,0.8823,0.0123,0.9864,0.0125,0.9875,0.0126,0.9875,0.0221,0.9853
8.6500,0.8820,0.0123,0.9864,0.0125,0.9875,0.0126,0.9875,0.0222,0.9853
8.6750,0.8817,0.0123,0.9864,0.0125,0.9875,0.0126,0.9875,0.0222,0.9853
8.7000,0.8814,0.0123,0.9864,0.0125,0.9875,0.0126,0.9875,0.0222,0.9853
8.7250,0.8811,0.0123,0.9864,0.0126,0.9875,0.0126,0.9875,0.0223,0.9853
8.7500,0.8807,0.0124,0.9864,0.0126,0.9874,0.0126,0.9874,0.0223,0.9853
8.7750,0.8804,0.0124,0.9863,0.0126,0.9874,0.0126,0.9874,0.0223,0.9853
8.8000,0.8801,0.0124,0.9863,0.0126,0.9874,0.0127,0.9874,0.0223,0.9854
8.8250,0.8798,0.0124,0.9863,0.0126,0.9873,0.0127,0.9874,0.0224,0.9854
8.8500,0.8795,0.0125,0.9863,0.0127,0.9873,0.0127,0.9874,0.0224,0.9853
8.8750,0.8792,0.0125,0.9862,0.0127,0.9873,0.0128,0.9874,0.0224,0.9853
8.9000,0.8789,0.0125,0.9862,0.0127,0.9873,0.0128,0.9873,0.0225,0.9853
8.9250,0.8785,0.0126,0.9861,0.0127,0.9872,0.0128,0.9873,0.0225,0.9853
8.9500,0.8783,0.0126,0.9861,0.0128,0.9872,0.0128,0.9873,0.0225,0.9853
8.9750,0.8780,0.0126,0.9860,0.0128,0.9872,0.0128,0.9872,0.0226,0.9853
9.0000,0.8777,0.0127,0.9860,0.0128,0.9872,0.0128,0.9872,0.0227,0.9852
9.0250,0.8774,0.0127,0.9859,0.0129,0.9872,0.0128,0.9872,0.0227,0.9852
9.0500,0.8771,0.0127,0.9859,0.0129,0.9872,0.0129,0.9872,0.0228,0.9852
9.0750,0.8768,0.0128,0.9859,0.0130,0.9871,0.0129,0.9871,0.0228,0.9851
9.1000,0.8766,0.0128,0.9858,0.0130,0.9871,0.0129,0.9871,0.0229,0.9851
9.1250,0.8763,0.0128,0.9858,0.0130,0.9871,0.0129,0.9871,0.0229,0.9851
9.1500,0.8760,0.0128,0.9858,0.0130,0.9870,0.0130,0.9871,0.0230,0.9851
9.1750,0.8758,0.0128,0.9858,0.0130,0.9870,0.0130,0.9871,0.0230,0.9851
9.2000,0.8755,0.0128,0.9858,0.0130,0.9870,0.0130,0.9871,0.0230,0.9850
9.2250,0.8752,0.0128,0.9858,0.0130,0.9870,0.0131,0.9871,0.0230,0.9850
9.2500,0.8750,0.0128,0.9859,0.0130,0.9870,0.0131,0.9871,0.0231,0.9850
9.2750,0.8747,0.0128,0.9859,0.0129,0.9870,0.0131,0.9871,0.0231,0.9850
9.3000,0.8745,0.0127,0.9859,0.0129,0.9871,0.0131,0.9871,0.0231,0.9851
9.3250,0.8742,0.0127,0.9859,0.0129,0.9871,0.0131,0.9871,0.0231,0.9851
9.3500,0.8740,0.0127,0.9860,0.0128,0.9871,0.0130,0.9871,0.0231,0.9851
9.3750,0.8737,0.0126,0.9860,0.0128,0.9872,0.0130,0.9871,0.0231,0.9852
9.4000,0.8735,0.0126,0.9860,0.0127,0.9873,0.0129,0.9872,0.0231,0.9852
9.4250,0.8733,0.0125,0.9861,0.0127,0.9873,0.0128,0.9872,0.0231,0.9852
9.4500,0.8730,0.0125,0.9861,0.0127,0.9873,0.0128,0.9873,0.0231,0.9852
9.4750,0.8728,0.0125,0.9861,0.0127,0.9874,0.0127,0.9873,0.0231,0.9852
9.5000,0.8725,0.0125,0.9861,0.0127,0.9874,0.0127,0.9874,0.0231,0.9852
9.5250,0.8723,0.0125,0.9861,0.0126,0.9874,0.0126,0.9874,0.0231,0.9852
9.5500,0.8720,0.0125,0.9861,0.0126,0.9874,0.0126,0.9875,0.0232,0.9852
9.5750,0.8718,0.0125,0.9861,0.0126,0.9875,0.0126,0.9875,0.0232,0.9852
9.6000,0.8715,0.0125,0.9861,0.0126,0.9875,0.0126,0.9875,0.0232,0.9852
9.6250,0.8713,0.0125,0.9861,0.0126,0.9874,0.0126,0.9875,0.0233,0.9852
9.6500,0.8710,0.0125,0.9861,0.0126,0.9874,0.0126,0.9875,0.0233,0.9852
9.6750,0.8708,0.0125,0.9861,0.0126,0.9874,0.0126,0.9875,0.0234,0.9851
9.7000,0.8705,0.0125,0.9861,0.0126,0.9874,0.0127,0.9874,0.0234,0.9851
9.7250,0.8702,0.0125,0.9861,0.0126,0.9873,0.0127,0.9874,0.0235,0.9851
9.7500,0.8700,0.0125,0.9861,0.0127,0.9873,0.0127,0.9874,0.0235,0.9851
9.7750,0.8697,0.0125,0.9860,0.0127,0.9872,0.0128,0.9873,0.0235,0.9851
9.8000,0.8694,0.0125,0.9860,0.0128,0.9872,0.0128,0.9873,0.0236,0.9851
9.8250,0.8691,0.0126,0.9859,0.0128,0.9871,0.0129,0.9872,0.0236,0.9850
9.8500,0.8688,0.0126,0.9859,0.0129,0.9871,0.0129,0.9872,0.0236,0.9850
9.8750,0.8685,0.0127,0.9858,0.0130,0.9870,0.0130,0.9871,0.0237,0.9850
9.9000,0.8682,0.0127,0.9858,0.0131,0.9870,0.0131,0.9870,0.0238,0.9850
9.9250,0.8679,0.0128,0.9857,0.0131,0.9869,0.0131,0.9870,0.0238,0.9849
9.9500,0.8676,0.0128,0.9857,0.0131,0.9869,0.0131,0.9869,0.0239,0.9849
9.9750,0.8672,0.0129,0.9856,0.0132,0.9868,0.0132,0.9869,0.0240,0.9849
10.0000,0.8669,0.0129,0.9856,0.0132,0.9868,0.0132,0.9868,0.0241,0.9848
10.0250,0.8665,0.0130,0.9856,0.0132,0.9868,0.0132,0.9868,0.0241,0.9848
10.0500,0.8662,0.0130,0.9855,0.0132,0.9868,0.0132,0.9868,0.0241,0.9848
10.0750,0.8658,0.0130,0.9855,0.0132,0.9868,0.0132,0.9868,0.0242,0.9848
10.1000,0.8655,0.0130,0.9855,0.0131,0.9869,0.0132,0.9869,0.0242,0.9848
10.1250,0.8651,0.0130,0.9855,0.0131,0.9869,0.0132,0.9869,0.0242,0.9848
10.1500,0.8648,0.0130,0.9855,0.0131,0.9869,0.0132,0.9869,0.0242,0.9848
10.1750,0.8644,0.0130,0.9855,0.0130,0.9870,0.0131,0.9870,0.0242,0.9848
10.2000,0.8640,0.0130,0.9855,0.0130,0.9870,0.0131,0.9870,0.0242,0.9848
10.2250,0.8637,0.0130,0.9855,0.0130,0.9870,0.0131,0.9870,0.0242,0.9849
10.2500,0.8633,0.0129,0.9855,0.0130,0.9871,0.0131,0.9870,0.0242,0.9849
10.2750,0.8630,0.0129,0.9855,0.0129,0.9871,0.0131,0.9870,0.0242,0.9849
10.3000,0.8626,0.0129,0.9855,0.0129,0.9871,0.0131,0.9870,0.0243,0.9849
10.3250,0.8623,0.0129,0.9856,0.0129,0.9871,0.0131,0.9870,0.0243,0.9849
10.3500,0.8619,0.0129,0.9856,0.0129,0.9871,0.0131,0.9870,0.0244,0.9849
10.3750,0.8616,0.0128,0.9856,0.0129,0.9871,0.0131,0.9870,0.0244,0.9849
10.4000,0.8612,0.0128,0.9856,0.0129,0.9871,0.0131,0.9870,0.0245,0.9848
10.4250,0.8609,0.0128,0.9856,0.0129,0.9871,0.0131,0.9870,0.0245,0.9848
10.4500,0.8605,0.0128,0.9856,0.0129,0.9871,0.0131,0.9870,0.0246,0.9848
10.4750,0.8602,0.0128,0.9856,0.0130,0.9870,0.0131,0.9870,0.0246,0.9848
10.5000,0.8599,0.0128,0.9856,0.0130,0.9870,0.0131,0.9870,0.0247,0.9848
10.5250,0.8595,0.0128,0.9856,0.0130,0.9870,0.0132,0.9870,0.0247,0.9847
10.5500,0.8592,0.0128,0.9855,0.0130,0.9870,0.0132,0.9870,0.0248,0.9847
10.5750,0.8589,0.0128,0.9855,0.0130,0.9870,0.0132,0.9870,0.0248,0.9847
10.6000,0.8586,0.0128,0.9855,0.0130,0.9870,0.0132,0.9870,0.0248,0.9847
10.6250,0.8582,0.0128,0.9855,0.0130,0.9870,0.0131,0.9870,0.0249,0.9847
10.6500,0.8579,0.0128,0.9855,0.0130,0.9870,0.0131,0.9870,0.0249,0.9847
10.6750,0.8576,0.0129,0.9855,0.0130,0.9870,0.0131,0.9870,0.0249,0.9846
10.7000,0.8573,0.0129,0.9855,0.0130,0.9870,0.0131,0.9870,0.0249,0.9846
10.7250,0.8570,0.0129,0.9855,0.0130,0.9870,0.0131,0.9870,0.0250,0.9846
10.7500,0.8567,0.0129,0.9855,0.0130,0.9870,0.0131,0.9869,0.0250,0.9846
10.7750,0.8564,0.0129,0.9855,0.0130,0.9870,0.0131,0.9869,0.0251,0.9846
10.8000,0.8561,0.0129,0.9855,0.0130,0.9870,0.0132,0.9869,0.0252,0.9846
10.8250,0.8558,0.0129,0.9854,0.0130,0.9870,0.0132,0.9868,0.0252,0.9846
10.8500,0.8555,0.0129,0.9854,0.0130,0.9869,0.0132,0.9868,0.0253,0.9846
10.8750,0.8552,0.0129,0.9854,0.0131,0.9869,0.0132,0.9868,0.0253,0.9846
10.9000,0.8550,0.0129,0.9854,0.0131,0.9869,0.0133,0.9868,0.0254,0.9846
10.9250,0.8547,0.0129,0.9853,0.0131,0.9869,0.0133,0.9868,0.0254,0.9846
10.9500,0.8544,0.0129,0.9853,0.0132,0.9868,0.0133,0.9868,0.0254,0.9846
10.9750,0.8541,0.0129,0.9853,0.0132,0.9868,0.0133,0.9868,0.0254,0.9846
11.0000,0.8538,0.0129,0.9853,0.0132,0.9868,0.0133,0.9868,0.0254,0.9846
11.0250,0.8535,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0254,0.9846
11.0500,0.8532,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0255,0.9846
11.0750,0.8529,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0255,0.9846
11.1000,0.8527,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0255,0.9846
11.1250,0.8524,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0256,0.9846
11.1500,0.8521,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0257,0.9846
11.1750,0.8518,0.0130,0.9852,0.0132,0.9868,0.0133,0.9867,0.0257,0.9846
11.2000,0.8515,0.0130,0.9852,0.0132,0.9868,0.0133,0.9867,0.0258,0.9845
11.2250,0.8512,0.0130,0.9852,0.0132,0.9868,0.0133,0.9867,0.0258,0.9845
11.2500,0.8509,0.0130,0.9852,0.0132,0.9868,0.0133,0.9867,0.0259,0.9845
11.2750,0.8507,0.0130,0.9852,0.0132,0.9868,0.0133,0.9867,0.0259,0.9845
11.3000,0.8504,0.0130,0.9852,0.0132,0.9868,0.0133,0.9868,0.0259,0.9845
11.3250,0.8501,0.0130,0.9851,0.0132,0.9867,0.0133,0.9868,0.0259,0.9845
11.3500,0.8499,0.0131,0.9851,0.0133,0.9867,0.0134,0.9868,0.0259,0.9845
11.3750,0.8496,0.0131,0.9851,0.0133,0.9867,0.0134,0.9867,0.0260,0.9845
11.4000,0.8493,0.0131,0.9850,0.0133,0.9867,0.0134,0.9867,0.0260,0.9845
11.4250,0.8491,0.0131,0.9850,0.0133,0.9867,0.0134,0.9867,0.0260,0.9845
11.4500,0.8488,0.0131,0.9850,0.0133,0.9867,0.0134,0.9867,0.0261,0.9845
11.4750,0.8485,0.0131,0.9850,0.0134,0.9866,0.0134,0.9867,0.0261,0.9845
11.5000,0.8483,0.0131,0.9850,0.0134,0.9866,0.0134,0.9866,0.0261,0.9845
11.5250,0.8480,0.0131,0.9850,0.0134,0.9866,0.0134,0.9866,0.0262,0.9845
11.5500,0.8477,0.0131,0.9850,0.0134,0.9866,0.0135,0.9866,0.0262,0.9845
11.5750,0.8475,0.0131,0.9850,0.0134,0.9866,0.0135,0.9866,0.0263,0.9845
11.6000,0.8472,0.0131,0.9850,0.0134,0.9866,0.0135,0.9865,0.0263,0.9845
11.6250,0.8469,0.0131,0.9850,0.0134,0.9866,0.0135,0.9865,0.0263,0.9845
11.6500,0.8466,0.0131,0.9850,0.0134,0.9866,0.0136,0.9865,0.0264,0.9845
11.6750,0.8464,0.0131,0.9850,0.0134,0.9866,0.0136,0.9865,0.0264,0.9845
11.7000,0.8461,0.0131,0.9849,0.0134,0.9866,0.0136,0.9865,0.0264,0.9845
11.7250,0.8458,0.0131,0.9849,0.0134,0.9866,0.0136,0.9865,0.0264,0.9846
11.7500,0.8455,0.0132,0.9849,0.0134,0.9865,0.0136,0.9865,0.0265,0.9846
11.7750,0.8453,0.0132,0.9849,0.0134,0.9865,0.0136,0.9865,0.0265,0.9846
11.8000,0.8450,0.0132,0.9848,0.0134,0.9865,0.0136,0.9865,0.0266,0.9846
11.8250,0.8447,0.0132,0.9848,0.0134,0.9865,0.0136,0.9865,0.0266,0.9846
11.8500,0.8445,0.0132,0.9848,0.0134,0.9866,0.0136,0.9865,0.0267,0.9846
11.8750,0.8442,0.0132,0.9848,0.0134,0.9866,0.0136,0.9865,0.0267,0.9846
11.9000,0.8440,0.0132,0.9848,0.0134,0.9866,0.0136,0.9865,0.0268,0.9846
11.9250,0.8437,0.0132,0.9847,0.0134,0.9866,0.0135,0.9865,0.0269,0.9846
11.9500,0.8435,0.0132,0.9847,0.0134,0.9866,0.0135,0.9865,0.0269,0.9846
11.9750,0.8433,0.0132,0.9847,0.0134,0.9866,0.0135,0.9865,0.0269,0.9846
12.0000,0.8431,0.0132,0.9847,0.0134,0.9866,0.0135,0.9866,0.0269,0.9846
12.0250,0.8428,0.0132,0.9847,0.0134,0.9867,0.0135,0.9866,0.0269,0.9846
12.0500,0.8426,0.0132,0.9847,0.0133,0.9867,0.0134,0.9866,0.0269,0.9846
12.0750,0.8424,0.0132,0.9848,0.0133,0.9867,0.0134,0.9867,0.0268,0.9845
12.1000,0.8422,0.0132,0.9848,0.0132,0.9868,0.0133,0.9868,0.0268,0.9845
12.1250,0.8420,0.0131,0.9849,0.0132,0.9868,0.0133,0.9869,0.0267,0.9845
12.1500,0.8418,0.0131,0.9850,0.0131,0.9869,0.0132,0.9869,0.0267,0.9844
12.1750,0.8415,0.0131,0.9850,0.0131,0.9869,0.0132,0.9870,0.0267,0.9844
12.2000,0.8413,0.0130,0.9851,0.0131,0.9869,0.0132,0.9870,0.0267,0.9843
12.2250,0.8411,0.0130,0.9851,0.0131,0.9869,0.0132,0.9869,0.0268,0.9843
12.2500,0.8408,0.0129,0.9851,0.0132,0.9868,0.0132,0.9869,0.0269,0.9843
12.2750,0.8406,0.0129,0.9850,0.0133,0.9868,0.0133,0.9867,0.0270,0.9842
12.3000,0.8404,0.0129,0.9849,0.0134,0.9866,0.0135,0.9866,0.0272,0.9842
12.3250,0.8402,0.0129,0.9848,0.0136,0.9865,0.0136,0.9864,0.0274,0.9841
12.3500,0.8400,0.0129,0.9846,0.0137,0.9863,0.0138,0.9863,0.0276,0.9841
12.3750,0.8398,0.0130,0.9845,0.0138,0.9862,0.0139,0.9861,0.0277,0.9841
12.4000,0.8397,0.0130,0.9844,0.0139,0.9861,0.0140,0.9860,0.0278,0.9840
12.4250,0.8396,0.0131,0.9843,0.0140,0.9860,0.0141,0.9860,0.0278,0.9840
12.4500,0.8395,0.0133,0.9843,0.0139,0.9860,0.0141,0.9860,0.0277,0.9840
12.4750,0.8394,0.0134,0.9843,0.0139,0.9861,0.0141,0.9861,0.0275,0.9840
12.5000,0.8392,0.0136,0.9844,0.0138,0.9861,0.0140,0.9862,0.0274,0.9840
12.5250,0.8391,0.0137,0.9844,0.0137,0.9862,0.0139,0.9863,0.0272,0.9840
12.5500,0.8389,0.0138,0.9844,0.0136,0.9863,0.0138,0.9864,0.0271,0.9841
12.5750,0.8386,0.0139,0.9844,0.0136,0.9863,0.0138,0.9864,0.0271,0.9842
12.6000,0.8384,0.0140,0.9843,0.0136,0.9864,0.0137,0.9863,0.0271,0.9844
12.6250,0.8380,0.0140,0.9843,0.0137,0.9863,0.0138,0.9862,0.0272,0.9845
12.6500,0.8377,0.0139,0.9842,0.0138,0.9862,0.0139,0.9861,0.0273,0.9847
12.6750,0.8373,0.0138,0.9841,0.0140,0.9862,0.0140,0.9860,0.0274,0.9848
12.7000,0.8369,0.0137,0.9840,0.0140,0.9861,0.0140,0.9859,0.0276,0.9850
12.7250,0.8366,0.0135,0.9840,0.0141,0.9860,0.0141,0.9859,0.0277,0.9851
12.7500,0.8362,0.0134,0.9841,0.0140,0.9860,0.0141,0.9860,0.0277,0.9851
12.7750,0.8359,0.0132,0.9842,0.0139,0.9861,0.0140,0.9860,0.0277,0.9851
12.8000,0.8357,0.0131,0.9843,0.0138,0.9862,0.0140,0.9862,0.0277,0.9851
12.8250,0.8354,0.0129,0.9845,0.0137,0.9863,0.0138,0.9863,0.0276,0.9850
12.8500,0.8352,0.0129,0.9846,0.0135,0.9864,0.0137,0.9865,0.0274,0.9849
12.8750,0.8350,0.0129,0.9847,0.0134,0.9866,0.0136,0.9866,0.0273,0.9848
12.9000,0.8348,0.0129,0.9848,0.0133,0.9867,0.0135,0.9867,0.0273,0.9847
12.9250,0.8346,0.0129,0.9848,0.0133,0.9867,0.0134,0.9867,0.0272,0.9845
12.9500,0.8344,0.0130,0.9848,0.0133,0.9868,0.0134,0.9867,0.0272,0.9844
12.9750,0.8343,0.0131,0.9848,0.0133,0.9867,0.0134,0.9867,0.0272,0.9842
13.0000,0.8341,0.0131,0.9847,0.0133,0.9867,0.0134,0.9867,0.0272,0.9841
13.0250,0.8340,0.0132,0.9846,0.0134,0.9866,0.0135,0.9866,0.0273,0.9840
13.0500,0.8338,0.0133,0.9845,0.0135,0.9865,0.0136,0.9865,0.0274,0.9840
13.0750,0.8336,0.0133,0.9845,0.0135,0.9865,0.0136,0.9865,0.0275,0.9840
13.1000,0.8335,0.0134,0.9844,0.0136,0.9864,0.0137,0.9864,0.0276,0.9840
13.1250,0.8333,0.0134,0.9843,0.0137,0.9863,0.0138,0.9863,0.0276,0.9840
13.1500,0.8332,0.0134,0.9842,0.0137,0.9863,0.0138,0.9863,0.0277,0.9840
13.1750,0.8330,0.0134,0.9842,0.0138,0.9862,0.0138,0.9862,0.0278,0.9840
13.2000,0.8328,0.0134,0.9842,0.0138,0.9862,0.0139,0.9862,0.0278,0.9841
13.2250,0.8326,0.0134,0.9842,0.0138,0.9862,0.0139,0.9862,0.0278,0.9841
13.2500,0.8325,0.0134,0.9842,0.0138,0.9862,0.0139,0.9862,0.0278,0.9842
13.2750,0.8323,0.0134,0.9842,0.0137,0.9863,0.0139,0.9862,0.0278,0.9842
13.3000,0.8321,0.0134,0.9843,0.0137,0.9863,0.0139,0.9862,0.0278,0.9843
13.3250,0.8320,0.0134,0.9843,0.0137,0.9863,0.0139,0.9862,0.0278,0.9843
13.3500,0.8318,0.0134,0.9843,0.0137,0.9863,0.0139,0.9862,0.0278,0.9844
13.3750,0.8316,0.0134,0.9843,0.0137,0.9863,0.0139,0.9862,0.0279,0.9844
13.4000,0.8314,0.0134,0.9842,0.0137,0.9863,0.0139,0.9862,0.0279,0.9844
13.4250,0.8312,0.0134,0.9842,0.0138,0.9862,0.0139,0.9862,0.0279,0.9844
13.4500,0.8310,0.0134,0.9841,0.0138,0.9862,0.0139,0.9862,0.0279,0.9844
13.4750,0.8308,0.0135,0.9841,0.0138,0.9862,0.0139,0.9862,0.0279,0.9844
13.5000,0.8306,0.0135,0.9841,0.0139,0.9862,0.0139,0.9862,0.0279,0.9844
13.5250,0.8304,0.0135,0.9840,0.0139,0.9861,0.0139,0.9862,0.0279,0.9843
13.5500,0.8302,0.0135,0.9840,0.0140,0.9861,0.0139,0.9862,0.0280,0.9843
13.5750,0.8301,0.0136,0.9840,0.0140,0.9861,0.0140,0.9861,0.0280,0.9843
13.6000,0.8299,0.0136,0.9839,0.0140,0.9860,0.0140,0.9861,0.0280,0.9842
13.6250,0.8297,0.0136,0.9839,0.0140,0.9860,0.0141,0.9861,0.0280,0.9842
13.6500,0.8295,0.0136,0.9839,0.0140,0.9860,0.0141,0.9860,0.0280,0.9842
13.6750,0.8293,0.0136,0.9839,0.0141,0.9859,0.0141,0.9860,0.0281,0.9841
13.7000,0.8291,0.0136,0.9839,0.0141,0.9859,0.0142,0.9860,0.0281,0.9841
13.7250,0.8289,0.0136,0.9839,0.0141,0.9859,0.0142,0.9859,0.0281,0.9841
13.7500,0.8286,0.0137,0.9839,0.0141,0.9859,0.0142,0.9859,0.0281,0.9841
13.7750,0.8284,0.0137,0.9839,0.0141,0.9858,0.0142,0.9859,0.0281,0.9840
13.8000,0.8282,0.0137,0.9838,0.0141,0.9858,0.0142,0.9859,0.0282,0.9840
13.8250,0.8279,0.0137,0.9838,0.0141,0.9858,0.0142,0.9859,0.0282,0.9840
13.8500,0.8277,0.0137,0.9838,0.0142,0.9859,0.0142,0.9858,0.0282,0.9840
13.8750,0.8274,0.0138,0.9838,0.0142,0.9859,0.0142,0.9858,0.0282,0.9840
13.9000,0.8271,0.0138,0.9837,0.0142,0.9859,0.0142,0.9858,0.0283,0.9840
13.9250,0.8268,0.0138,0.9837,0.0142,0.9859,0.0142,0.9858,0.0283,0.9839
13.9500,0.8266,0.0138,0.9837,0.0142,0.9859,0.0143,0.9858,0.0283,0.9839
13.9750,0.8263,0.0138,0.9837,0.0142,0.9859,0.0143,0.9858,0.0284,0.9839
14.0000,0.8260,0.0138,0.9837,0.0142,0.9859,0.0143,0.9858,0.0284,0.9839
14.0250,0.8257,0.0137,0.9837,0.0142,0.9858,0.0143,0.9858,0.0284,0.9839
14.0500,0.8254,0.0137,0.9837,0.0142,0.9858,0.0143,0.9858,0.0284,0.9839
14.0750,0.8252,0.0137,0.9837,0.0142,0.9858,0.0143,0.9858,0.0285,0.9839
14.1000,0.8249,0.0137,0.9837,0.0142,0.9858,0.0144,0.9858,0.0285,0.9839
14.1250,0.8246,0.0137,0.9837,0.0142,0.9858,0.0144,0.9858,0.0285,0.9839
14.1500,0.8243,0.0137,0.9837,0.0142,0.9858,0.0144,0.9858,0.0286,0.9839
14.1750,0.8240,0.0137,0.9837,0.0142,0.9857,0.0143,0.9858,0.0286,0.9839
14.2000,0.8237,0.0137,0.9837,0.0142,0.9857,0.0143,0.9858,0.0286,0.9839
14.2250,0.8234,0.0137,0.9837,0.0143,0.9857,0.0143,0.9857,0.0287,0.9839
14.2500,0.8230,0.0137,0.9836,0.0143,0.9857,0.0143,0.9857,0.0287,0.9839
14.2750,0.8227,0.0138,0.9836,0.0143,0.9858,0.0143,0.9857,0.0287,0.9839
14.3000,0.8224,0.0138,0.9835,0.0143,0.9858,0.0143,0.9857,0.0287,0.9839
14.3250,0.8221,0.0138,0.9835,0.0143,0.9858,0.0143,0.9857,0.0287,0.9839
14.3500,0.8218,0.0138,0.9835,0.0143,0.9858,0.0144,0.9857,0.0287,0.9839
14.3750,0.8215,0.0138,0.9834,0.0143,0.9858,0.0144,0.9857,0.0287,0.9839
14.4000,0.8212,0.0138,0.9834,0.0142,0.9858,0.0144,0.9857,0.0287,0.9839
14.4250,0.8209,0.0139,0.9834,0.0142,0.9858,0.0144,0.9857,0.0288,0.9840
14.4500,0.8207,0.0139,0.9834,0.0142,0.9858,0.0144,0.9857,0.0288,0.9840
14.4750,0.8204,0.0139,0.9834,0.0142,0.9857,0.0144,0.9857,0.0288,0.9840
14.5000,0.8201,0.0139,0.9834,0.0142,0.9857,0.0144,0.9857,0.0289,0.9840
14.5250,0.8198,0.0139,0.9834,0.0143,0.9857,0.0144,0.9857,0.0289,0.9840
14.5500,0.8195,0.0139,0.9834,0.0143,0.9857,0.0144,0.9856,0.0290,0.9840
14.5750,0.8192,0.0139,0.9834,0.0144,0.9856,0.0144,0.9856,0.0290,0.9840
14.6000,0.8189,0.0139,0.9833,0.0144,0.9856,0.0145,0.9856,0.0291,0.9839
14.6250,0.8186,0.0140,0.9833,0.0145,0.9856,0.0145,0.9856,0.0291,0.9839
14.6500,0.8183,0.0140,0.9833,0.0145,0.9855,0.0145,0.9856,0.0292,0.9839
14.6750,0.8180,0.0140,0.9832,0.0145,0.9855,0.0145,0.9856,0.0292,0.9838
14.7000,0.8177,0.0140,0.9832,0.0146,0.9855,0.0146,0.9856,0.0293,0.9838
14.7250,0.8174,0.0140,0.9832,0.0146,0.9855,0.0146,0.9855,0.0293,0.9838
14.7500,0.8171,0.0140,0.9832,0.0146,0.9854,0.0146,0.9855,0.0293,0.9838
14.7750,0.8168,0.0140,0.9832,0.0146,0.9854,0.0147,0.9855,0.0293,0.9838
14.8000,0.8165,0.0140,0.9832,0.0146,0.9854,0.0147,0.9854,0.0293,0.9838
14.8250,0.8162,0.0140,0.9832,0.0146,0.9854,0.0148,0.9854,0.0293,0.9838
14.8500,0.8159,0.0140,0.9832,0.0146,0.9854,0.0148,0.9854,0.0293,0.9838
14.8750,0.8156,0.0140,0.9832,0.0146,0.9854,0.0148,0.9853,0.0292,0.9838
14.9000,0.8152,0.0140,0.9832,0.0146,0.9854,0.0148,0.9853,0.0292,0.9838
14.9250,0.8149,0.0140,0.9832,0.0146,0.9854,0.0148,0.9853,0.0292,0.9838
14.9500,0.8146,0.0140,0.9831,0.0146,0.9854,0.0149,0.9853,0.0292,0.9838
14.9750,0.8142,0.0140,0.9831,0.0147,0.9853,0.0149,0.9852,0.0293,0.9838
15.0000,0.8139,0.0141,0.9830,0.0147,0.9853,0.0149,0.9852,0.0293,0.9838
15.0250,0.8136,0.0141,0.9830,0.0148,0.9853,0.0149,0.9852,0.0294,0.9838
15.0500,0.8132,0.0142,0.9829,0.0148,0.9852,0.0149,0.9851,0.0295,0.9837
15.0750,0.8129,0.0142,0.9828,0.0149,0.9852,0.0150,0.9851,0.0295,0.9837
15.1000,0.8126,0.0143,0.9827,0.0149,0.9851,0.0150,0.9851,0.0296,0.9837
15.1250,0.8122,0.0144,0.9827,0.0150,0.9851,0.0150,0.9850,0.0297,0.9836
15.1500,0.8119,0.0144,0.9826,0.0150,0.9850,0.0151,0.9850,0.0298,0.9836
15.1750,0.8116,0.0145,0.9826,0.0150,0.9850,0.0151,0.9850,0.0299,0.9835
15.2000,0.8113,0.0145,0.9825,0.0150,0.9850,0.0151,0.9850,0.0300,0.9835
15.2250,0.8110,0.0146,0.9825,0.0151,0.9849,0.0152,0.9850,0.0301,0.9834
15.2500,0.8107,0.0146,0.9824,0.0151,0.9849,0.0152,0.9850,0.0301,0.9834
15.2750,0.8103,0.0146,0.9824,0.0151,0.9849,0.0152,0.9849,0.0302,0.9834
15.3000,0.8100,0.0146,0.9824,0.0151,0.9849,0.0152,0.9849,0.0302,0.9834
15.3250,0.8098,0.0146,0.9824,0.0151,0.9849,0.0152,0.9849,0.0303,0.9834
15.3500,0.8095,0.0146,0.9824,0.0151,0.9849,0.0152,0.9849,0.0303,0.9834
15.3750,0.8092,0.0146,0.9824,0.0150,0.9849,0.0152,0.9849,0.0303,0.9834
15.4000,0.8089,0.0146,0.9825,0.0150,0.9849,0.0152,0.9849,0.0303,0.9834
15.4250,0.8086,0.0145,0.9825,0.0150,0.9850,0.0151,0.9850,0.0303,0.9835
15.4500,0.8083,0.0145,0.9825,0.0150,0.9850,0.0151,0.9850,0.0303,0.9835
15.4750,0.8081,0.0144,0.9826,0.0150,0.9850,0.0151,0.9850,0.0303,0.9835
15.5000,0.8078,0.0143,0.9826,0.0149,0.9851,0.0150,0.9851,0.0303,0.9835
15.5250,0.8075,0.0143,0.9827,0.0149,0.9851,0.0150,0.9851,0.0303,0.9835
15.5500,0.8072,0.0142,0.9827,0.0148,0.9852,0.0149,0.9852,0.0303,0.9835
15.5750,0.8070,0.0142,0.9828,0.0148,0.9853,0.0149,0.9853,0.0303,0.9836
15.6000,0.8067,0.0141,0.9828,0.0147,0.9853,0.0148,0.9853,0.0303,0.9836
15.6250,0.8065,0.0141,0.9829,0.0146,0.9854,0.0148,0.9853,0.0303,0.9836
15.6500,0.8062,0.0140,0.9829,0.0146,0.9855,0.0147,0.9854,0.0303,0.9836
15.6750,0.8059,0.0140,0.9830,0.0145,0.9855,0.0147,0.9854,0.0304,0.9836
15.7000,0.8057,0.0140,0.9830,0.0145,0.9855,0.0146,0.9855,0.0304,0.9836
15.7250,0.8054,0.0140,0.9830,0.0145,0.9856,0.0146,0.9855,0.0304,0.9836
15.7500,0.8052,0.0140,0.9830,0.0145,0.9855,0.0146,0.9855,0.0304,0.9836
15.7750,0.8049,0.0140,0.9830,0.0145,0.9855,0.0146,0.9855,0.0304,0.9836
15.8000,0.8046,0.0140,0.9829,0.0145,0.9855,0.0146,0.9855,0.0305,0.9836
15.8250,0.8044,0.0140,0.9829,0.0146,0.9855,0.0146,0.9855,0.0305,0.9835
15.8500,0.8041,0.0141,0.9828,0.0146,0.9854,0.0147,0.9855,0.0305,0.9835
15.8750,0.8039,0.0141,0.9827,0.0147,0.9853,0.0147,0.9854,0.0306,0.9835
15.9000,0.8036,0.0142,0.9827,0.0148,0.9852,0.0148,0.9853,0.0306,0.9835
15.9250,0.8034,0.0142,0.9826,0.0149,0.9851,0.0149,0.9853,0.0307,0.9834
15.9500,0.8031,0.0143,0.9825,0.0150,0.9850,0.0150,0.9852,0.0307,0.9834
15.9750,0.8028,0.0144,0.9824,0.0151,0.9849,0.0151,0.9851,0.0308,0.9833
16.0000,0.8026,0.0145,0.9823,0.0152,0.9848,0.0153,0.9849,0.0309,0.9833
16.0250,0.8023,0.0146,0.9822,0.0153,0.9847,0.0154,0.9848,0.0309,0.9833
16.0500,0.8020,0.0146,0.9821,0.0154,0.9846,0.0155,0.9847,0.0310,0.9832
16.0750,0.8018,0.0147,0.9821,0.0154,0.9845,0.0155,0.9846,0.0311,0.9832
16.1000,0.8015,0.0148,0.9820,0.0155,0.9845,0.0156,0.9845,0.0311,0.9832
16.1250,0.8013,0.0149,0.9819,0.0155,0.9845,0.0156,0.9844,0.0312,0.9832
16.1500,0.8010,0.0149,0.9819,0.0156,0.9845,0.0156,0.9844,0.0312,0.9832
16.1750,0.8007,0.0150,0.9819,0.0156,0.9845,0.0156,0.9844,0.0313,0.9832
16.2000,0.8005,0.0150,0.9818,0.0156,0.9845,0.0156,0.9844,0.0313,0.9832
16.2250,0.8002,0.0150,0.9818,0.0156,0.9845,0.0156,0.9844,0.0313,0.9832
16.2500,0.7999,0.0150,0.9818,0.0156,0.9845,0.0156,0.9844,0.0313,0.9832
16.2750,0.7997,0.0149,0.9818,0.0155,0.9845,0.0156,0.9845,0.0313,0.9832
16.3000,0.7994,0.0149,0.9818,0.0155,0.9845,0.0156,0.9845,0.0313,0.9833
16.3250,0.7992,0.0149,0.9818,0.0154,0.9846,0.0155,0.9846,0.0313,0.9833
16.3500,0.7989,0.0148,0.9819,0.0154,0.9846,0.0155,0.9847,0.0313,0.9833
16.3750,0.7987,0.0148,0.9819,0.0153,0.9847,0.0154,0.9847,0.0313,0.9833
16.4000,0.7984,0.0147,0.9820,0.0152,0.9847,0.0154,0.9848,0.0313,0.9833
16.4250,0.7982,0.0147,0.9820,0.0152,0.9848,0.0153,0.9848,0.0314,0.9833
16.4500,0.7979,0.0146,0.9821,0.0151,0.9849,0.0153,0.9849,0.0314,0.9833
16.4750,0.7977,0.0146,0.9821,0.0151,0.9849,0.0152,0.9849,0.0314,0.9832
16.5000,0.7974,0.0146,0.9821,0.0150,0.9850,0.0152,0.9849,0.0314,0.9832
16.5250,0.7972,0.0145,0.9822,0.0150,0.9850,0.0152,0.9850,0.0315,0.9832
16.5500,0.7969,0.0145,0.9822,0.0150,0.9850,0.0152,0.9850,0.0315,0.9832
16.5750,0.7967,0.0145,0.9822,0.0150,0.9850,0.0152,0.9850,0.0315,0.9832
16.6000,0.7965,0.0145,0.9821,0.0150,0.9850,0.0152,0.9850,0.0315,0.9832
16.6250,0.7962,0.0145,0.9821,0.0150,0.9850,0.0152,0.9850,0.0316,0.9832
16.6500,0.7960,0.0145,0.9821,0.0150,0.9850,0.0152,0.9850,0.0316,0.9832
16.6750,0.7957,0.0146,0.9821,0.0150,0.9850,0.0152,0.9850,0.0316,0.9832
16.7000,0.7955,0.0146,0.9821,0.0150,0.9850,0.0152,0.9849,0.0317,0.9832
16.7250,0.7952,0.0146,0.9820,0.0150,0.9850,0.0152,0.9849,0.0317,0.9832
16.7500,0.7950,0.0146,0.9820,0.0151,0.9849,0.0152,0.9849,0.0317,0.9832
16.7750,0.7948,0.0146,0.9820,0.0151,0.9849,0.0152,0.9849,0.0318,0.9832
16.8000,0.7945,0.0146,0.9819,0.0151,0.9849,0.0152,0.9849,0.0318,0.9832
16.8250,0.7943,0.0146,0.9819,0.0152,0.9848,0.0153,0.9849,0.0318,0.9832
16.8500,0.7940,0.0147,0.9819,0.0152,0.9848,0.0153,0.9849,0.0318,0.9832
16.8750,0.7938,0.0147,0.9819,0.0152,0.9848,0.0153,0.9849,0.0318,0.9832
16.9000,0.7935,0.0147,0.9819,0.0152,0.9848,0.0153,0.9849,0.0318,0.9832
16.9250,0.7933,0.0147,0.9819,0.0152,0.9848,0.0153,0.9849,0.0319,0.9832
16.9500,0.7931,0.0147,0.9819,0.0153,0.9848,0.0153,0.9848,0.0319,0.9832
16.9750,0.7928,0.0147,0.9819,0.0153,0.9848,0.0153,0.9848,0.0319,0.9832
17.0000,0.7926,0.0147,0.9819,0.0153,0.9848,0.0153,0.9848,0.0320,0.9832
17.0250,0.7923,0.0147,0.9818,0.0153,0.9847,0.0153,0.9848,0.0320,0.9832
17.0500,0.7921,0.0147,0.9818,0.0153,0.9847,0.0153,0.9847,0.0320,0.9831
17.0750,0.7918,0.0147,0.9818,0.0153,0.9847,0.0153,0.9847,0.0321,0.9831
17.1000,0.7916,0.0147,0.9818,0.0154,0.9847,0.0154,0.9847,0.0321,0.9831
17.1250,0.7913,0.0147,0.9817,0.0154,0.9847,0.0154,0.9847,0.0321,0.9831
17.1500,0.7911,0.0147,0.9817,0.0154,0.9846,0.0154,0.9847,0.0322,0.9830
17.1750,0.7908,0.0148,0.9817,0.0154,0.9846,0.0155,0.9847,0.0322,0.9830
17.2000,0.7906,0.0148,0.9817,0.0154,0.9846,0.0155,0.9847,0.0322,0.9830
17.2250,0.7903,0.0148,0.9816,0.0154,0.9846,0.0155,0.9847,0.0322,0.9830
17.2500,0.7901,0.0148,0.9816,0.0154,0.9846,0.0155,0.9846,0.0322,0.9830
17.2750,0.7898,0.0148,0.9816,0.0154,0.9846,0.0155,0.9846,0.0322,0.9830
17.3000,0.7896,0.0148,0.9816,0.0154,0.9846,0.0155,0.9846,0.0322,0.9830
17.3250,0.7893,0.0148,0.9816,0.0154,0.9846,0.0155,0.9846,0.0322,0.9830
17.3500,0.7891,0.0148,0.9816,0.0154,0.9846,0.0156,0.9846,0.0322,0.9830
17.3750,0.7888,0.0148,0.9816,0.0154,0.9846,0.0156,0.9845,0.0323,0.9830
17.4000,0.7886,0.0148,0.9816,0.0154,0.9846,0.0156,0.9845,0.0323,0.9830
17.4250,0.7883,0.0148,0.9816,0.0154,0.9846,0.0156,0.9845,0.0323,0.9830
17.4500,0.7880,0.0148,0.9815,0.0154,0.9846,0.0156,0.9845,0.0323,0.9829
17.4750,0.7878,0.0149,0.9815,0.0154,0.9846,0.0156,0.9845,0.0323,0.9829
17.5000,0.7875,0.0149,0.9815,0.0155,0.9846,0.0156,0.9845,0.0324,0.9829
17.5250,0.7872,0.0149,0.9815,0.0155,0.9846,0.0156,0.9845,0.0324,0.9829
17.5500,0.7869,0.0149,0.9814,0.0155,0.9845,0.0156,0.9845,0.0324,0.9829
17.5750,0.7867,0.0149,0.9814,0.0155,0.9845,0.0156,0.9845,0.0324,0.9828
17.6000,0.7864,0.0149,0.9814,0.0155,0.9845,0.0156,0.9845,0.0324,0.9828
17.6250,0.7861,0.0149,0.9814,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.6500,0.7858,0.0150,0.9813,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.6750,0.7856,0.0150,0.9813,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.7000,0.7853,0.0150,0.9813,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.7250,0.7850,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.7500,0.7847,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0325,0.9828
17.7750,0.7845,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0326,0.9828
17.8000,0.7842,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0326,0.9827
17.8250,0.7839,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0326,0.9827
17.8500,0.7836,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0326,0.9827
17.8750,0.7833,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0327,0.9827
17.9000,0.7831,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0327,0.9826
17.9250,0.7828,0.0149,0.9813,0.0155,0.9845,0.0156,0.9845,0.0327,0.9826
17.9500,0.7825,0.0149,0.9812,0.0155,0.9845,0.0156,0.9844,0.0327,0.9826
17.9750,0.7822,0.0149,0.9812,0.0155,0.9845,0.0156,0.9844,0.0327,0.9826
18.0000,0.7819,0.0149,0.9812,0.0155,0.9845,0.0157,0.9844,0.0327,0.9825
18.0250,0.7816,0.0149,0.9812,0.0155,0.9845,0.0157,0.9844,0.0327,0.9825
18.0500,0.7814,0.0149,0.9812,0.0155,0.9845,0.0157,0.9844,0.0327,0.9824
18.0750,0.7811,0.0150,0.9811,0.0155,0.9845,0.0157,0.9844,0.0328,0.9824
18.1000,0.7808,0.0149,0.9811,0.0155,0.9845,0.0157,0.9844,0.0328,0.9824
18.1250,0.7805,0.0149,0.9811,0.0155,0.9845,0.0157,0.9844,0.0328,0.9823
18.1500,0.7803,0.0149,0.9811,0.0155,0.9844,0.0157,0.9844,0.0329,0.9823
18.1750,0.7800,0.0149,0.9811,0.0156,0.9844,0.0157,0.9844,0.0329,0.9823
18.2000,0.7797,0.0149,0.9811,0.0156,0.9844,0.0157,0.9844,0.0329,0.9823
18.2250,0.7794,0.0149,0.9811,0.0156,0.9844,0.0157,0.9845,0.0329,0.9822
18.2500,0.7792,0.0149,0.9811,0.0156,0.9844,0.0157,0.9845,0.0329,0.9822
18.2750,0.7789,0.0149,0.9811,0.0157,0.9844,0.0156,0.9845,0.0329,0.9823
18.3000,0.7786,0.0149,0.9811,0.0157,0.9843,0.0156,0.9845,0.0328,0.9823
18.3250,0.7783,0.0150,0.9811,0.0157,0.9843,0.0156,0.9845,0.0328,0.9823
18.3500,0.7779,0.0150,0.9811,0.0157,0.9843,0.0157,0.9845,0.0328,0.9823
18.3750,0.7776,0.0150,0.9810,0.0158,0.9842,0.0157,0.9844,0.0328,0.9824
18.4000,0.7773,0.0151,0.9810,0.0159,0.9842,0.0158,0.9843,0.0329,0.9824
18.4250,0.7769,0.0152,0.9809,0.0159,0.9841,0.0159,0.9842,0.0329,0.9825
18.4500,0.7765,0.0152,0.9808,0.0161,0.9840,0.0160,0.9841,0.0330,0.9825
18.4750,0.7762,0.0153,0.9806,0.0162,0.9839,0.0162,0.9839,0.0332,0.9825
18.5000,0.7758,0.0154,0.9804,0.0164,0.9837,0.0163,0.9837,0.0333,0.9825
18.5250,0.7755,0.0155,0.9803,0.0165,0.9836,0.0165,0.9836,0.0334,0.9825
18.5500,0.7751,0.0155,0.9801,0.0166,0.9835,0.0166,0.9834,0.0336,0.9825
18.5750,0.7748,0.0156,0.9801,0.0167,0.9834,0.0168,0.9833,0.0336,0.9825
18.6000,0.7745,0.0157,0.9800,0.0167,0.9833,0.0168,0.9833,0.0336,0.9825
18.6250,0.7742,0.0157,0.9800,0.0167,0.9833,0.0168,0.9833,0.0336,0.9825
18.6500,0.7739,0.0157,0.9801,0.0165,0.9834,0.0167,0.9834,0.0335,0.9825
18.6750,0.7737,0.0157,0.9803,0.0164,0.9835,0.0166,0.9836,0.0333,0.9824
18.7000,0.7734,0.0157,0.9804,0.0162,0.9837,0.0164,0.9838,0.0331,0.9824
18.7250,0.7732,0.0156,0.9806,0.0160,0.9839,0.0162,0.9840,0.0330,0.9824
18.7500,0.7729,0.0156,0.9807,0.0158,0.9841,0.0160,0.9842,0.0329,0.9823
18.7750,0.7726,0.0155,0.9808,0.0156,0.9843,0.0158,0.9844,0.0328,0.9823
18.8000,0.7723,0.0153,0.9809,0.0155,0.9845,0.0156,0.9845,0.0329,0.9823
18.8250,0.7720,0.0152,0.9809,0.0155,0.9846,0.0156,0.9845,0.0330,0.9823
18.8500,0.7717,0.0150,0.9808,0.0155,0.9846,0.0155,0.9845,0.0332,0.9822
18.8750,0.7715,0.0149,0.9808,0.0155,0.9846,0.0156,0.9845,0.0334,0.9822
18.9000,0.7712,0.0148,0.9807,0.0156,0.9845,0.0156,0.9844,0.0336,0.9822
18.9250,0.7709,0.0147,0.9806,0.0157,0.9844,0.0157,0.9843,0.0338,0.9822
18.9500,0.7707,0.0146,0.9806,0.0158,0.9843,0.0159,0.9842,0.0339,0.9822
18.9750,0.7704,0.0146,0.9806,0.0158,0.9842,0.0159,0.9842,0.0339,0.9822
19.0000,0.7702,0.0146,0.9806,0.0159,0.9842,0.0160,0.9842,0.0339,0.9822
19.0250,0.7701,0.0147,0.9806,0.0159,0.9841,0.0160,0.9842,0.0338,0.9822
19.0500,0.7699,0.0148,0.9806,0.0159,0.9841,0.0161,0.9842,0.0337,0.9821
19.0750,0.7698,0.0150,0.9806,0.0159,0.9841,0.0160,0.9842,0.0336,0.9821
19.1000,0.7696,0.0151,0.9806,0.0159,0.9841,0.0160,0.9842,0.0335,0.9821
19.1250,0.7695,0.0153,0.9806,0.0160,0.9840,0.0161,0.9841,0.0335,0.9820
19.1500,0.7693,0.0154,0.9805,0.0160,0.9840,0.0161,0.9841,0.0335,0.9820
19.1750,0.7691,0.0155,0.9804,0.0160,0.9840,0.0161,0.9840,0.0336,0.9820
19.2000,0.7690,0.0156,0.9804,0.0161,0.9839,0.0162,0.9839,0.0337,0.9820
19.2250,0.7688,0.0156,0.9803,0.0161,0.9839,0.0162,0.9839,0.0338,0.9820
19.2500,0.7686,0.0156,0.9802,0.0161,0.9838,0.0163,0.9838,0.0339,0.9820
19.2750,0.7685,0.0156,0.9801,0.0162,0.9838,0.0163,0.9838,0.0340,0.9820
19.3000,0.7683,0.0156,0.9801,0.0162,0.9838,0.0163,0.9838,0.0341,0.9821
19.3250,0.7681,0.0155,0.9800,0.0162,0.9838,0.0163,0.9838,0.0342,0.9821
19.3500,0.7679,0.0154,0.9800,0.0162,0.9838,0.0163,0.9838,0.0342,0.9821
19.3750,0.7676,0.0154,0.9801,0.0161,0.9839,0.0163,0.9839,0.0343,0.9821
19.4000,0.7674,0.0153,0.9801,0.0161,0.9839,0.0162,0.9839,0.0343,0.9822
19.4250,0.7672,0.0153,0.9801,0.0161,0.9839,0.0162,0.9840,0.0343,0.9822
19.4500,0.7669,0.0153,0.9802,0.0160,0.9840,0.0161,0.9840,0.0343,0.9822
19.4750,0.7666,0.0153,0.9802,0.0160,0.9840,0.0161,0.9841,0.0343,0.9822
19.5000,0.7664,0.0153,0.9802,0.0160,0.9840,0.0161,0.9841,0.0343,0.9822
19.5250,0.7661,0.0153,0.9802,0.0160,0.9840,0.0161,0.9841,0.0343,0.9821
19.5500,0.7658,0.0153,0.9802,0.0160,0.9840,0.0161,0.9841,0.0343,0.9821
19.5750,0.7656,0.0153,0.9802,0.0160,0.9840,0.0161,0.9840,0.0344,0.9821
19.6000,0.7653,0.0153,0.9802,0.0161,0.9840,0.0161,0.9840,0.0344,0.9821
19.6250,0.7650,0.0153,0.9802,0.0161,0.9839,0.0162,0.9839,0.0345,0.9820
19.6500,0.7648,0.0153,0.9801,0.0162,0.9839,0.0162,0.9839,0.0345,0.9820
19.6750,0.7645,0.0154,0.9801,0.0162,0.9838,0.0162,0.9839,0.0346,0.9820
19.7000,0.7643,0.0154,0.9800,0.0163,0.9838,0.0163,0.9839,0.0346,0.9820
19.7250,0.7641,0.0154,0.9800,0.0163,0.9837,0.0163,0.9839,0.0346,0.9820
19.7500,0.7638,0.0154,0.9800,0.0163,0.9837,0.0163,0.9839,0.0346,0.9819
19.7750,0.7636,0.0154,0.9799,0.0163,0.9836,0.0164,0.9839,0.0346,0.9819
19.8000,0.7633,0.0154,0.9799,0.0163,0.9836,0.0164,0.9839,0.0346,0.9819
19.8250,0.7631,0.0154,0.9800,0.0163,0.9836,0.0164,0.9839,0.0347,0.9819
19.8500,0.7629,0.0154,0.9800,0.0163,0.9837,0.0163,0.9839,0.0347,0.9819
19.8750,0.7626,0.0154,0.9800,0.0163,0.9837,0.0163,0.9839,0.0347,0.9819
19.9000,0.7624,0.0154,0.9800,0.0163,0.9837,0.0163,0.9839,0.0348,0.9819
19.9250,0.7621,0.0154,0.9800,0.0162,0.9838,0.0163,0.9838,0.0348,0.9819
19.9500,0.7619,0.0154,0.9800,0.0162,0.9838,0.0163,0.9838,0.0349,0.9818
19.9750,0.7617,0.0154,0.9800,0.0162,0.9839,0.0163,0.9838,0.0349,0.9818
20.0000,0.7615,0.0154,0.9800,0.0162,0.9839,0.0163,0.9838,0.0350,0.9818
20.0250,0.7612,0.0154,0.9800,0.0162,0.9839,0.0163,0.9838,0.0350,0.9818
20.0500,0.7610,0.0154,0.9799,0.0162,0.9839,0.0163,0.9838,0.0350,0.9817
20.0750,0.7608,0.0154,0.9799,0.0162,0.9839,0.0163,0.9838,0.0351,0.9817
20.1000,0.7606,0.0154,0.9799,0.0162,0.9839,0.0163,0.9838,0.0351,0.9817
20.1250,0.7604,0.0154,0.9799,0.0162,0.9839,0.0164,0.9838,0.0352,0.9816
20.1500,0.7601,0.0154,0.9799,0.0161,0.9839,0.0164,0.9838,0.0352,0.9816
20.1750,0.7599,0.0154,0.9798,0.0161,0.9839,0.0164,0.9838,0.0353,0.9816
20.2000,0.7597,0.0154,0.9799,0.0161,0.9839,0.0164,0.9838,0.0353,0.9816
20.2250,0.7595,0.0154,0.9799,0.0161,0.9839,0.0163,0.9838,0.0353,0.9816
20.2500,0.7593,0.0154,0.9799,0.0161,0.9839,0.0163,0.9838,0.0353,0.9816
20.2750,0.7591,0.0154,0.9799,0.0161,0.9839,0.0163,0.9839,0.0354,0.9816
20.3000,0.7589,0.0154,0.9799,0.0162,0.9838,0.0163,0.9839,0.0354,0.9816
20.3250,0.7587,0.0154,0.9799,0.0162,0.9838,0.0163,0.9839,0.0354,0.9816
20.3500,0.7586,0.0153,0.9799,0.0162,0.9838,0.0163,0.9839,0.0354,0.9816
20.3750,0.7584,0.0153,0.9798,0.0163,0.9838,0.0163,0.9839,0.0355,0.9816
20.4000,0.7582,0.0153,0.9798,0.0163,0.9837,0.0163,0.9839,0.0355,0.9816
20.4250,0.7580,0.0153,0.9798,0.0163,0.9837,0.0163,0.9839,0.0355,0.9816
20.4500,0.7578,0.0153,0.9798,0.0163,0.9837,0.0163,0.9838,0.0356,0.9816
20.4750,0.7577,0.0154,0.9797,0.0163,0.9837,0.0164,0.9838,0.0356,0.9816
20.5000,0.7575,0.0154,0.9797,0.0163,0.9837,0.0164,0.9838,0.0356,0.9816
20.5250,0.7573,0.0154,0.9797,0.0163,0.9837,0.0164,0.9838,0.0356,0.9816
20.5500,0.7571,0.0154,0.9796,0.0163,0.9837,0.0164,0.9838,0.0357,0.9816
20.5750,0.7569,0.0155,0.9796,0.0163,0.9837,0.0164,0.9838,0.0357,0.9815
20.6000,0.7567,0.0155,0.9796,0.0163,0.9837,0.0164,0.9837,0.0357,0.9815
20.6250,0.7565,0.0155,0.9795,0.0163,0.9837,0.0165,0.9837,0.0358,0.9815
20.6500,0.7563,0.0156,0.9795,0.0163,0.9837,0.0165,0.9837,0.0358,0.9815
20.6750,0.7561,0.0156,0.9794,0.0163,0.9837,0.0165,0.9837,0.0359,0.9815
20.7000,0.7559,0.0156,0.9794,0.0164,0.9837,0.0165,0.9837,0.0359,0.9814
20.7250,0.7557,0.0157,0.9793,0.0164,0.9836,0.0165,0.9836,0.0360,0.9814
20.7500,0.7555,0.0157,0.9793,0.0164,0.9836,0.0165,0.9836,0.0361,0.9814
20.7750,0.7552,0.0157,0.9792,0.0165,0.9836,0.0165,0.9836,0.0361,0.9814
20.8000,0.7550,0.0157,0.9792,0.0165,0.9836,0.0165,0.9836,0.0362,0.9814
20.8250,0.7548,0.0158,0.9792,0.0165,0.9835,0.0165,0.9836,0.0362,0.9814
20.8500,0.7546,0.0158,0.9792,0.0166,0.9835,0.0166,0.9836,0.0362,0.9814
20.8750,0.7543,0.0158,0.9792,0.0166,0.9834,0.0166,0.9836,0.0362,0.9814
20.9000,0.7541,0.0157,0.9792,0.0166,0.9834,0.0166,0.9836,0.0362,0.9814
20.9250,0.7539,0.0157,0.9792,0.0166,0.9834,0.0166,0.9836,0.0362,0.9814
20.9500,0.7537,0.0157,0.9792,0.0166,0.9834,0.0167,0.9836,0.0362,0.9814
20.9750,0.7535,0.0156,0.9793,0.0166,0.9834,0.0167,0.9836,0.0362,0.9814
21.0000,0.7533,0.0156,0.9793,0.0166,0.9834,0.0167,0.9835,0.0362,0.9815
21.0250,0.7531,0.0156,0.9793,0.0166,0.9834,0.0167,0.9835,0.0362,0.9815
21.0500,0.7529,0.0155,0.9793,0.0166,0.9834,0.0167,0.9835,0.0362,0.9815
21.0750,0.7526,0.0155,0.9793,0.0166,0.9834,0.0167,0.9835,0.0363,0.9815
21.1000,0.7524,0.0155,0.9793,0.0166,0.9834,0.0167,0.9835,0.0363,0.9815
21.1250,0.7522,0.0155,0.9793,0.0166,0.9834,0.0167,0.9835,0.0363,0.9815
21.1500,0.7520,0.0155,0.9792,0.0166,0.9834,0.0167,0.9835,0.0364,0.9815
21.1750,0.7518,0.0156,0.9792,0.0166,0.9834,0.0167,0.9834,0.0364,0.9815
21.2000,0.7516,0.0156,0.9791,0.0167,0.9834,0.0168,0.9834,0.0365,0.9814
21.2250,0.7514,0.0157,0.9791,0.0167,0.9833,0.0168,0.9834,0.0366,0.9814
21.2500,0.7512,0.0158,0.9790,0.0167,0.9833,0.0168,0.9833,0.0367,0.9813
21.2750,0.7510,0.0158,0.9789,0.0168,0.9832,0.0169,0.9833,0.0368,0.9813
21.3000,0.7508,0.0159,0.9788,0.0168,0.9832,0.0169,0.9832,0.0369,0.9812
21.3250,0.7506,0.0160,0.9788,0.0168,0.9832,0.0169,0.9832,0.0370,0.9812
21.3500,0.7504,0.0160,0.9787,0.0169,0.9831,0.0170,0.9832,0.0371,0.9812
21.3750,0.7503,0.0161,0.9786,0.0169,0.9831,0.0170,0.9832,0.0371,0.9811
21.4000,0.7501,0.0161,0.9785,0.0169,0.9831,0.0170,0.9832,0.0372,0.9811
21.4250,0.7499,0.0162,0.9785,0.0170,0.9831,0.0170,0.9831,0.0372,0.9811
21.4500,0.7497,0.0162,0.9785,0.0170,0.9831,0.0170,0.9832,0.0372,0.9811
21.4750,0.7495,0.0161,0.9785,0.0170,0.9831,0.0170,0.9832,0.0373,0.9811
21.5000,0.7494,0.0161,0.9785,0.0169,0.9831,0.0170,0.9832,0.0373,0.9811
21.5250,0.7492,0.0161,0.9785,0.0169,0.9831,0.0170,0.9832,0.0373,0.9812
21.5500,0.7490,0.0160,0.9786,0.0169,0.9832,0.0170,0.9832,0.0373,0.9812
21.5750,0.7488,0.0160,0.9786,0.0168,0.9832,0.0169,0.9833,0.0373,0.9812
21.6000,0.7487,0.0159,0.9787,0.0167,0.9833,0.0169,0.9833,0.0373,0.9813
21.6250,0.7485,0.0159,0.9787,0.0167,0.9833,0.0168,0.9833,0.0373,0.9813
21.6500,0.7483,0.0158,0.9787,0.0166,0.9834,0.0168,0.9834,0.0373,0.9813
21.6750,0.7481,0.0158,0.9788,0.0166,0.9834,0.0168,0.9834,0.0373,0.9814
21.7000,0.7480,0.0157,0.9788,0.0165,0.9835,0.0167,0.9835,0.0373,0.9814
21.7250,0.7478,0.0157,0.9788,0.0165,0.9835,0.0167,0.9835,0.0374,0.9814
21.7500,0.7476,0.0157,0.9789,0.0164,0.9836,0.0167,0.9835,0.0374,0.9814
21.7750,0.7474,0.0156,0.9789,0.0164,0.9836,0.0166,0.9835,0.0374,0.9814
21.8000,0.7472,0.0156,0.9789,0.0164,0.9837,0.0166,0.9836,0.0375,0.9814
21.8250,0.7471,0.0156,0.9789,0.0164,0.9837,0.0166,0.9836,0.0375,0.9814
21.8500,0.7469,0.0156,0.9789,0.0164,0.9837,0.0166,0.9836,0.0376,0.9813
21.8750,0.7467,0.0156,0.9788,0.0164,0.9836,0.0166,0.9836,0.0376,0.9813
21.9000,0.7465,0.0157,0.9788,0.0164,0.9836,0.0166,0.9836,0.0377,0.9813
21.9250,0.7464,0.0157,0.9788,0.0165,0.9835,0.0166,0.9836,0.0377,0.9813
21.9500,0.7462,0.0157,0.9787,0.0166,0.9834,0.0167,0.9835,0.0378,0.9812
21.9750,0.7460,0.0158,0.9787,0.0166,0.9834,0.0167,0.9835,0.0379,0.9812
22.0000,0.7458,0.0159,0.9786,0.0167,0.9833,0.0168,0.9834,0.0379,0.9812
22.0250,0.7457,0.0159,0.9785,0.0168,0.9832,0.0168,0.9834,0.0380,0.9812
22.0500,0.7455,0.0160,0.9784,0.0169,0.9831,0.0169,0.9833,0.0380,0.9812
22.0750,0.7453,0.0161,0.9783,0.0170,0.9830,0.0170,0.9832,0.0381,0.9811
22.1000,0.7451,0.0161,0.9783,0.0171,0.9829,0.0170,0.9831,0.0381,0.9811
22.1250,0.7449,0.0162,0.9782,0.0172,0.9828,0.0171,0.9831,0.0381,0.9811
22.1500,0.7447,0.0163,0.9781,0.0172,0.9828,0.0172,0.9830,0.0382,0.9811
22.1750,0.7445,0.0163,0.9780,0.0173,0.9827,0.0173,0.9829,0.0382,0.9811
22.2000,0.7443,0.0164,0.9780,0.0174,0.9827,0.0174,0.9828,0.0382,0.9811
22.2250,0.7441,0.0164,0.9779,0.0174,0.9826,0.0174,0.9827,0.0382,0.9811
22.2500,0.7439,0.0165,0.9779,0.0174,0.9826,0.0175,0.9827,0.0383,0.9811
22.2750,0.7437,0.0165,0.9778,0.0174,0.9826,0.0176,0.9826,0.0383,0.9811
22.3000,0.7435,0.0165,0.9778,0.0174,0.9826,0.0176,0.9826,0.0383,0.9811
22.3250,0.7433,0.0165,0.9778,0.0174,0.9826,0.0176,0.9826,0.0383,0.9811
22.3500,0.7431,0.0165,0.9778,0.0174,0.9826,0.0176,0.9826,0.0384,0.9811
22.3750,0.7429,0.0165,0.9778,0.0174,0.9826,0.0176,0.9826,0.0384,0.9810
22.4000,0.7427,0.0164,0.9778,0.0173,0.9827,0.0175,0.9827,0.0385,0.9810
22.4250,0.7424,0.0164,0.9779,0.0173,0.9827,0.0175,0.9827,0.0385,0.9810
22.4500,0.7422,0.0163,0.9779,0.0172,0.9828,0.0174,0.9828,0.0386,0.9810
22.4750,0.7420,0.0163,0.9780,0.0171,0.9828,0.0173,0.9829,0.0386,0.9809
22.5000,0.7417,0.0162,0.9780,0.0171,0.9829,0.0172,0.9830,0.0386,0.9809
22.5250,0.7415,0.0162,0.9781,0.0170,0.9830,0.0171,0.9830,0.0387,0.9809
22.5500,0.7413,0.0161,0.9781,0.0170,0.9830,0.0171,0.9831,0.0387,0.9809
22.5750,0.7411,0.0161,0.9781,0.0169,0.9831,0.0170,0.9832,0.0387,0.9809
22.6000,0.7408,0.0160,0.9782,0.0169,0.9831,0.0169,0.9832,0.0387,0.9809
22.6250,0.7406,0.0160,0.9782,0.0168,0.9832,0.0169,0.9833,0.0387,0.9808
22.6500,0.7404,0.0160,0.9782,0.0168,0.9832,0.0169,0.9833,0.0388,0.9808
22.6750,0.7402,0.0160,0.9782,0.0168,0.9833,0.0168,0.9833,0.0388,0.9808
22.7000,0.7400,0.0160,0.9781,0.0168,0.9833,0.0168,0.9834,0.0388,0.9808
22.7250,0.7397,0.0160,0.9781,0.0168,0.9833,0.0168,0.9834,0.0388,0.9808
22.7500,0.7395,0.0160,0.9781,0.0168,0.9832,0.0168,0.9834,0.0388,0.9808
22.7750,0.7393,0.0160,0.9780,0.0168,0.9832,0.0169,0.9834,0.0389,0.9808
22.8000,0.7391,0.0161,0.9780,0.0168,0.9832,0.0169,0.9834,0.0389,0.9808
22.8250,0.7389,0.0161,0.9780,0.0168,0.9832,0.0169,0.9833,0.0389,0.9808
22.8500,0.7386,0.0161,0.9779,0.0169,0.9831,0.0169,0.9833,0.0390,0.9808
22.8750,0.7384,0.0161,0.9779,0.0169,0.9831,0.0169,0.9833,0.0390,0.9807
22.9000,0.7382,0.0162,0.9779,0.0169,0.9831,0.0169,0.9833,0.0391,0.9807
22.9250,0.7380,0.0162,0.9779,0.0169,0.9831,0.0170,0.9832,0.0391,0.9807
22.9500,0.7377,0.0162,0.9778,0.0169,0.9831,0.0170,0.9832,0.0392,0.9807
22.9750,0.7375,0.0162,0.9778,0.0169,0.9831,0.0170,0.9832,0.0392,0.9807
23.0000,0.7373,0.0162,0.9778,0.0169,0.9831,0.0170,0.9832,0.0393,0.9806
23.0250,0.7371,0.0162,0.9778,0.0170,0.9831,0.0170,0.9832,0.0393,0.9806
23.0500,0.7368,0.0162,0.9778,0.0170,0.9830,0.0171,0.9832,0.0393,0.9806
23.0750,0.7366,0.0162,0.9778,0.0170,0.9830,0.0171,0.9831,0.0394,0.9806
23.1000,0.7364,0.0162,0.9777,0.0170,0.9830,0.0171,0.9831,0.0394,0.9806
23.1250,0.7361,0.0162,0.9777,0.0170,0.9830,0.0171,0.9831,0.0394,0.9805
23.1500,0.7359,0.0162,0.9777,0.0170,0.9830,0.0171,0.9831,0.0394,0.9805
23.1750,0.7357,0.0162,0.9777,0.0170,0.9830,0.0172,0.9831,0.0395,0.9805
23.2000,0.7354,0.0162,0.9777,0.0170,0.9829,0.0172,0.9830,0.0395,0.9805
23.2250,0.7352,0.0162,0.9776,0.0171,0.9829,0.0172,0.9830,0.0395,0.9805
23.2500,0.7350,0.0163,0.9776,0.0171,0.9829,0.0172,0.9830,0.0396,0.9805
23.2750,0.7347,0.0163,0.9776,0.0171,0.9829,0.0172,0.9830,0.0396,0.9804
23.3000,0.7345,0.0163,0.9776,0.0171,0.9829,0.0172,0.9829,0.0397,0.9804
23.3250,0.7342,0.0163,0.9775,0.0171,0.9829,0.0173,0.9829,0.0397,0.9804
23.3500,0.7340,0.0163,0.9775,0.0171,0.9829,0.0173,0.9829,0.0398,0.9804
23.3750,0.7337,0.0163,0.9775,0.0172,0.9829,0.0173,0.9829,0.0398,0.9804
23.4000,0.7335,0.0163,0.9775,0.0172,0.9829,0.0173,0.9829,0.0398,0.9804
23.4250,0.7332,0.0163,0.9774,0.0172,0.9829,0.0173,0.9829,0.0399,0.9804
23.4500,0.7330,0.0163,0.9774,0.0172,0.9829,0.0173,0.9829,0.0399,0.9804
23.4750,0.7327,0.0163,0.9774,0.0172,0.9828,0.0173,0.9829,0.0399,0.9804
23.5000,0.7325,0.0163,0.9774,0.0172,0.9828,0.0173,0.9829,0.0400,0.9804
23.5250,0.7322,0.0163,0.9774,0.0172,0.9828,0.0173,0.9829,0.0400,0.9804
23.5500,0.7320,0.0164,0.9773,0.0172,0.9828,0.0173,0.9830,0.0400,0.9804
23.5750,0.7317,0.0164,0.9773,0.0173,0.9828,0.0172,0.9830,0.0401,0.9804
23.6000,0.7315,0.0164,0.9773,0.0172,0.9828,0.0172,0.9830,0.0402,0.9804
23.6250,0.7312,0.0164,0.9773,0.0172,0.9828,0.0172,0.9830,0.0402,0.9804
23.6500,0.7310,0.0164,0.9773,0.0172,0.9828,0.0172,0.9830,0.0403,0.9804
23.6750,0.7308,0.0164,0.9773,0.0172,0.9828,0.0172,0.9830,0.0403,0.9804
23.7000,0.7305,0.0164,0.9773,0.0172,0.9828,0.0172,0.9830,0.0404,0.9804
23.7250,0.7303,0.0163,0.9773,0.0171,0.9828,0.0172,0.9830,0.0404,0.9804
23.7500,0.7300,0.0163,0.9773,0.0171,0.9828,0.0172,0.9830,0.0405,0.9804
23.7750,0.7298,0.0163,0.9773,0.0171,0.9829,0.0172,0.9830,0.0405,0.9804
23.8000,0.7295,0.0163,0.9772,0.0171,0.9829,0.0172,0.9831,0.0406,0.9804
23.8250,0.7293,0.0163,0.9772,0.0171,0.9829,0.0172,0.9831,0.0406,0.9804
23.8500,0.7290,0.0163,0.9772,0.0170,0.9830,0.0171,0.9831,0.0407,0.9804
23.8750,0.7288,0.0163,0.9772,0.0170,0.9830,0.0171,0.9831,0.0407,0.9804
23.9000,0.7285,0.0163,0.9772,0.0170,0.9830,0.0171,0.9831,0.0408,0.9804
23.9250,0.7283,0.0163,0.9772,0.0170,0.9830,0.0171,0.9831,0.0408,0.9804
23.9500,0.7280,0.0163,0.9772,0.0170,0.9830,0.0171,0.9831,0.0409,0.9804
23.9750,0.7278,0.0163,0.9771,0.0170,0.9830,0.0171,0.9831,0.0410,0.9804
24.0000,0.7275,0.0163,0.9771,0.0170,0.9830,0.0171,0.9831,0.0411,0.9804
24.0250,0.7272,0.0163,0.9771,0.0171,0.9830,0.0171,0.9831,0.0411,0.9804
24.0500,0.7270,0.0163,0.9771,0.0171,0.9830,0.0171,0.9831,0.0412,0.9804
24.0750,0.7267,0.0163,0.9771,0.0171,0.9830,0.0171,0.9830,0.0413,0.9804
24.1000,0.7265,0.0163,0.9771,0.0171,0.9830,0.0171,0.9830,0.0413,0.9804
24.1250,0.7262,0.0163,0.9771,0.0171,0.9830,0.0172,0.9830,0.0414,0.9804
24.1500,0.7260,0.0163,0.9771,0.0171,0.9829,0.0172,0.9830,0.0414,0.9804
24.1750,0.7257,0.0163,0.9771,0.0171,0.9829,0.0172,0.9830,0.0415,0.9804
24.2000,0.7254,0.0163,0.9771,0.0171,0.9829,0.0172,0.9830,0.0415,0.9804
24.2250,0.7252,0.0163,0.9771,0.0171,0.9829,0.0172,0.9830,0.0416,0.9804
24.2500,0.7249,0.0163,0.9770,0.0171,0.9829,0.0172,0.9830,0.0416,0.9804
24.2750,0.7247,0.0163,0.9770,0.0171,0.9829,0.0172,0.9830,0.0417,0.9804
24.3000,0.7244,0.0163,0.9770,0.0171,0.9829,0.0172,0.9830,0.0417,0.9804
24.3250,0.7241,0.0163,0.9770,0.0172,0.9828,0.0172,0.9830,0.0418,0.9804
24.3500,0.7239,0.0163,0.9769,0.0172,0.9828,0.0172,0.9830,0.0418,0.9804
24.3750,0.7236,0.0163,0.9769,0.0172,0.9828,0.0172,0.9830,0.0418,0.9803
24.4000,0.7233,0.0163,0.9769,0.0172,0.9828,0.0172,0.9830,0.0419,0.9803
24.4250,0.7230,0.0163,0.9769,0.0172,0.9828,0.0172,0.9830,0.0419,0.9803
24.4500,0.7228,0.0163,0.9769,0.0173,0.9828,0.0172,0.9830,0.0420,0.9803
24.4750,0.7225,0.0163,0.9769,0.0173,0.9828,0.0172,0.9830,0.0420,0.9803
24.5000,0.7222,0.0164,0.9769,0.0173,0.9828,0.0172,0.9830,0.0421,0.9803
24.5250,0.7219,0.0164,0.9768,0.0173,0.9827,0.0173,0.9829,0.0421,0.9803
24.5500,0.7216,0.0164,0.9768,0.0174,0.9826,0.0173,0.9829,0.0422,0.9804
24.5750,0.7214,0.0164,0.9767,0.0174,0.9826,0.0174,0.9828,0.0423,0.9804
24.6000,0.7211,0.0165,0.9766,0.0175,0.9825,0.0176,0.9827,0.0424,0.9804
24.6250,0.7208,0.0165,0.9765,0.0176,0.9824,0.0177,0.9826,0.0425,0.9804
24.6500,0.7205,0.0166,0.9764,0.0177,0.9823,0.0178,0.9824,0.0426,0.9804
24.6750,0.7202,0.0167,0.9763,0.0178,0.9822,0.0179,0.9823,0.0428,0.9805
24.7000,0.7199,0.0167,0.9761,0.0179,0.9821,0.0180,0.9822,0.0429,0.9805
24.7250,0.7196,0.0168,0.9760,0.0180,0.9821,0.0181,0.9821,0.0430,0.9805
24.7500,0.7193,0.0169,0.9760,0.0180,0.9821,0.0181,0.9820,0.0430,0.9805
24.7750,0.7190,0.0169,0.9759,0.0180,0.9821,0.0181,0.9820,0.0430,0.9805
24.8000,0.7187,0.0170,0.9760,0.0180,0.9821,0.0181,0.9820,0.0430,0.9805
24.8250,0.7185,0.0170,0.9760,0.0179,0.9822,0.0180,0.9822,0.0429,0.9804
24.8500,0.7183,0.0170,0.9761,0.0177,0.9823,0.0179,0.9823,0.0428,0.9804
24.8750,0.7181,0.0169,0.9763,0.0175,0.9825,0.0177,0.9825,0.0427,0.9804
24.9000,0.7179,0.0169,0.9764,0.0173,0.9826,0.0175,0.9828,0.0426,0.9803
24.9250,0.7177,0.0168,0.9766,0.0171,0.9828,0.0173,0.9830,0.0426,0.9802
24.9500,0.7175,0.0167,0.9767,0.0169,0.9830,0.0172,0.9832,0.0425,0.9802
24.9750,0.7173,0.0165,0.9768,0.0168,0.9831,0.0170,0.9833,0.0426,0.9801
25.0000,0.7171,0.0164,0.9769,0.0167,0.9832,0.0169,0.9834,0.0427,0.9800
25.0250,0.7169,0.0162,0.9768,0.0167,0.9832,0.0168,0.9834,0.0428,0.9800
25.0500,0.7167,0.0161,0.9768,0.0168,0.9832,0.0168,0.9834,0.0430,0.9799
25.0750,0.7165,0.0160,0.9767,0.0169,0.9832,0.0169,0.9833,0.0432,0.9799
25.1000,0.7163,0.0159,0.9765,0.0170,0.9831,0.0170,0.9831,0.0434,0.9799
25.1250,0.7161,0.0159,0.9764,0.0172,0.9830,0.0172,0.9830,0.0436,0.9798
25.1500,0.7159,0.0159,0.9763,0.0173,0.9828,0.0173,0.9829,0.0437,0.9798
25.1750,0.7157,0.0160,0.9762,0.0175,0.9827,0.0175,0.9827,0.0438,0.9798
25.2000,0.7156,0.0161,0.9761,0.0175,0.9826,0.0176,0.9827,0.0437,0.9798
25.2250,0.7154,0.0162,0.9761,0.0176,0.9825,0.0177,0.9826,0.0437,0.9798
25.2500,0.7153,0.0164,0.9761,0.0176,0.9824,0.0177,0.9826,0.0435,0.9798
25.2750,0.7151,0.0165,0.9761,0.0176,0.9824,0.0177,0.9827,0.0434,0.9799
25.3000,0.7150,0.0167,0.9762,0.0176,0.9824,0.0177,0.9827,0.0433,0.9799
25.3250,0.7148,0.0168,0.9762,0.0176,0.9824,0.0177,0.9827,0.0433,0.9799
25.3500,0.7146,0.0169,0.9762,0.0176,0.9824,0.0176,0.9827,0.0433,0.9799
25.3750,0.7144,0.0170,0.9761,0.0176,0.9824,0.0176,0.9826,0.0433,0.9799
25.4000,0.7142,0.0170,0.9761,0.0176,0.9824,0.0176,0.9826,0.0434,0.9799
25.4250,0.7141,0.0170,0.9760,0.0176,0.9824,0.0176,0.9826,0.0435,0.9800
25.4500,0.7139,0.0170,0.9760,0.0176,0.9824,0.0177,0.9825,0.0437,0.9800
25.4750,0.7137,0.0169,0.9759,0.0176,0.9824,0.0177,0.9825,0.0438,0.9800
25.5000,0.7135,0.0168,0.9759,0.0176,0.9824,0.0177,0.9825,0.0439,0.9800
25.5250,0.7133,0.0167,0.9759,0.0176,0.9824,0.0177,0.9825,0.0440,0.9799
25.5500,0.7132,0.0167,0.9759,0.0176,0.9824,0.0177,0.9826,0.0440,0.9799
25.5750,0.7130,0.0166,0.9759,0.0175,0.9825,0.0177,0.9826,0.0440,0.9798
25.6000,0.7128,0.0165,0.9759,0.0175,0.9825,0.0176,0.9827,0.0440,0.9798
25.6250,0.7127,0.0165,0.9759,0.0175,0.9826,0.0176,0.9827,0.0440,0.9797
25.6500,0.7125,0.0165,0.9759,0.0174,0.9826,0.0176,0.9828,0.0440,0.9796
25.6750,0.7123,0.0165,0.9759,0.0174,0.9826,0.0175,0.9828,0.0440,0.9796
25.7000,0.7121,0.0165,0.9759,0.0175,0.9826,0.0175,0.9828,0.0440,0.9795
25.7250,0.7119,0.0165,0.9759,0.0175,0.9826,0.0175,0.9828,0.0440,0.9794
25.7500,0.7117,0.0165,0.9759,0.0175,0.9826,0.0175,0.9828,0.0441,0.9794
25.7750,0.7116,0.0166,0.9759,0.0175,0.9825,0.0175,0.9828,0.0441,0.9793
25.8000,0.7114,0.0166,0.9758,0.0175,0.9825,0.0175,0.9828,0.0441,0.9793
25.8250,0.7112,0.0166,0.9758,0.0175,0.9825,0.0175,0.9827,0.0441,0.9793
25.8500,0.7110,0.0166,0.9758,0.0175,0.9825,0.0176,0.9827,0.0442,0.9793
25.8750,0.7108,0.0166,0.9758,0.0176,0.9824,0.0176,0.9827,0.0442,0.9793
25.9000,0.7107,0.0166,0.9758,0.0176,0.9824,0.0176,0.9827,0.0442,0.9793
25.9250,0.7105,0.0166,0.9758,0.0176,0.9824,0.0176,0.9826,0.0442,0.9793
25.9500,0.7104,0.0166,0.9757,0.0176,0.9824,0.0177,0.9826,0.0443,0.9793
25.9750,0.7102,0.0166,0.9757,0.0176,0.9824,0.0177,0.9826,0.0443,0.9793
26.0000,0.7101,0.0166,0.9757,0.0175,0.9824,0.0177,0.9826,0.0443,0.9793
26.0250,0.7099,0.0166,0.9757,0.0175,0.9825,0.0176,0.9827,0.0443,0.9794
26.0500,0.7098,0.0166,0.9757,0.0175,0.9825,0.0176,0.9827,0.0443,0.9794
26.0750,0.7096,0.0166,0.9757,0.0175,0.9825,0.0176,0.9827,0.0443,0.9794
26.1000,0.7095,0.0166,0.9757,0.0174,0.9826,0.0176,0.9827,0.0443,0.9794
26.1250,0.7093,0.0166,0.9757,0.0174,0.9826,0.0176,0.9827,0.0443,0.9794
26.1500,0.7092,0.0166,0.9757,0.0174,0.9827,0.0175,0.9827,0.0444,0.9794
26.1750,0.7090,0.0165,0.9757,0.0174,0.9827,0.0175,0.9827,0.0444,0.9794
26.2000,0.7089,0.0165,0.9757,0.0174,0.9827,0.0175,0.9827,0.0444,0.9794
26.2250,0.7087,0.0165,0.9757,0.0173,0.9827,0.0175,0.9827,0.0445,0.9794
26.2500,0.7086,0.0165,0.9757,0.0173,0.9827,0.0175,0.9827,0.0446,0.9794
26.2750,0.7084,0.0165,0.9757,0.0173,0.9828,0.0175,0.9828,0.0446,0.9794
26.3000,0.7083,0.0165,0.9757,0.0172,0.9828,0.0175,0.9828,0.0446,0.9794
26.3250,0.7081,0.0165,0.9757,0.0172,0.9828,0.0174,0.9828,0.0447,0.9794
26.3500,0.7080,0.0164,0.9757,0.0172,0.9828,0.0174,0.9829,0.0447,0.9794
26.3750,0.7078,0.0164,0.9757,0.0172,0.9828,0.0174,0.9829,0.0448,0.9794
26.4000,0.7077,0.0164,0.9757,0.0172,0.9828,0.0174,0.9830,0.0448,0.9794
26.4250,0.7075,0.0164,0.9757,0.0172,0.9828,0.0173,0.9830,0.0448,0.9794
26.4500,0.7074,0.0164,0.9756,0.0172,0.9828,0.0173,0.9830,0.0449,0.9794
26.4750,0.7072,0.0164,0.9756,0.0172,0.9828,0.0173,0.9830,0.0449,0.9793
26.5000,0.7071,0.0164,0.9756,0.0172,0.9828,0.0173,0.9830,0.0449,0.9793
26.5250,0.7069,0.0164,0.9756,0.0172,0.9828,0.0173,0.9830,0.0450,0.9793
26.5500,0.7068,0.0164,0.9756,0.0172,0.9828,0.0173,0.9830,0.0450,0.9793
26.5750,0.7066,0.0164,0.9755,0.0173,0.9827,0.0174,0.9830,0.0451,0.9793
26.6000,0.7065,0.0165,0.9755,0.0173,0.9827,0.0174,0.9829,0.0451,0.9793
26.6250,0.7063,0.0165,0.9755,0.0173,0.9827,0.0174,0.9829,0.0451,0.9793
26.6500,0.7062,0.0165,0.9755,0.0173,0.9827,0.0174,0.9829,0.0452,0.9793
26.6750,0.7061,0.0165,0.9755,0.0173,0.9826,0.0174,0.9829,0.0452,0.9793
26.7000,0.7059,0.0165,0.9754,0.0174,0.9826,0.0174,0.9829,0.0452,0.9793
26.7250,0.7058,0.0165,0.9754,0.0174,0.9826,0.0174,0.9829,0.0452,0.9793
26.7500,0.7057,0.0165,0.9753,0.0174,0.9826,0.0174,0.9829,0.0453,0.9793
26.7750,0.7055,0.0165,0.9753,0.0174,0.9826,0.0175,0.9829,0.0453,0.9793
26.8000,0.7054,0.0166,0.9753,0.0174,0.9826,0.0174,0.9829,0.0453,0.9793
26.8250,0.7052,0.0166,0.9753,0.0175,0.9826,0.0174,0.9828,0.0454,0.9792
26.8500,0.7051,0.0166,0.9752,0.0174,0.9826,0.0175,0.9828,0.0454,0.9792
26.8750,0.7049,0.0166,0.9752,0.0174,0.9826,0.0175,0.9828,0.0455,0.9792
26.9000,0.7048,0.0166,0.9752,0.0174,0.9826,0.0175,0.9828,0.0455,0.9792
26.9250,0.7046,0.0166,0.9752,0.0174,0.9826,0.0175,0.9828,0.0455,0.9792
26.9500,0.7044,0.0166,0.9751,0.0174,0.9827,0.0175,0.9828,0.0456,0.9791
26.9750,0.7043,0.0166,0.9751,0.0174,0.9827,0.0175,0.9828,0.0456,0.9791
27.0000,0.7041,0.0167,0.9751,0.0174,0.9827,0.0175,0.9828,0.0456,0.9791
27.0250,0.7039,0.0167,0.9751,0.0173,0.9827,0.0175,0.9828,0.0456,0.9791
27.0500,0.7037,0.0167,0.9751,0.0173,0.9827,0.0175,0.9828,0.0457,0.9792
27.0750,0.7035,0.0166,0.9751,0.0173,0.9827,0.0175,0.9828,0.0457,0.9792
27.1000,0.7033,0.0166,0.9751,0.0173,0.9826,0.0175,0.9828,0.0457,0.9792
27.1250,0.7032,0.0166,0.9751,0.0173,0.9826,0.0175,0.9829,0.0457,0.9792
27.1500,0.7030,0.0166,0.9751,0.0174,0.9826,0.0175,0.9829,0.0457,0.9792
27.1750,0.7028,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0457,0.9793
27.2000,0.7026,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0457,0.9793
27.2250,0.7025,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0457,0.9793
27.2500,0.7023,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0458,0.9793
27.2750,0.7021,0.0165,0.9751,0.0174,0.9826,0.0174,0.9829,0.0458,0.9793
27.3000,0.7020,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0458,0.9793
27.3250,0.7018,0.0165,0.9751,0.0174,0.9826,0.0175,0.9829,0.0459,0.9793
27.3500,0.7016,0.0165,0.9750,0.0174,0.9826,0.0175,0.9829,0.0459,0.9793
27.3750,0.7015,0.0165,0.9750,0.0174,0.9826,0.0175,0.9828,0.0460,0.9793
27.4000,0.7013,0.0166,0.9749,0.0174,0.9826,0.0175,0.9828,0.0460,0.9793
27.4250,0.7011,0.0166,0.9749,0.0174,0.9826,0.0175,0.9828,0.0460,0.9792
27.4500,0.7010,0.0166,0.9748,0.0174,0.9826,0.0176,0.9828,0.0461,0.9792
27.4750,0.7008,0.0167,0.9748,0.0174,0.9826,0.0176,0.9828,0.0461,0.9791
27.5000,0.7007,0.0167,0.9748,0.0174,0.9826,0.0176,0.9827,0.0461,0.9791
27.5250,0.7005,0.0167,0.9747,0.0174,0.9826,0.0176,0.9827,0.0462,0.9790
27.5500,0.7004,0.0167,0.9747,0.0174,0.9827,0.0176,0.9827,0.0462,0.9790
27.5750,0.7002,0.0167,0.9747,0.0174,0.9827,0.0176,0.9827,0.0462,0.9789
27.6000,0.7001,0.0167,0.9747,0.0173,0.9827,0.0176,0.9827,0.0462,0.9789
27.6250,0.6999,0.0167,0.9747,0.0173,0.9827,0.0176,0.9827,0.0462,0.9788
27.6500,0.6997,0.0167,0.9747,0.0173,0.9827,0.0176,0.9827,0.0463,0.9788
27.6750,0.6996,0.0166,0.9747,0.0173,0.9827,0.0176,0.9827,0.0463,0.9788
27.7000,0.6994,0.0166,0.9747,0.0173,0.9827,0.0176,0.9828,0.0463,0.9787
27.7250,0.6992,0.0166,0.9746,0.0173,0.9827,0.0176,0.9828,0.0463,0.9787
27.7500,0.6991,0.0166,0.9746,0.0173,0.9827,0.0176,0.9828,0.0463,0.9787
27.7750,0.6989,0.0166,0.9746,0.0173,0.9827,0.0176,0.9828,0.0463,0.9787
27.8000,0.6987,0.0166,0.9746,0.0173,0.9827,0.0176,0.9829,0.0464,0.9787
27.8250,0.6985,0.0166,0.9746,0.0173,0.9827,0.0175,0.9829,0.0464,0.9787
27.8500,0.6984,0.0166,0.9746,0.0173,0.9826,0.0175,0.9829,0.0464,0.9787
27.8750,0.6982,0.0166,0.9745,0.0173,0.9826,0.0175,0.9829,0.0465,0.9787
27.9000,0.6980,0.0167,0.9745,0.0174,0.9826,0.0175,0.9829,0.0465,0.9787
27.9250,0.6979,0.0167,0.9745,0.0174,0.9826,0.0175,0.9829,0.0466,0.9787
27.9500,0.6977,0.0167,0.9745,0.0174,0.9826,0.0175,0.9829,0.0466,0.9786
27.9750,0.6975,0.0167,0.9744,0.0174,0.9826,0.0175,0.9829,0.0467,0.9786
28.0000,0.6973,0.0167,0.9744,0.0174,0.9826,0.0175,0.9828,0.0467,0.9786
28.0250,0.6972,0.0168,0.9744,0.0174,0.9825,0.0175,0.9828,0.0467,0.9786
28.0500,0.6970,0.0168,0.9743,0.0175,0.9825,0.0176,0.9828,0.0467,0.9786
28.0750,0.6968,0.0168,0.9743,0.0175,0.9825,0.0176,0.9828,0.0468,0.9785
28.1000,0.6967,0.0169,0.9742,0.0175,0.9824,0.0177,0.9827,0.0468,0.9785
28.1250,0.6965,0.0169,0.9742,0.0176,0.9824,0.0177,0.9827,0.0468,0.9785
28.1500,0.6963,0.0169,0.9741,0.0176,0.9824,0.0178,0.9826,0.0468,0.9785
28.1750,0.6962,0.0170,0.9741,0.0177,0.9823,0.0178,0.9826,0.0469,0.9784
28.2000,0.6960,0.0170,0.9740,0.0177,0.9823,0.0179,0.9825,0.0469,0.9784
28.2250,0.6958,0.0170,0.9740,0.0178,0.9822,0.0179,0.9825,0.0469,0.9784
28.2500,0.6956,0.0170,0.9740,0.0178,0.9822,0.0180,0.9824,0.0469,0.9784
28.2750,0.6954,0.0171,0.9739,0.0178,0.9822,0.0180,0.9824,0.0470,0.9784
28.3000,0.6952,0.0171,0.9739,0.0178,0.9822,0.0181,0.9824,0.0470,0.9784
28.3250,0.6950,0.0171,0.9738,0.0178,0.9822,0.0181,0.9823,0.0470,0.9784
28.3500,0.6948,0.0171,0.9738,0.0178,0.9822,0.0181,0.9823,0.0470,0.9783
28.3750,0.6947,0.0171,0.9738,0.0178,0.9822,0.0181,0.9823,0.0471,0.9783
28.4000,0.6945,0.0171,0.9738,0.0178,0.9822,0.0181,0.9823,0.0471,0.9783
28.4250,0.6943,0.0170,0.9738,0.0178,0.9823,0.0180,0.9824,0.0471,0.9783
28.4500,0.6941,0.0170,0.9739,0.0177,0.9823,0.0180,0.9824,0.0472,0.9783
28.4750,0.6939,0.0170,0.9739,0.0176,0.9823,0.0179,0.9824,0.0472,0.9783
28.5000,0.6937,0.0169,0.9739,0.0176,0.9824,0.0179,0.9825,0.0472,0.9783
28.5250,0.6934,0.0169,0.9740,0.0175,0.9824,0.0178,0.9826,0.0472,0.9783
28.5500,0.6932,0.0168,0.9740,0.0175,0.9825,0.0178,0.9827,0.0472,0.9782
28.5750,0.6930,0.0168,0.9741,0.0174,0.9825,0.0177,0.9827,0.0473,0.9782
28.6000,0.6928,0.0167,0.9741,0.0174,0.9826,0.0176,0.9828,0.0473,0.9782
28.6250,0.6926,0.0167,0.9741,0.0174,0.9826,0.0176,0.9828,0.0473,0.9782
28.6500,0.6924,0.0167,0.9741,0.0173,0.9826,0.0175,0.9829,0.0474,0.9782
28.6750,0.6922,0.0166,0.9741,0.0173,0.9827,0.0175,0.9829,0.0474,0.9781
28.7000,0.6920,0.0166,0.9741,0.0173,0.9827,0.0175,0.9829,0.0474,0.9781
28.7250,0.6918,0.0166,0.9741,0.0173,0.9827,0.0175,0.9829,0.0475,0.9781
28.7500,0.6916,0.0166,0.9741,0.0173,0.9827,0.0175,0.9829,0.0475,0.9780
28.7750,0.6914,0.0166,0.9741,0.0173,0.9827,0.0175,0.9829,0.0475,0.9780
28.8000,0.6912,0.0166,0.9740,0.0174,0.9826,0.0175,0.9829,0.0476,0.9780
28.8250,0.6910,0.0167,0.9740,0.0174,0.9826,0.0175,0.9829,0.0476,0.9779
28.8500,0.6908,0.0167,0.9739,0.0174,0.9826,0.0175,0.9829,0.0476,0.9779
28.8750,0.6905,0.0168,0.9739,0.0174,0.9826,0.0176,0.9829,0.0477,0.9779
28.9000,0.6903,0.0168,0.9738,0.0174,0.9826,0.0176,0.9829,0.0477,0.9779
28.9250,0.6901,0.0169,0.9738,0.0174,0.9826,0.0176,0.9828,0.0477,0.9779
28.9500,0.6899,0.0169,0.9737,0.0175,0.9825,0.0176,0.9828,0.0477,0.9778
28.9750,0.6897,0.0169,0.9736,0.0175,0.9825,0.0177,0.9828,0.0478,0.9778
29.0000,0.6895,0.0170,0.9736,0.0175,0.9825,0.0177,0.9828,0.0478,0.9778
29.0250,0.6893,0.0170,0.9736,0.0175,0.9825,0.0177,0.9827,0.0479,0.9778
29.0500,0.6891,0.0170,0.9735,0.0175,0.9825,0.0177,0.9827,0.0479,0.9778
29.0750,0.6889,0.0170,0.9735,0.0175,0.9825,0.0177,0.9827,0.0480,0.9778
29.1000,0.6887,0.0170,0.9735,0.0175,0.9825,0.0177,0.9827,0.0480,0.9778
29.1250,0.6885,0.0170,0.9735,0.0175,0.9825,0.0178,0.9827,0.0480,0.9778
29.1500,0.6883,0.0170,0.9735,0.0175,0.9824,0.0178,0.9827,0.0481,0.9778
29.1750,0.6881,0.0170,0.9735,0.0175,0.9824,0.0178,0.9827,0.0481,0.9777
29.2000,0.6879,0.0170,0.9735,0.0176,0.9824,0.0178,0.9826,0.0481,0.9777
29.2250,0.6877,0.0170,0.9735,0.0176,0.9824,0.0178,0.9826,0.0482,0.9777
29.2500,0.6875,0.0170,0.9735,0.0176,0.9824,0.0178,0.9826,0.0482,0.9777
29.2750,0.6873,0.0170,0.9735,0.0176,0.9824,0.0178,0.9826,0.0482,0.9777
29.3000,0.6871,0.0170,0.9734,0.0176,0.9824,0.0178,0.9826,0.0483,0.9777
29.3250,0.6870,0.0170,0.9734,0.0176,0.9823,0.0178,0.9826,0.0483,0.9776
29.3500,0.6868,0.0170,0.9734,0.0176,0.9823,0.0178,0.9827,0.0483,0.9776
29.3750,0.6866,0.0170,0.9734,0.0177,0.9823,0.0178,0.9827,0.0483,0.9776
29.4000,0.6864,0.0170,0.9734,0.0177,0.9823,0.0178,0.9827,0.0483,0.9776
29.4250,0.6863,0.0170,0.9733,0.0177,0.9823,0.0178,0.9827,0.0484,0.9776
29.4500,0.6861,0.0170,0.9733,0.0177,0.9823,0.0178,0.9827,0.0484,0.9776
29.4750,0.6859,0.0170,0.9733,0.0177,0.9823,0.0178,0.9827,0.0484,0.9776
29.5000,0.6857,0.0170,0.9733,0.0177,0.9824,0.0178,0.9827,0.0484,0.9776
29.5250,0.6856,0.0170,0.9733,0.0176,0.9824,0.0178,0.9827,0.0485,0.9776
29.5500,0.6854,0.0170,0.9733,0.0176,0.9824,0.0178,0.9827,0.0485,0.9776
29.5750,0.6852,0.0170,0.9733,0.0176,0.9824,0.0178,0.9827,0.0485,0.9776
29.6000,0.6851,0.0170,0.9733,0.0176,0.9824,0.0177,0.9827,0.0485,0.9776
29.6250,0.6849,0.0170,0.9733,0.0175,0.9824,0.0177,0.9827,0.0486,0.9776
29.6500,0.6848,0.0170,0.9733,0.0175,0.9824,0.0177,0.9827,0.0486,0.9775
29.6750,0.6846,0.0170,0.9733,0.0175,0.9825,0.0177,0.9827,0.0486,0.9775
29.7000,0.6844,0.0170,0.9733,0.0175,0.9825,0.0177,0.9827,0.0486,0.9775
29.7250,0.6843,0.0170,0.9732,0.0175,0.9825,0.0177,0.9828,0.0487,0.9775
29.7500,0.6841,0.0170,0.9732,0.0175,0.9825,0.0177,0.9828,0.0487,0.9775
29.7750,0.6839,0.0170,0.9732,0.0175,0.9825,0.0177,0.9828,0.0487,0.9775
29.8000,0.6838,0.0170,0.9731,0.0175,0.9825,0.0177,0.9828,0.0487,0.9775
29.8250,0.6836,0.0170,0.9731,0.0175,0.9825,0.0177,0.9828,0.0488,0.9774
29.8500,0.6834,0.0170,0.9731,0.0175,0.9825,0.0177,0.9828,0.0488,0.9774
29.8750,0.6832,0.0170,0.9731,0.0175,0.9825,0.0177,0.9828,0.0488,0.9774
29.9000,0.6830,0.0170,0.9730,0.0174,0.9826,0.0177,0.9829,0.0489,0.9774
29.9250,0.6829,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0489,0.9774
29.9500,0.6827,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0489,0.9773
29.9750,0.6825,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0490,0.9773
30.0000,0.6823,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0490,0.9773
30.0250,0.6821,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0490,0.9773
30.0500,0.6819,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0491,0.9773
30.0750,0.6816,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0491,0.9773
30.1000,0.6814,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0491,0.9773
30.1250,0.6812,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0491,0.9773
30.1500,0.6810,0.0170,0.9730,0.0174,0.9826,0.0176,0.9829,0.0491,0.9773
30.1750,0.6808,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0492,0.9774
30.2000,0.6806,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0492,0.9774
30.2250,0.6803,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0492,0.9774
30.2500,0.6801,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0492,0.9774
30.2750,0.6799,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0493,0.9774
30.3000,0.6797,0.0170,0.9729,0.0174,0.9826,0.0176,0.9829,0.0493,0.9774
30.3250,0.6795,0.0170,0.9729,0.0174,0.9825,0.0176,0.9829,0.0493,0.9774
30.3500,0.6793,0.0170,0.9728,0.0174,0.9825,0.0176,0.9829,0.0493,0.9773
30.3750,0.6791,0.0170,0.9728,0.0174,0.9825,0.0176,0.9829,0.0494,0.9773
30.4000,0.6790,0.0170,0.9728,0.0174,0.9825,0.0176,0.9829,0.0494,0.9773
30.4250,0.6788,0.0170,0.9728,0.0174,0.9825,0.0176,0.9829,0.0494,0.9773
30.4500,0.6786,0.0170,0.9727,0.0174,0.9825,0.0176,0.9829,0.0494,0.9773
30.4750,0.6784,0.0170,0.9727,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.5000,0.6782,0.0170,0.9727,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.5250,0.6780,0.0170,0.9727,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.5500,0.6778,0.0170,0.9727,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.5750,0.6776,0.0170,0.9726,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.6000,0.6774,0.0170,0.9726,0.0174,0.9826,0.0176,0.9829,0.0494,0.9773
30.6250,0.6772,0.0170,0.9726,0.0174,0.9827,0.0176,0.9829,0.0495,0.9773
30.6500,0.6770,0.0170,0.9726,0.0174,0.9827,0.0176,0.9829,0.0495,0.9772
30.6750,0.6768,0.0170,0.9726,0.0174,0.9826,0.0176,0.9829,0.0495,0.9772
30.7000,0.6766,0.0170,0.9726,0.0174,0.9826,0.0177,0.9828,0.0496,0.9772
30.7250,0.6764,0.0171,0.9726,0.0174,0.9826,0.0177,0.9828,0.0496,0.9772
30.7500,0.6762,0.0171,0.9725,0.0174,0.9826,0.0177,0.9828,0.0497,0.9771
30.7750,0.6760,0.0171,0.9725,0.0175,0.9825,0.0178,0.9827,0.0497,0.9771
30.8000,0.6757,0.0171,0.9724,0.0175,0.9825,0.0179,0.9827,0.0498,0.9771
30.8250,0.6755,0.0172,0.9723,0.0176,0.9824,0.0179,0.9826,0.0499,0.9771
30.8500,0.6753,0.0172,0.9723,0.0176,0.9823,0.0180,0.9826,0.0499,0.9771
30.8750,0.6751,0.0172,0.9722,0.0177,0.9823,0.0180,0.9825,0.0500,0.9771
30.9000,0.6748,0.0172,0.9722,0.0177,0.9823,0.0180,0.9825,0.0500,0.9771
30.9250,0.6746,0.0172,0.9721,0.0177,0.9823,0.0180,0.9825,0.0500,0.9771
30.9500,0.6744,0.0172,0.9721,0.0177,0.9823,0.0180,0.9825,0.0501,0.9771
30.9750,0.6742,0.0172,0.9721,0.0177,0.9823,0.0179,0.9826,0.0501,0.9771
31.0000,0.6740,0.0172,0.9722,0.0176,0.9824,0.0179,0.9827,0.0500,0.9771
31.0250,0.6738,0.0172,0.9722,0.0175,0.9825,0.0178,0.9828,0.0500,0.9771
31.0500,0.6736,0.0171,0.9723,0.0174,0.9826,0.0177,0.9829,0.0500,0.9772
31.0750,0.6733,0.0171,0.9724,0.0172,0.9827,0.0175,0.9831,0.0499,0.9772
31.1000,0.6731,0.0171,0.9725,0.0171,0.9829,0.0174,0.9832,0.0499,0.9772
31.1250,0.6729,0.0170,0.9726,0.0170,0.9830,0.0173,0.9833,0.0499,0.9772
31.1500,0.6727,0.0170,0.9726,0.0169,0.9831,0.0172,0.9834,0.0499,0.9772
31.1750,0.6724,0.0169,0.9726,0.0168,0.9831,0.0172,0.9835,0.0500,0.9772
31.2000,0.6722,0.0169,0.9726,0.0168,0.9831,0.0172,0.9835,0.0501,0.9772
31.2250,0.6719,0.0168,0.9725,0.0169,0.9831,0.0172,0.9834,0.0503,0.9772
31.2500,0.6717,0.0168,0.9724,0.0170,0.9830,0.0173,0.9833,0.0505,0.9771
31.2750,0.6715,0.0168,0.9723,0.0172,0.9829,0.0174,0.9832,0.0507,0.9771
31.3000,0.6713,0.0168,0.9721,0.0173,0.9827,0.0175,0.9830,0.0509,0.9771
31.3250,0.6711,0.0168,0.9720,0.0175,0.9826,0.0176,0.9829,0.0511,0.9770
31.3500,0.6709,0.0168,0.9719,0.0176,0.9825,0.0177,0.9828,0.0512,0.9769
31.3750,0.6707,0.0169,0.9718,0.0176,0.9824,0.0178,0.9827,0.0512,0.9769
31.4000,0.6705,0.0169,0.9718,0.0176,0.9824,0.0179,0.9827,0.0511,0.9768
31.4250,0.6704,0.0170,0.9719,0.0176,0.9824,0.0179,0.9828,0.0510,0.9767
31.4500,0.6702,0.0171,0.9720,0.0175,0.9824,0.0178,0.9828,0.0509,0.9767
31.4750,0.6700,0.0172,0.9721,0.0174,0.9825,0.0178,0.9829,0.0507,0.9766
31.5000,0.6698,0.0173,0.9722,0.0173,0.9826,0.0177,0.9830,0.0506,0.9766
31.5250,0.6697,0.0173,0.9722,0.0173,0.9826,0.0176,0.9830,0.0506,0.9766
31.5500,0.6695,0.0173,0.9723,0.0172,0.9827,0.0176,0.9830,0.0505,0.9766
31.5750,0.6693,0.0173,0.9722,0.0172,0.9827,0.0176,0.9830,0.0506,0.9766
31.6000,0.6691,0.0173,0.9722,0.0173,0.9827,0.0176,0.9830,0.0507,0.9766
31.6250,0.6689,0.0172,0.9721,0.0173,0.9827,0.0176,0.9829,0.0508,0.9767
31.6500,0.6687,0.0172,0.9720,0.0174,0.9826,0.0177,0.9829,0.0510,0.9767
31.6750,0.6685,0.0171,0.9719,0.0174,0.9826,0.0177,0.9828,0.0511,0.9768
31.7000,0.6684,0.0170,0.9719,0.0174,0.9826,0.0178,0.9828,0.0513,0.9768
31.7250,0.6682,0.0170,0.9718,0.0174,0.9826,0.0178,0.9828,0.0514,0.9768
31.7500,0.6680,0.0169,0.9718,0.0174,0.9826,0.0178,0.9829,0.0515,0.9769
31.7750,0.6678,0.0169,0.9718,0.0174,0.9826,0.0177,0.9829,0.0515,0.9769
31.8000,0.6676,0.0169,0.9718,0.0174,0.9826,0.0177,0.9830,0.0515,0.9769
31.8250,0.6674,0.0169,0.9718,0.0174,0.9826,0.0176,0.9830,0.0515,0.9769
31.8500,0.6672,0.0169,0.9718,0.0174,0.9826,0.0176,0.9831,0.0515,0.9768
31.8750,0.6670,0.0170,0.9718,0.0174,0.9826,0.0176,0.9831,0.0515,0.9768
31.9000,0.6668,0.0170,0.9718,0.0174,0.9826,0.0176,0.9831,0.0515,0.9768
31.9250,0.6666,0.0171,0.9718,0.0174,0.9827,0.0176,0.9831,0.0516,0.9767
31.9500,0.6664,0.0171,0.9718,0.0174,0.9827,0.0176,0.9830,0.0516,0.9767
31.9750,0.6662,0.0171,0.9718,0.0174,0.9827,0.0176,0.9830,0.0516,0.9766
32.0000,0.6660,0.0172,0.9717,0.0174,0.9827,0.0177,0.9830,0.0517,0.9766
32.0250,0.6658,0.0172,0.9717,0.0173,0.9827,0.0177,0.9829,0.0517,0.9765
32.0500,0.6656,0.0172,0.9717,0.0173,0.9826,0.0178,0.9829,0.0518,0.9765
32.0750,0.6655,0.0172,0.9717,0.0173,0.9826,0.0178,0.9828,0.0519,0.9765
32.1000,0.6653,0.0171,0.9717,0.0173,0.9826,0.0178,0.9828,0.0519,0.9765
32.1250,0.6651,0.0171,0.9717,0.0173,0.9827,0.0178,0.9828,0.0520,0.9765
32.1500,0.6649,0.0171,0.9717,0.0173,0.9827,0.0178,0.9828,0.0520,0.9765
32.1750,0.6648,0.0171,0.9717,0.0172,0.9827,0.0178,0.9829,0.0521,0.9765
32.2000,0.6646,0.0171,0.9716,0.0172,0.9827,0.0177,0.9829,0.0521,0.9765
32.2250,0.6644,0.0171,0.9716,0.0172,0.9828,0.0177,0.9830,0.0521,0.9765
32.2500,0.6643,0.0170,0.9716,0.0172,0.9828,0.0176,0.9830,0.0522,0.9765
32.2750,0.6641,0.0170,0.9716,0.0172,0.9829,0.0176,0.9831,0.0522,0.9765
32.3000,0.6640,0.0170,0.9716,0.0171,0.9829,0.0175,0.9831,0.0523,0.9765
32.3250,0.6638,0.0170,0.9716,0.0171,0.9830,0.0175,0.9831,0.0523,0.9765
32.3500,0.6636,0.0170,0.9716,0.0171,0.9830,0.0175,0.9832,0.0524,0.9765
32.3750,0.6635,0.0170,0.9716,0.0170,0.9830,0.0174,0.9832,0.0524,0.9765
32.4000,0.6633,0.0170,0.9716,0.0170,0.9830,0.0174,0.9832,0.0525,0.9765
32.4250,0.6632,0.0170,0.9716,0.0170,0.9830,0.0174,0.9832,0.0525,0.9765
32.4500,0.6630,0.0169,0.9716,0.0169,0.9830,0.0174,0.9833,0.0526,0.9765
32.4750,0.6629,0.0169,0.9716,0.0169,0.9830,0.0174,0.9833,0.0526,0.9765
32.5000,0.6628,0.0169,0.9716,0.0169,0.9830,0.0173,0.9833,0.0527,0.9765
32.5250,0.6626,0.0169,0.9716,0.0169,0.9830,0.0173,0.9834,0.0527,0.9765
32.5500,0.6625,0.0169,0.9716,0.0169,0.9831,0.0173,0.9834,0.0528,0.9764
32.5750,0.6623,0.0169,0.9715,0.0169,0.9831,0.0173,0.9834,0.0529,0.9764
32.6000,0.6622,0.0169,0.9715,0.0169,0.9831,0.0172,0.9834,0.0529,0.9764
32.6250,0.6621,0.0169,0.9715,0.0169,0.9831,0.0172,0.9834,0.0530,0.9764
32.6500,0.6619,0.0169,0.9715,0.0169,0.9831,0.0172,0.9834,0.0530,0.9764
32.6750,0.6618,0.0169,0.9715,0.0169,0.9831,0.0172,0.9835,0.0531,0.9764
32.7000,0.6617,0.0169,0.9714,0.0169,0.9831,0.0172,0.9835,0.0531,0.9764
32.7250,0.6615,0.0169,0.9714,0.0169,0.9831,0.0173,0.9835,0.0531,0.9764
32.7500,0.6614,0.0169,0.9714,0.0169,0.9830,0.0173,0.9835,0.0532,0.9764
32.7750,0.6613,0.0169,0.9714,0.0169,0.9830,0.0173,0.9835,0.0532,0.9765
32.8000,0.6612,0.0169,0.9714,0.0170,0.9830,0.0173,0.9835,0.0532,0.9765
32.8250,0.6610,0.0169,0.9714,0.0170,0.9830,0.0173,0.9834,0.0533,0.9765
32.8500,0.6609,0.0169,0.9714,0.0170,0.9830,0.0173,0.9834,0.0533,0.9765
32.8750,0.6608,0.0169,0.9713,0.0170,0.9830,0.0173,0.9834,0.0534,0.9766
32.9000,0.6607,0.0169,0.9713,0.0170,0.9830,0.0173,0.9833,0.0534,0.9766
32.9250,0.6606,0.0169,0.9713,0.0170,0.9830,0.0173,0.9833,0.0534,0.9766
32.9500,0.6605,0.0169,0.9713,0.0170,0.9830,0.0174,0.9833,0.0535,0.9766
32.9750,0.6603,0.0169,0.9712,0.0170,0.9830,0.0174,0.9833,0.0535,0.9766
33.0000,0.6602,0.0169,0.9712,0.0169,0.9830,0.0174,0.9833,0.0536,0.9765
33.0250,0.6601,0.0169,0.9712,0.0169,0.9831,0.0174,0.9833,0.0536,0.9765
33.0500,0.6600,0.0169,0.9712,0.0169,0.9831,0.0174,0.9833,0.0536,0.9765
33.0750,0.6599,0.0169,0.9712,0.0169,0.9831,0.0173,0.9833,0.0537,0.9765
33.1000,0.6597,0.0169,0.9712,0.0168,0.9832,0.0173,0.9834,0.0537,0.9765
33.1250,0.6596,0.0169,0.9712,0.0168,0.9832,0.0173,0.9834,0.0538,0.9765
33.1500,0.6595,0.0169,0.9711,0.0168,0.9832,0.0173,0.9834,0.0538,0.9765
33.1750,0.6593,0.0169,0.9711,0.0168,0.9832,0.0173,0.9834,0.0539,0.9765
33.2000,0.6592,0.0169,0.9711,0.0168,0.9832,0.0172,0.9835,0.0539,0.9765
33.2250,0.6590,0.0170,0.9711,0.0168,0.9832,0.0172,0.9835,0.0539,0.9765
33.2500,0.6589,0.0170,0.9711,0.0168,0.9832,0.0172,0.9835,0.0540,0.9766
33.2750,0.6587,0.0170,0.9711,0.0168,0.9832,0.0172,0.9835,0.0540,0.9766
33.3000,0.6586,0.0170,0.9710,0.0167,0.9832,0.0172,0.9836,0.0540,0.9766
33.3250,0.6584,0.0170,0.9710,0.0167,0.9832,0.0172,0.9836,0.0541,0.9766
33.3500,0.6582,0.0170,0.9710,0.0167,0.9832,0.0172,0.9836,0.0541,0.9767
33.3750,0.6581,0.0170,0.9710,0.0167,0.9832,0.0172,0.9836,0.0542,0.9767
33.4000,0.6579,0.0169,0.9710,0.0167,0.9832,0.0172,0.9836,0.0542,0.9767
33.4250,0.6577,0.0169,0.9710,0.0167,0.9833,0.0171,0.9836,0.0542,0.9767
33.4500,0.6576,0.0169,0.9710,0.0166,0.9833,0.0171,0.9836,0.0543,0.9767
33.4750,0.6574,0.0169,0.9710,0.0166,0.9833,0.0171,0.9837,0.0543,0.9767
33.5000,0.6572,0.0169,0.9710,0.0166,0.9833,0.0171,0.9837,0.0544,0.9767
33.5250,0.6571,0.0169,0.9710,0.0166,0.9833,0.0171,0.9837,0.0544,0.9767
33.5500,0.6569,0.0169,0.9710,0.0166,0.9833,0.0171,0.9837,0.0544,0.9767
33.5750,0.6567,0.0169,0.9709,0.0166,0.9833,0.0171,0.9837,0.0545,0.9767
33.6000,0.6565,0.0169,0.9709,0.0166,0.9834,0.0171,0.9837,0.0545,0.9767
33.6250,0.6564,0.0168,0.9709,0.0166,0.9834,0.0171,0.9836,0.0546,0.9767
33.6500,0.6562,0.0168,0.9709,0.0166,0.9834,0.0171,0.9836,0.0546,0.9767
33.6750,0.6560,0.0168,0.9709,0.0166,0.9834,0.0171,0.9836,0.0547,0.9766
33.7000,0.6558,0.0168,0.9709,0.0166,0.9834,0.0171,0.9836,0.0547,0.9766
33.7250,0.6556,0.0168,0.9709,0.0165,0.9834,0.0171,0.9837,0.0547,0.9766
33.7500,0.6555,0.0168,0.9709,0.0165,0.9834,0.0171,0.9837,0.0547,0.9766
33.7750,0.6553,0.0168,0.9709,0.0165,0.9834,0.0171,0.9837,0.0548,0.9766
33.8000,0.6551,0.0168,0.9709,0.0165,0.9834,0.0171,0.9837,0.0548,0.9766
33.8250,0.6549,0.0168,0.9709,0.0165,0.9834,0.0171,0.9837,0.0548,0.9766
33.8500,0.6547,0.0168,0.9709,0.0165,0.9834,0.0170,0.9838,0.0549,0.9766
33.8750,0.6545,0.0168,0.9709,0.0165,0.9834,0.0170,0.9838,0.0549,0.9765
33.9000,0.6544,0.0168,0.9708,0.0165,0.9834,0.0170,0.9838,0.0549,0.9765
33.9250,0.6542,0.0168,0.9708,0.0165,0.9834,0.0171,0.9838,0.0550,0.9765
33.9500,0.6540,0.0168,0.9708,0.0166,0.9834,0.0171,0.9838,0.0550,0.9765
33.9750,0.6538,0.0169,0.9707,0.0166,0.9834,0.0171,0.9837,0.0551,0.9765
34.0000,0.6536,0.0169,0.9707,0.0166,0.9833,0.0171,0.9837,0.0551,0.9764
34.0250,0.6534,0.0169,0.9706,0.0167,0.9833,0.0171,0.9837,0.0552,0.9764
34.0500,0.6531,0.0170,0.9706,0.0167,0.9832,0.0172,0.9837,0.0552,0.9764
34.0750,0.6529,0.0170,0.9705,0.0168,0.9832,0.0172,0.9837,0.0553,0.9764
34.1000,0.6527,0.0170,0.9705,0.0168,0.9832,0.0172,0.9836,0.0553,0.9764
34.1250,0.6525,0.0171,0.9704,0.0168,0.9831,0.0172,0.9836,0.0553,0.9764
34.1500,0.6523,0.0171,0.9704,0.0169,0.9831,0.0173,0.9836,0.0554,0.9764
34.1750,0.6521,0.0172,0.9703,0.0169,0.9831,0.0173,0.9835,0.0554,0.9764
34.2000,0.6519,0.0172,0.9703,0.0169,0.9831,0.0173,0.9835,0.0554,0.9764
34.2250,0.6517,0.0172,0.9702,0.0169,0.9831,0.0173,0.9835,0.0554,0.9764
34.2500,0.6515,0.0173,0.9702,0.0168,0.9831,0.0174,0.9835,0.0554,0.9763
34.2750,0.6513,0.0173,0.9702,0.0168,0.9831,0.0174,0.9834,0.0555,0.9763
34.3000,0.6511,0.0173,0.9701,0.0168,0.9831,0.0174,0.9834,0.0555,0.9763
34.3250,0.6509,0.0173,0.9701,0.0168,0.9832,0.0175,0.9834,0.0555,0.9763
34.3500,0.6507,0.0173,0.9701,0.0168,0.9832,0.0175,0.9834,0.0556,0.9763
34.3750,0.6505,0.0173,0.9701,0.0168,0.9832,0.0175,0.9834,0.0556,0.9763
34.4000,0.6504,0.0172,0.9701,0.0168,0.9832,0.0175,0.9834,0.0557,0.9763
34.4250,0.6502,0.0172,0.9701,0.0167,0.9832,0.0175,0.9834,0.0557,0.9762
34.4500,0.6500,0.0172,0.9701,0.0167,0.9832,0.0175,0.9834,0.0558,0.9762
34.4750,0.6498,0.0171,0.9702,0.0167,0.9833,0.0175,0.9834,0.0558,0.9762
34.5000,0.6496,0.0171,0.9702,0.0166,0.9833,0.0174,0.9835,0.0558,0.9762
34.5250,0.6494,0.0171,0.9702,0.0166,0.9833,0.0173,0.9836,0.0559,0.9762
34.5500,0.6492,0.0170,0.9703,0.0166,0.9834,0.0173,0.9836,0.0559,0.9762
34.5750,0.6490,0.0170,0.9703,0.0165,0.9834,0.0172,0.9837,0.0559,0.9762
34.6000,0.6488,0.0169,0.9703,0.0165,0.9835,0.0171,0.9838,0.0560,0.9762
34.6250,0.6487,0.0169,0.9704,0.0164,0.9835,0.0171,0.9838,0.0560,0.9762
34.6500,0.6485,0.0168,0.9704,0.0164,0.9835,0.0170,0.9839,0.0560,0.9762
34.6750,0.6483,0.0168,0.9704,0.0164,0.9836,0.0170,0.9839,0.0561,0.9762
34.7000,0.6481,0.0168,0.9704,0.0164,0.9836,0.0170,0.9840,0.0561,0.9761
34.7250,0.6479,0.0168,0.9704,0.0163,0.9836,0.0169,0.9840,0.0561,0.9761
34.7500,0.6478,0.0168,0.9704,0.0163,0.9836,0.0169,0.9840,0.0562,0.9761
34.7750,0.6476,0.0168,0.9704,0.0163,0.9836,0.0169,0.9840,0.0562,0.9761
34.8000,0.6474,0.0168,0.9703,0.0163,0.9836,0.0170,0.9840,0.0563,0.9761
34.8250,0.6473,0.0168,0.9703,0.0163,0.9836,0.0170,0.9840,0.0563,0.9761
34.8500,0.6471,0.0169,0.9702,0.0163,0.9836,0.0170,0.9839,0.0563,0.9761
34.8750,0.6470,0.0169,0.9702,0.0164,0.9836,0.0170,0.9839,0.0563,0.9761
34.9000,0.6468,0.0169,0.9701,0.0164,0.9836,0.0170,0.9839,0.0564,0.9760
34.9250,0.6466,0.0170,0.9701,0.0164,0.9835,0.0171,0.9839,0.0564,0.9760
34.9500,0.6465,0.0170,0.9700,0.0164,0.9835,0.0171,0.9839,0.0564,0.9760
34.9750,0.6463,0.0171,0.9700,0.0165,0.9835,0.0171,0.9838,0.0565,0.9760
35.0000,0.6462,0.0171,0.9699,0.0165,0.9835,0.0171,0.9838,0.0565,0.9759
35.0250,0.6460,0.0172,0.9699,0.0165,0.9834,0.0172,0.9838,0.0566,0.9759
35.0500,0.6459,0.0172,0.9698,0.0165,0.9834,0.0172,0.9837,0.0566,0.9759
35.0750,0.6457,0.0172,0.9698,0.0166,0.9834,0.0172,0.9837,0.0567,0.9758
35.1000,0.6455,0.0173,0.9697,0.0166,0.9834,0.0173,0.9837,0.0567,0.9758
35.1250,0.6454,0.0173,0.9697,0.0166,0.9833,0.0173,0.9837,0.0568,0.9758
35.1500,0.6452,0.0173,0.9697,0.0166,0.9833,0.0173,0.9837,0.0568,0.9758
35.1750,0.6451,0.0173,0.9696,0.0166,0.9833,0.0173,0.9836,0.0569,0.9757
35.2000,0.6449,0.0173,0.9696,0.0166,0.9833,0.0173,0.9836,0.0569,0.9757
35.2250,0.6448,0.0173,0.9696,0.0167,0.9833,0.0173,0.9836,0.0570,0.9757
35.2500,0.6447,0.0173,0.9696,0.0167,0.9833,0.0173,0.9836,0.0570,0.9757
35.2750,0.6445,0.0173,0.9696,0.0167,0.9833,0.0173,0.9836,0.0571,0.9757
35.3000,0.6444,0.0173,0.9696,0.0167,0.9833,0.0173,0.9836,0.0571,0.9757
35.3250,0.6442,0.0173,0.9696,0.0167,0.9833,0.0173,0.9837,0.0571,0.9757
35.3500,0.6441,0.0173,0.9696,0.0167,0.9833,0.0173,0.9837,0.0572,0.9758
35.3750,0.6440,0.0172,0.9696,0.0167,0.9833,0.0173,0.9837,0.0572,0.9758
35.4000,0.6439,0.0172,0.9696,0.0167,0.9833,0.0173,0.9837,0.0572,0.9758
35.4250,0.6437,0.0172,0.9696,0.0166,0.9833,0.0173,0.9837,0.0572,0.9758
35.4500,0.6436,0.0172,0.9696,0.0166,0.9833,0.0173,0.9837,0.0573,0.9758
35.4750,0.6435,0.0172,0.9696,0.0166,0.9833,0.0173,0.9837,0.0573,0.9758
35.5000,0.6434,0.0171,0.9696,0.0166,0.9833,0.0173,0.9837,0.0574,0.9758
35.5250,0.6433,0.0171,0.9696,0.0166,0.9834,0.0173,0.9837,0.0574,0.9758
35.5500,0.6431,0.0171,0.9696,0.0166,0.9834,0.0173,0.9837,0.0575,0.9758
35.5750,0.6430,0.0171,0.9696,0.0165,0.9834,0.0173,0.9837,0.0575,0.9757
35.6000,0.6429,0.0171,0.9695,0.0165,0.9834,0.0173,0.9837,0.0575,0.9757
35.6250,0.6428,0.0171,0.9695,0.0165,0.9834,0.0173,0.9838,0.0576,0.9757
35.6500,0.6427,0.0172,0.9695,0.0165,0.9835,0.0173,0.9838,0.0576,0.9756
35.6750,0.6426,0.0172,0.9695,0.0165,0.9835,0.0173,0.9838,0.0577,0.9756
35.7000,0.6424,0.0172,0.9694,0.0165,0.9835,0.0173,0.9838,0.0577,0.9756
35.7250,0.6423,0.0172,0.9694,0.0164,0.9835,0.0173,0.9838,0.0578,0.9755
35.7500,0.6422,0.0172,0.9694,0.0164,0.9835,0.0172,0.9838,0.0578,0.9755
35.7750,0.6421,0.0172,0.9694,0.0164,0.9835,0.0172,0.9838,0.0579,0.9755
35.8000,0.6420,0.0172,0.9693,0.0164,0.9835,0.0172,0.9839,0.0579,0.9755
35.8250,0.6419,0.0172,0.9693,0.0164,0.9835,0.0172,0.9839,0.0580,0.9755
35.8500,0.6418,0.0172,0.9693,0.0164,0.9835,0.0172,0.9839,0.0580,0.9755
35.8750,0.6417,0.0172,0.9693,0.0164,0.9835,0.0171,0.9839,0.0581,0.9755
35.9000,0.6416,0.0172,0.9693,0.0164,0.9836,0.0171,0.9839,0.0581,0.9755
35.9250,0.6415,0.0172,0.9693,0.0164,0.9836,0.0171,0.9840,0.0582,0.9755
35.9500,0.6414,0.0172,0.9693,0.0164,0.9836,0.0171,0.9840,0.0582,0.9755
35.9750,0.6412,0.0172,0.9693,0.0164,0.9836,0.0171,0.9840,0.0583,0.9755
36.0000,0.6411,0.0172,0.9693,0.0164,0.9836,0.0171,0.9840,0.0583,0.9755
36.0250,0.6410,0.0172,0.9692,0.0164,0.9836,0.0171,0.9840,0.0584,0.9754
36.0500,0.6409,0.0171,0.9692,0.0163,0.9836,0.0170,0.9840,0.0584,0.9754
36.0750,0.6408,0.0172,0.9692,0.0163,0.9836,0.0170,0.9840,0.0584,0.9754
36.1000,0.6407,0.0172,0.9692,0.0163,0.9836,0.0170,0.9840,0.0585,0.9754
36.1250,0.6406,0.0172,0.9692,0.0163,0.9836,0.0170,0.9840,0.0585,0.9754
36.1500,0.6405,0.0172,0.9691,0.0163,0.9837,0.0170,0.9841,0.0585,0.9754
36.1750,0.6404,0.0172,0.9691,0.0163,0.9837,0.0170,0.9841,0.0586,0.9754
36.2000,0.6403,0.0172,0.9691,0.0163,0.9836,0.0170,0.9841,0.0586,0.9753
36.2250,0.6402,0.0172,0.9691,0.0163,0.9836,0.0170,0.9841,0.0587,0.9753
36.2500,0.6401,0.0172,0.9690,0.0163,0.9836,0.0171,0.9840,0.0587,0.9753
36.2750,0.6400,0.0172,0.9690,0.0164,0.9836,0.0171,0.9840,0.0587,0.9752
36.3000,0.6399,0.0172,0.9690,0.0164,0.9836,0.0171,0.9840,0.0588,0.9752
36.3250,0.6398,0.0172,0.9690,0.0164,0.9836,0.0171,0.9840,0.0588,0.9752
36.3500,0.6397,0.0173,0.9689,0.0164,0.9836,0.0171,0.9840,0.0589,0.9751
36.3750,0.6395,0.0173,0.9689,0.0164,0.9836,0.0171,0.9840,0.0589,0.9751
36.4000,0.6394,0.0173,0.9689,0.0164,0.9836,0.0171,0.9840,0.0589,0.9751
36.4250,0.6393,0.0173,0.9688,0.0164,0.9836,0.0171,0.9840,0.0590,0.9751
36.4500,0.6392,0.0173,0.9688,0.0164,0.9836,0.0172,0.9840,0.0590,0.9751
36.4750,0.6391,0.0173,0.9688,0.0163,0.9836,0.0171,0.9840,0.0590,0.9750
36.5000,0.6390,0.0173,0.9687,0.0163,0.9836,0.0171,0.9840,0.0590,0.9750
36.5250,0.6389,0.0173,0.9687,0.0163,0.9836,0.0171,0.9840,0.0591,0.9750
36.5500,0.6387,0.0173,0.9687,0.0163,0.9837,0.0171,0.9840,0.0591,0.9751
36.5750,0.6386,0.0174,0.9687,0.0163,0.9837,0.0171,0.9840,0.0591,0.9751
36.6000,0.6385,0.0174,0.9686,0.0162,0.9837,0.0171,0.9840,0.0592,0.9751
36.6250,0.6384,0.0174,0.9686,0.0162,0.9837,0.0171,0.9841,0.0592,0.9751
36.6500,0.6383,0.0173,0.9686,0.0162,0.9838,0.0171,0.9841,0.0592,0.9751
36.6750,0.6382,0.0173,0.9686,0.0161,0.9838,0.0171,0.9841,0.0593,0.9751
36.7000,0.6381,0.0173,0.9686,0.0161,0.9838,0.0171,0.9841,0.0593,0.9751
36.7250,0.6379,0.0173,0.9686,0.0161,0.9838,0.0170,0.9841,0.0593,0.9751
36.7500,0.6378,0.0173,0.9686,0.0161,0.9839,0.0170,0.9841,0.0593,0.9751
36.7750,0.6377,0.0172,0.9686,0.0161,0.9839,0.0170,0.9841,0.0594,0.9751
36.8000,0.6376,0.0172,0.9686,0.0160,0.9839,0.0170,0.9842,0.0594,0.9751
36.8250,0.6375,0.0172,0.9686,0.0161,0.9839,0.0170,0.9842,0.0594,0.9751
36.8500,0.6373,0.0172,0.9686,0.0161,0.9839,0.0170,0.9842,0.0594,0.9750
36.8750,0.6372,0.0172,0.9686,0.0161,0.9839,0.0170,0.9842,0.0595,0.9750
36.9000,0.6371,0.0172,0.9686,0.0161,0.9839,0.0170,0.9842,0.0595,0.9749
36.9250,0.6370,0.0172,0.9686,0.0161,0.9839,0.0170,0.9842,0.0595,0.9749
36.9500,0.6368,0.0172,0.9686,0.0161,0.9838,0.0170,0.9842,0.0596,0.9748
36.9750,0.6367,0.0172,0.9686,0.0161,0.9838,0.0171,0.9841,0.0596,0.9747
37.0000,0.6366,0.0172,0.9686,0.0162,0.9838,0.0171,0.9841,0.0597,0.9746
37.0250,0.6364,0.0172,0.9685,0.0162,0.9837,0.0171,0.9841,0.0597,0.9745
37.0500,0.6363,0.0172,0.9685,0.0162,0.9837,0.0171,0.9841,0.0597,0.9745
37.0750,0.6362,0.0172,0.9685,0.0162,0.9837,0.0171,0.9841,0.0598,0.9744
37.1000,0.6361,0.0172,0.9684,0.0161,0.9838,0.0170,0.9842,0.0598,0.9743
37.1250,0.6360,0.0172,0.9684,0.0161,0.9838,0.0170,0.9842,0.0598,0.9742
37.1500,0.6359,0.0172,0.9684,0.0161,0.9839,0.0169,0.9842,0.0598,0.9742
37.1750,0.6357,0.0172,0.9684,0.0160,0.9840,0.0168,0.9843,0.0598,0.9741
37.2000,0.6356,0.0172,0.9684,0.0160,0.9841,0.0168,0.9844,0.0598,0.9741
37.2250,0.6355,0.0172,0.9685,0.0159,0.9841,0.0167,0.9844,0.0597,0.9741
37.2500,0.6354,0.0172,0.9685,0.0158,0.9842,0.0166,0.9845,0.0597,0.9741
37.2750,0.6353,0.0172,0.9685,0.0158,0.9842,0.0166,0.9846,0.0597,0.9741
37.3000,0.6352,0.0171,0.9685,0.0157,0.9843,0.0166,0.9847,0.0597,0.9741
37.3250,0.6351,0.0171,0.9686,0.0156,0.9843,0.0166,0.9847,0.0597,0.9742
37.3500,0.6349,0.0171,0.9685,0.0156,0.9842,0.0166,0.9848,0.0598,0.9742
37.3750,0.6348,0.0171,0.9685,0.0156,0.9842,0.0166,0.9847,0.0599,0.9743
37.4000,0.6347,0.0171,0.9684,0.0157,0.9841,0.0167,0.9847,0.0600,0.9743
37.4250,0.6346,0.0170,0.9683,0.0157,0.9841,0.0168,0.9846,0.0601,0.9743
37.4500,0.6344,0.0170,0.9682,0.0158,0.9840,0.0168,0.9845,0.0603,0.9744
37.4750,0.6343,0.0170,0.9681,0.0159,0.9840,0.0169,0.9843,0.0604,0.9744


==> anc/fig9/ne_dV8.csv <==
timeomega_0,ne_i=0,ne_i=1,ne_i=2,ne_i=3,ne_i=4,ne_i=5,ne_i=6,ne_i=7,ne_i=8
0.0000,0.9827,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0250,0.9828,0.0100,0.9902,0.0098,0.9902,0.0098,0.9902,0.0100,0.9851
0.0500,0.9827,0.0101,0.9901,0.0099,0.9901,0.0099,0.9902,0.0100,0.9851
0.0750,0.9824,0.0105,0.9897,0.0104,0.9896,0.0103,0.9897,0.0103,0.9848
0.1000,0.9814,0.0116,0.9886,0.0115,0.9885,0.0114,0.9887,0.0113,0.9843
0.1250,0.9795,0.0135,0.9866,0.0135,0.9866,0.0133,0.9868,0.0131,0.9833
0.1500,0.9766,0.0163,0.9838,0.0164,0.9836,0.0162,0.9839,0.0158,0.9816
0.1750,0.9726,0.0199,0.9801,0.0201,0.9799,0.0199,0.9802,0.0193,0.9793
0.2000,0.9678,0.0241,0.9760,0.0244,0.9757,0.0240,0.9760,0.0234,0.9763
0.2250,0.9625,0.0284,0.9716,0.0287,0.9713,0.0284,0.9716,0.0276,0.9727
0.2500,0.9569,0.0326,0.9675,0.0330,0.9671,0.0326,0.9674,0.0317,0.9687
0.2750,0.9513,0.0363,0.9638,0.0368,0.9632,0.0363,0.9637,0.0354,0.9645
0.3000,0.9457,0.0397,0.9605,0.0401,0.9599,0.0396,0.9604,0.0386,0.9604
0.3250,0.9400,0.0425,0.9577,0.0430,0.9570,0.0424,0.9576,0.0414,0.9565
0.3500,0.9342,0.0451,0.9551,0.0455,0.9545,0.0450,0.9551,0.0439,0.9530
0.3750,0.9282,0.0474,0.9528,0.0479,0.9521,0.0473,0.9527,0.0462,0.9499
0.4000,0.9219,0.0496,0.9506,0.0502,0.9499,0.0496,0.9505,0.0484,0.9474
0.4250,0.9153,0.0518,0.9484,0.0524,0.9476,0.0518,0.9482,0.0506,0.9453
0.4500,0.9085,0.0539,0.9462,0.0546,0.9454,0.0540,0.9460,0.0528,0.9435
0.4750,0.9015,0.0559,0.9441,0.0567,0.9433,0.0561,0.9439,0.0549,0.9421
0.5000,0.8943,0.0578,0.9422,0.0587,0.9413,0.0581,0.9419,0.0569,0.9408
0.5250,0.8871,0.0596,0.9403,0.0606,0.9395,0.0599,0.9401,0.0587,0.9396
0.5500,0.8800,0.0612,0.9387,0.0622,0.9378,0.0616,0.9385,0.0603,0.9384
0.5750,0.8729,0.0627,0.9373,0.0636,0.9364,0.0630,0.9370,0.0617,0.9372
0.6000,0.8659,0.0639,0.9361,0.0649,0.9351,0.0642,0.9358,0.0630,0.9359
0.6250,0.8590,0.0651,0.9349,0.0660,0.9340,0.0654,0.9346,0.0642,0.9346
0.6500,0.8521,0.0661,0.9339,0.0670,0.9330,0.0664,0.9336,0.0652,0.9333
0.6750,0.8453,0.0671,0.9329,0.0680,0.9320,0.0674,0.9326,0.0662,0.9321
0.7000,0.8386,0.0681,0.9320,0.0690,0.9310,0.0684,0.9316,0.0672,0.9309
0.7250,0.8319,0.0689,0.9311,0.0699,0.9301,0.0693,0.9307,0.0682,0.9298
0.7500,0.8253,0.0697,0.9302,0.0708,0.9292,0.0702,0.9298,0.0691,0.9288
0.7750,0.8188,0.0705,0.9294,0.0716,0.9284,0.0710,0.9290,0.0700,0.9279
0.8000,0.8123,0.0713,0.9286,0.0724,0.9276,0.0718,0.9282,0.0708,0.9271
0.8250,0.8060,0.0719,0.9279,0.0731,0.9270,0.0725,0.9275,0.0715,0.9264
0.8500,0.7997,0.0726,0.9273,0.0737,0.9263,0.0731,0.9269,0.0722,0.9258
0.8750,0.7935,0.0732,0.9267,0.0743,0.9257,0.0737,0.9263,0.0728,0.9253
0.9000,0.7874,0.0738,0.9261,0.0748,0.9252,0.0743,0.9257,0.0734,0.9248
0.9250,0.7814,0.0743,0.9255,0.0754,0.9246,0.0748,0.9252,0.0740,0.9243
0.9500,0.7754,0.0748,0.9250,0.0759,0.9241,0.0754,0.9247,0.0745,0.9239
0.9750,0.7696,0.0753,0.9245,0.0764,0.9236,0.0759,0.9241,0.0750,0.9235
1.0000,0.7637,0.0758,0.9240,0.0769,0.9231,0.0764,0.9236,0.0755,0.9230
1.0250,0.7579,0.0763,0.9234,0.0774,0.9226,0.0769,0.9231,0.0760,0.9226
1.0500,0.7522,0.0768,0.9229,0.0779,0.9221,0.0774,0.9226,0.0766,0.9221
1.0750,0.7465,0.0773,0.9224,0.0784,0.9216,0.0779,0.9221,0.0771,0.9216
1.1000,0.7408,0.0779,0.9218,0.0790,0.9210,0.0785,0.9215,0.0777,0.9211
1.1250,0.7351,0.0785,0.9211,0.0796,0.9204,0.0791,0.9209,0.0783,0.9205
1.1500,0.7295,0.0791,0.9205,0.0803,0.9197,0.0798,0.9202,0.0789,0.9199
1.1750,0.7239,0.0798,0.9198,0.0810,0.9190,0.0805,0.9196,0.0796,0.9193
1.2000,0.7183,0.0805,0.9190,0.0817,0.9183,0.0812,0.9188,0.0803,0.9186
1.2250,0.7128,0.0813,0.9182,0.0825,0.9175,0.0820,0.9180,0.0811,0.9178
1.2500,0.7072,0.0821,0.9174,0.0834,0.9166,0.0828,0.9172,0.0819,0.9170
1.2750,0.7017,0.0830,0.9165,0.0843,0.9157,0.0838,0.9163,0.0828,0.9162
1.3000,0.6962,0.0840,0.9155,0.0853,0.9147,0.0847,0.9153,0.0837,0.9154
1.3250,0.6908,0.0850,0.9145,0.0863,0.9137,0.0858,0.9142,0.0847,0.9145
1.3500,0.6853,0.0860,0.9134,0.0875,0.9126,0.0869,0.9131,0.0857,0.9136
1.3750,0.6799,0.0871,0.9123,0.0886,0.9114,0.0880,0.9119,0.0867,0.9126
1.4000,0.6745,0.0882,0.9111,0.0898,0.9102,0.0892,0.9108,0.0878,0.9117
1.4250,0.6691,0.0893,0.9100,0.0910,0.9090,0.0904,0.9096,0.0889,0.9107
1.4500,0.6638,0.0904,0.9088,0.0922,0.9079,0.0916,0.9084,0.0899,0.9098
1.4750,0.6585,0.0915,0.9077,0.0933,0.9067,0.0927,0.9073,0.0910,0.9088
1.5000,0.6533,0.0926,0.9066,0.0945,0.9055,0.0939,0.9061,0.0921,0.9078
1.5250,0.6481,0.0936,0.9054,0.0957,0.9044,0.0950,0.9050,0.0931,0.9069
1.5500,0.6429,0.0947,0.9043,0.0968,0.9032,0.0962,0.9038,0.0942,0.9059
1.5750,0.6378,0.0958,0.9032,0.0980,0.9021,0.0973,0.9027,0.0953,0.9050
1.6000,0.6328,0.0968,0.9020,0.0991,0.9009,0.0985,0.9015,0.0963,0.9040
1.6250,0.6278,0.0979,0.9009,0.1003,0.8997,0.0997,0.9003,0.0974,0.9031
1.6500,0.6229,0.0990,0.8997,0.1015,0.8985,0.1008,0.8992,0.0985,0.9021
1.6750,0.6180,0.1001,0.8986,0.1027,0.8973,0.1021,0.8979,0.0996,0.9012
1.7000,0.6132,0.1012,0.8973,0.1039,0.8961,0.1033,0.8967,0.1008,0.9002
1.7250,0.6084,0.1023,0.8961,0.1052,0.8948,0.1046,0.8954,0.1019,0.8993
1.7500,0.6037,0.1035,0.8948,0.1066,0.8935,0.1059,0.8941,0.1031,0.8983
1.7750,0.5991,0.1047,0.8935,0.1079,0.8921,0.1073,0.8927,0.1044,0.8972
1.8000,0.5945,0.1059,0.8921,0.1093,0.8907,0.1086,0.8913,0.1056,0.8962
1.8250,0.5900,0.1071,0.8907,0.1107,0.8893,0.1100,0.8899,0.1069,0.8951
1.8500,0.5855,0.1083,0.8893,0.1122,0.8879,0.1115,0.8885,0.1082,0.8940
1.8750,0.5810,0.1096,0.8879,0.1136,0.8864,0.1129,0.8871,0.1095,0.8929
1.9000,0.5767,0.1109,0.8865,0.1151,0.8850,0.1144,0.8856,0.1108,0.8917
1.9250,0.5723,0.1122,0.8850,0.1166,0.8835,0.1159,0.8841,0.1122,0.8905
1.9500,0.5681,0.1135,0.8835,0.1181,0.8819,0.1174,0.8826,0.1136,0.8893
1.9750,0.5638,0.1149,0.8820,0.1197,0.8803,0.1189,0.8810,0.1151,0.8881
2.0000,0.5597,0.1163,0.8804,0.1213,0.8788,0.1205,0.8794,0.1166,0.8868
2.0250,0.5555,0.1176,0.8788,0.1229,0.8771,0.1221,0.8778,0.1181,0.8855
2.0500,0.5515,0.1191,0.8772,0.1245,0.8755,0.1237,0.8762,0.1196,0.8842
2.0750,0.5474,0.1205,0.8756,0.1262,0.8739,0.1254,0.8746,0.1212,0.8828
2.1000,0.5435,0.1220,0.8739,0.1279,0.8722,0.1270,0.8729,0.1227,0.8814
2.1250,0.5395,0.1234,0.8722,0.1296,0.8705,0.1287,0.8712,0.1243,0.8799
2.1500,0.5357,0.1250,0.8705,0.1313,0.8687,0.1304,0.8695,0.1260,0.8784
2.1750,0.5318,0.1265,0.8687,0.1331,0.8669,0.1322,0.8677,0.1277,0.8769
2.2000,0.5280,0.1281,0.8669,0.1349,0.8651,0.1340,0.8659,0.1294,0.8753
2.2250,0.5243,0.1297,0.8651,0.1368,0.8632,0.1358,0.8641,0.1312,0.8736
2.2500,0.5206,0.1313,0.8632,0.1387,0.8614,0.1377,0.8622,0.1330,0.8720
2.2750,0.5169,0.1330,0.8613,0.1406,0.8595,0.1396,0.8603,0.1347,0.8703
2.3000,0.5133,0.1347,0.8594,0.1425,0.8575,0.1415,0.8584,0.1366,0.8686
2.3250,0.5098,0.1364,0.8575,0.1445,0.8556,0.1434,0.8565,0.1384,0.8668
2.3500,0.5063,0.1381,0.8555,0.1465,0.8536,0.1454,0.8545,0.1403,0.8651
2.3750,0.5028,0.1398,0.8535,0.1485,0.8516,0.1474,0.8525,0.1421,0.8633
2.4000,0.4994,0.1416,0.8515,0.1505,0.8495,0.1494,0.8504,0.1441,0.8615
2.4250,0.4960,0.1434,0.8494,0.1526,0.8475,0.1515,0.8484,0.1460,0.8596
2.4500,0.4927,0.1453,0.8473,0.1547,0.8454,0.1536,0.8463,0.1480,0.8578
2.4750,0.4894,0.1471,0.8452,0.1568,0.8433,0.1557,0.8442,0.1499,0.8559
2.5000,0.4861,0.1490,0.8431,0.1589,0.8411,0.1578,0.8421,0.1519,0.8540
2.5250,0.4828,0.1509,0.8410,0.1611,0.8390,0.1599,0.8399,0.1539,0.8521
2.5500,0.4796,0.1528,0.8388,0.1632,0.8368,0.1621,0.8378,0.1559,0.8501
2.5750,0.4764,0.1547,0.8367,0.1654,0.8347,0.1642,0.8356,0.1579,0.8482
2.6000,0.4733,0.1567,0.8345,0.1676,0.8325,0.1664,0.8334,0.1600,0.8462
2.6250,0.4702,0.1586,0.8323,0.1698,0.8303,0.1686,0.8312,0.1620,0.8442
2.6500,0.4671,0.1606,0.8301,0.1720,0.8281,0.1708,0.8290,0.1641,0.8422
2.6750,0.4640,0.1626,0.8279,0.1742,0.8259,0.1730,0.8268,0.1662,0.8402
2.7000,0.4610,0.1646,0.8257,0.1764,0.8236,0.1752,0.8246,0.1682,0.8382
2.7250,0.4580,0.1665,0.8235,0.1786,0.8214,0.1773,0.8224,0.1703,0.8362
2.7500,0.4550,0.1685,0.8213,0.1808,0.8193,0.1795,0.8202,0.1724,0.8342
2.7750,0.4521,0.1705,0.8191,0.1830,0.8171,0.1817,0.8181,0.1744,0.8322
2.8000,0.4492,0.1725,0.8169,0.1852,0.8149,0.1838,0.8159,0.1764,0.8302
2.8250,0.4463,0.1744,0.8148,0.1873,0.8127,0.1860,0.8138,0.1785,0.8283
2.8500,0.4434,0.1764,0.8126,0.1895,0.8106,0.1881,0.8116,0.1805,0.8264
2.8750,0.4406,0.1784,0.8105,0.1916,0.8085,0.1902,0.8095,0.1825,0.8244
2.9000,0.4378,0.1803,0.8084,0.1937,0.8064,0.1923,0.8074,0.1845,0.8225
2.9250,0.4350,0.1822,0.8063,0.1958,0.8043,0.1943,0.8053,0.1864,0.8206
2.9500,0.4323,0.1841,0.8043,0.1978,0.8023,0.1964,0.8033,0.1883,0.8187
2.9750,0.4296,0.1859,0.8023,0.1998,0.8003,0.1983,0.8013,0.1902,0.8169
3.0000,0.4269,0.1877,0.8003,0.2017,0.7984,0.2003,0.7993,0.1921,0.8151
3.0250,0.4243,0.1895,0.7984,0.2037,0.7964,0.2022,0.7974,0.1939,0.8133
3.0500,0.4216,0.1913,0.7965,0.2056,0.7945,0.2041,0.7955,0.1957,0.8116
3.0750,0.4190,0.1930,0.7946,0.2074,0.7927,0.2059,0.7937,0.1974,0.8100
3.1000,0.4164,0.1946,0.7928,0.2092,0.7909,0.2077,0.7919,0.1991,0.8084
3.1250,0.4139,0.1962,0.7910,0.2109,0.7892,0.2094,0.7902,0.2007,0.8068
3.1500,0.4113,0.1978,0.7893,0.2126,0.7875,0.2111,0.7885,0.2023,0.8053
3.1750,0.4088,0.1993,0.7877,0.2142,0.7859,0.2126,0.7869,0.2038,0.8039
3.2000,0.4063,0.2007,0.7862,0.2157,0.7844,0.2141,0.7854,0.2052,0.8026
3.2250,0.4039,0.2021,0.7847,0.2171,0.7830,0.2156,0.7840,0.2065,0.8013
3.2500,0.4014,0.2034,0.7833,0.2185,0.7816,0.2169,0.7826,0.2078,0.8001
3.2750,0.3990,0.2046,0.7820,0.2198,0.7803,0.2182,0.7813,0.2090,0.7989
3.3000,0.3966,0.2058,0.7807,0.2210,0.7791,0.2195,0.7800,0.2102,0.7979
3.3250,0.3942,0.2069,0.7795,0.2222,0.7779,0.2206,0.7789,0.2113,0.7969
3.3500,0.3918,0.2079,0.7783,0.2233,0.7768,0.2218,0.7777,0.2123,0.7960
3.3750,0.3895,0.2089,0.7772,0.2243,0.7758,0.2228,0.7767,0.2132,0.7952
3.4000,0.3871,0.2099,0.7762,0.2253,0.7748,0.2238,0.7757,0.2141,0.7944
3.4250,0.3848,0.2107,0.7752,0.2262,0.7739,0.2247,0.7748,0.2149,0.7937
3.4500,0.3825,0.2116,0.7743,0.2271,0.7730,0.2256,0.7739,0.2157,0.7930
3.4750,0.3803,0.2124,0.7734,0.2279,0.7722,0.2264,0.7731,0.2164,0.7924
3.5000,0.3780,0.2131,0.7726,0.2287,0.7714,0.2272,0.7723,0.2172,0.7918
3.5250,0.3757,0.2139,0.7718,0.2295,0.7706,0.2279,0.7715,0.2179,0.7912
3.5500,0.3735,0.2146,0.7710,0.2302,0.7699,0.2287,0.7707,0.2186,0.7907
3.5750,0.3713,0.2154,0.7701,0.2310,0.7691,0.2295,0.7699,0.2193,0.7901
3.6000,0.3691,0.2162,0.7693,0.2318,0.7683,0.2303,0.7691,0.2200,0.7895
3.6250,0.3669,0.2170,0.7684,0.2327,0.7675,0.2311,0.7682,0.2208,0.7888
3.6500,0.3647,0.2178,0.7675,0.2335,0.7666,0.2320,0.7673,0.2216,0.7881
3.6750,0.3625,0.2187,0.7666,0.2345,0.7656,0.2330,0.7664,0.2225,0.7874
3.7000,0.3604,0.2197,0.7655,0.2355,0.7646,0.2340,0.7653,0.2234,0.7866
3.7250,0.3582,0.2208,0.7644,0.2366,0.7635,0.2351,0.7642,0.2245,0.7857
3.7500,0.3561,0.2219,0.7632,0.2379,0.7622,0.2363,0.7630,0.2256,0.7847
3.7750,0.3540,0.2232,0.7619,0.2392,0.7609,0.2376,0.7617,0.2268,0.7836
3.8000,0.3519,0.2245,0.7605,0.2406,0.7595,0.2391,0.7603,0.2282,0.7824
3.8250,0.3498,0.2260,0.7590,0.2422,0.7579,0.2406,0.7587,0.2296,0.7811
3.8500,0.3477,0.2276,0.7574,0.2439,0.7562,0.2423,0.7570,0.2312,0.7797
3.8750,0.3456,0.2293,0.7556,0.2457,0.7544,0.2441,0.7552,0.2328,0.7782
3.9000,0.3435,0.2311,0.7538,0.2476,0.7525,0.2460,0.7533,0.2346,0.7766
3.9250,0.3414,0.2331,0.7518,0.2497,0.7505,0.2480,0.7513,0.2364,0.7749
3.9500,0.3393,0.2351,0.7498,0.2518,0.7483,0.2501,0.7492,0.2384,0.7731
3.9750,0.3372,0.2371,0.7477,0.2539,0.7462,0.2522,0.7470,0.2404,0.7712
4.0000,0.3351,0.2393,0.7456,0.2562,0.7439,0.2544,0.7448,0.2424,0.7693
4.0250,0.3330,0.2415,0.7434,0.2585,0.7416,0.2567,0.7426,0.2445,0.7674
4.0500,0.3309,0.2437,0.7412,0.2608,0.7393,0.2590,0.7403,0.2466,0.7654
4.0750,0.3289,0.2459,0.7389,0.2631,0.7370,0.2613,0.7380,0.2487,0.7634
4.1000,0.3268,0.2481,0.7367,0.2654,0.7347,0.2635,0.7357,0.2509,0.7614
4.1250,0.3247,0.2503,0.7345,0.2677,0.7324,0.2658,0.7334,0.2530,0.7595
4.1500,0.3226,0.2524,0.7323,0.2699,0.7302,0.2680,0.7312,0.2550,0.7576
4.1750,0.3205,0.2545,0.7302,0.2721,0.7280,0.2702,0.7290,0.2571,0.7557
4.2000,0.3184,0.2566,0.7281,0.2742,0.7259,0.2722,0.7269,0.2590,0.7539
4.2250,0.3163,0.2586,0.7261,0.2762,0.7239,0.2743,0.7249,0.2609,0.7521
4.2500,0.3142,0.2605,0.7242,0.2782,0.7219,0.2762,0.7229,0.2627,0.7504
4.2750,0.3121,0.2623,0.7224,0.2801,0.7200,0.2781,0.7210,0.2645,0.7487
4.3000,0.3100,0.2642,0.7205,0.2820,0.7182,0.2799,0.7192,0.2662,0.7471
4.3250,0.3079,0.2659,0.7188,0.2838,0.7164,0.2817,0.7174,0.2679,0.7455
4.3500,0.3058,0.2677,0.7170,0.2855,0.7146,0.2835,0.7156,0.2696,0.7439
4.3750,0.3037,0.2694,0.7153,0.2873,0.7128,0.2852,0.7138,0.2713,0.7423
4.4000,0.3016,0.2711,0.7136,0.2891,0.7111,0.2870,0.7121,0.2729,0.7408
4.4250,0.2995,0.2727,0.7119,0.2908,0.7093,0.2887,0.7103,0.2746,0.7393
4.4500,0.2974,0.2744,0.7102,0.2925,0.7076,0.2904,0.7085,0.2762,0.7378
4.4750,0.2953,0.2761,0.7085,0.2943,0.7059,0.2922,0.7068,0.2778,0.7363
4.5000,0.2932,0.2777,0.7068,0.2960,0.7041,0.2939,0.7051,0.2794,0.7348
4.5250,0.2911,0.2794,0.7051,0.2977,0.7024,0.2956,0.7034,0.2810,0.7333
4.5500,0.2890,0.2811,0.7034,0.2994,0.7007,0.2973,0.7017,0.2826,0.7318
4.5750,0.2870,0.2827,0.7018,0.3011,0.6990,0.2990,0.7000,0.2842,0.7303
4.6000,0.2849,0.2844,0.7001,0.3029,0.6973,0.3007,0.6983,0.2857,0.7288
4.6250,0.2829,0.2860,0.6984,0.3046,0.6956,0.3024,0.6966,0.2873,0.7273
4.6500,0.2809,0.2877,0.6967,0.3063,0.6939,0.3041,0.6949,0.2889,0.7258
4.6750,0.2789,0.2893,0.6950,0.3080,0.6922,0.3058,0.6931,0.2906,0.7243
4.7000,0.2769,0.2909,0.6933,0.3097,0.6905,0.3075,0.6914,0.2922,0.7228
4.7250,0.2749,0.2925,0.6916,0.3114,0.6888,0.3091,0.6897,0.2938,0.7213
4.7500,0.2729,0.2941,0.6900,0.3130,0.6871,0.3108,0.6880,0.2954,0.7198
4.7750,0.2710,0.2957,0.6883,0.3147,0.6854,0.3125,0.6863,0.2970,0.7183
4.8000,0.2691,0.2972,0.6867,0.3163,0.6838,0.3141,0.6847,0.2985,0.7169
4.8250,0.2672,0.2987,0.6850,0.3180,0.6822,0.3157,0.6831,0.3000,0.7154
4.8500,0.2653,0.3002,0.6834,0.3196,0.6806,0.3173,0.6815,0.3015,0.7140
4.8750,0.2634,0.3017,0.6818,0.3212,0.6790,0.3189,0.6799,0.3030,0.7126
4.9000,0.2616,0.3032,0.6802,0.3228,0.6774,0.3205,0.6783,0.3045,0.7112
4.9250,0.2597,0.3047,0.6786,0.3244,0.6758,0.3220,0.6767,0.3060,0.7098
4.9500,0.2579,0.3061,0.6770,0.3259,0.6742,0.3236,0.6751,0.3075,0.7084
4.9750,0.2561,0.3076,0.6755,0.3275,0.6726,0.3252,0.6735,0.3090,0.7071
5.0000,0.2543,0.3090,0.6739,0.3291,0.6711,0.3267,0.6719,0.3105,0.7058
5.0250,0.2526,0.3104,0.6723,0.3307,0.6695,0.3283,0.6704,0.3120,0.7044
5.0500,0.2509,0.3118,0.6707,0.3322,0.6680,0.3298,0.6688,0.3135,0.7031
5.0750,0.2492,0.3132,0.6692,0.3338,0.6664,0.3313,0.6673,0.3149,0.7019
5.1000,0.2475,0.3146,0.6676,0.3353,0.6649,0.3329,0.6657,0.3164,0.7006
5.1250,0.2458,0.3159,0.6661,0.3368,0.6634,0.3344,0.6642,0.3178,0.6993
5.1500,0.2442,0.3172,0.6646,0.3383,0.6619,0.3359,0.6627,0.3192,0.6981
5.1750,0.2426,0.3185,0.6631,0.3398,0.6604,0.3374,0.6612,0.3206,0.6969
5.2000,0.2410,0.3198,0.6616,0.3413,0.6589,0.3388,0.6597,0.3220,0.6957
5.2250,0.2394,0.3211,0.6601,0.3427,0.6575,0.3403,0.6583,0.3234,0.6945
5.2500,0.2379,0.3223,0.6586,0.3442,0.6560,0.3417,0.6568,0.3248,0.6933
5.2750,0.2363,0.3235,0.6572,0.3456,0.6546,0.3431,0.6554,0.3261,0.6922
5.3000,0.2348,0.3247,0.6558,0.3470,0.6532,0.3445,0.6540,0.3275,0.6911
5.3250,0.2334,0.3259,0.6544,0.3483,0.6519,0.3458,0.6526,0.3288,0.6900
5.3500,0.2319,0.3270,0.6530,0.3496,0.6506,0.3472,0.6513,0.3301,0.6889
5.3750,0.2305,0.3281,0.6517,0.3510,0.6493,0.3485,0.6500,0.3314,0.6879
5.4000,0.2290,0.3292,0.6504,0.3522,0.6480,0.3497,0.6487,0.3326,0.6869
5.4250,0.2277,0.3302,0.6491,0.3535,0.6467,0.3510,0.6474,0.3339,0.6859
5.4500,0.2263,0.3312,0.6478,0.3547,0.6455,0.3522,0.6462,0.3351,0.6849
5.4750,0.2250,0.3322,0.6466,0.3559,0.6443,0.3535,0.6450,0.3363,0.6840
5.5000,0.2236,0.3331,0.6453,0.3571,0.6431,0.3546,0.6438,0.3374,0.6830
5.5250,0.2224,0.3340,0.6442,0.3583,0.6419,0.3558,0.6426,0.3386,0.6821
5.5500,0.2211,0.3349,0.6430,0.3594,0.6408,0.3569,0.6414,0.3397,0.6812
5.5750,0.2198,0.3357,0.6419,0.3605,0.6397,0.3580,0.6403,0.3408,0.6804
5.6000,0.2186,0.3365,0.6408,0.3616,0.6386,0.3591,0.6392,0.3419,0.6795
5.6250,0.2174,0.3373,0.6397,0.3626,0.6376,0.3601,0.6382,0.3429,0.6787
5.6500,0.2163,0.3380,0.6387,0.3636,0.6366,0.3611,0.6372,0.3439,0.6779
5.6750,0.2152,0.3387,0.6377,0.3645,0.6357,0.3620,0.6362,0.3449,0.6772
5.7000,0.2141,0.3393,0.6368,0.3655,0.6347,0.3629,0.6353,0.3458,0.6764
5.7250,0.2131,0.3399,0.6359,0.3664,0.6338,0.3638,0.6344,0.3467,0.6758
5.7500,0.2120,0.3405,0.6350,0.3673,0.6330,0.3647,0.6335,0.3476,0.6751
5.7750,0.2110,0.3410,0.6341,0.3681,0.6321,0.3656,0.6326,0.3486,0.6745
5.8000,0.2100,0.3415,0.6332,0.3690,0.6312,0.3665,0.6317,0.3495,0.6740
5.8250,0.2090,0.3420,0.6323,0.3699,0.6303,0.3674,0.6308,0.3504,0.6734
5.8500,0.2080,0.3424,0.6315,0.3708,0.6294,0.3682,0.6299,0.3514,0.6729
5.8750,0.2071,0.3429,0.6307,0.3716,0.6286,0.3691,0.6291,0.3523,0.6723
5.9000,0.2062,0.3433,0.6300,0.3724,0.6279,0.3698,0.6283,0.3531,0.6717
5.9250,0.2054,0.3437,0.6294,0.3730,0.6272,0.3705,0.6276,0.3539,0.6711
5.9500,0.2046,0.3440,0.6289,0.3737,0.6266,0.3711,0.6270,0.3545,0.6704
5.9750,0.2040,0.3443,0.6284,0.3743,0.6259,0.3717,0.6263,0.3552,0.6697
6.0000,0.2034,0.3447,0.6278,0.3751,0.6252,0.3725,0.6256,0.3560,0.6688
6.0250,0.2029,0.3451,0.6270,0.3761,0.6242,0.3735,0.6246,0.3569,0.6678
6.0500,0.2024,0.3457,0.6259,0.3774,0.6229,0.3748,0.6233,0.3582,0.6667
6.0750,0.2018,0.3465,0.6244,0.3791,0.6212,0.3765,0.6216,0.3598,0.6654
6.1000,0.2012,0.3477,0.6226,0.3812,0.6191,0.3786,0.6195,0.3618,0.6640
6.1250,0.2005,0.3491,0.6206,0.3836,0.6167,0.3810,0.6171,0.3641,0.6624
6.1500,0.1998,0.3508,0.6183,0.3862,0.6141,0.3836,0.6144,0.3665,0.6606
6.1750,0.1992,0.3528,0.6160,0.3888,0.6114,0.3862,0.6117,0.3690,0.6587
6.2000,0.1986,0.3549,0.6137,0.3915,0.6088,0.3888,0.6091,0.3714,0.6566
6.2250,0.1983,0.3571,0.6114,0.3940,0.6063,0.3913,0.6065,0.3737,0.6543
6.2500,0.1980,0.3594,0.6092,0.3966,0.6037,0.3938,0.6040,0.3760,0.6518
6.2750,0.1980,0.3616,0.6069,0.3992,0.6011,0.3964,0.6015,0.3783,0.6492
6.3000,0.1980,0.3640,0.6043,0.4020,0.5983,0.3992,0.5987,0.3808,0.6465
6.3250,0.1981,0.3664,0.6014,0.4051,0.5953,0.4023,0.5957,0.3836,0.6437
6.3500,0.1981,0.3688,0.5982,0.4084,0.5919,0.4056,0.5924,0.3867,0.6408
6.3750,0.1981,0.3713,0.5949,0.4118,0.5885,0.4090,0.5889,0.3900,0.6381
6.4000,0.1979,0.3739,0.5915,0.4152,0.5851,0.4124,0.5855,0.3932,0.6354
6.4250,0.1978,0.3764,0.5884,0.4183,0.5820,0.4155,0.5823,0.3962,0.6329
6.4500,0.1977,0.3787,0.5856,0.4210,0.5794,0.4181,0.5796,0.3989,0.6306
6.4750,0.1976,0.3807,0.5833,0.4232,0.5772,0.4203,0.5774,0.4010,0.6285
6.5000,0.1977,0.3825,0.5814,0.4249,0.5755,0.4220,0.5757,0.4027,0.6267
6.5250,0.1979,0.3840,0.5798,0.4262,0.5742,0.4233,0.5743,0.4041,0.6251
6.5500,0.1982,0.3852,0.5785,0.4273,0.5731,0.4244,0.5732,0.4052,0.6238
6.5750,0.1985,0.3861,0.5773,0.4283,0.5722,0.4254,0.5723,0.4063,0.6226
6.6000,0.1990,0.3869,0.5762,0.4292,0.5713,0.4263,0.5713,0.4073,0.6217
6.6250,0.1994,0.3875,0.5750,0.4301,0.5704,0.4272,0.5704,0.4083,0.6209
6.6500,0.1998,0.3880,0.5739,0.4310,0.5695,0.4281,0.5695,0.4093,0.6202
6.6750,0.2002,0.3883,0.5729,0.4317,0.5687,0.4289,0.5687,0.4102,0.6197
6.7000,0.2007,0.3886,0.5720,0.4324,0.5680,0.4295,0.5680,0.4110,0.6192
6.7250,0.2011,0.3889,0.5713,0.4329,0.5676,0.4300,0.5675,0.4116,0.6188
6.7500,0.2016,0.3890,0.5707,0.4332,0.5672,0.4304,0.5671,0.4121,0.6185
6.7750,0.2021,0.3890,0.5703,0.4334,0.5671,0.4306,0.5669,0.4125,0.6182
6.8000,0.2026,0.3890,0.5700,0.4335,0.5670,0.4307,0.5668,0.4127,0.6179
6.8250,0.2032,0.3889,0.5698,0.4335,0.5669,0.4307,0.5667,0.4129,0.6177
6.8500,0.2039,0.3887,0.5696,0.4336,0.5669,0.4307,0.5667,0.4131,0.6176
6.8750,0.2045,0.3885,0.5694,0.4336,0.5669,0.4307,0.5666,0.4132,0.6175
6.9000,0.2052,0.3882,0.5692,0.4336,0.5669,0.4308,0.5666,0.4134,0.6174
6.9250,0.2059,0.3879,0.5690,0.4336,0.5669,0.4308,0.5666,0.4135,0.6173
6.9500,0.2066,0.3876,0.5689,0.4336,0.5669,0.4308,0.5665,0.4137,0.6173
6.9750,0.2074,0.3872,0.5687,0.4336,0.5669,0.4308,0.5665,0.4138,0.6174
7.0000,0.2081,0.3869,0.5686,0.4336,0.5669,0.4308,0.5665,0.4140,0.6174
7.0250,0.2088,0.3865,0.5685,0.4336,0.5669,0.4308,0.5665,0.4140,0.6175
7.0500,0.2096,0.3861,0.5683,0.4336,0.5669,0.4308,0.5665,0.4141,0.6176
7.0750,0.2103,0.3857,0.5683,0.4336,0.5669,0.4308,0.5665,0.4142,0.6177
7.1000,0.2111,0.3853,0.5682,0.4335,0.5670,0.4308,0.5665,0.4142,0.6178
7.1250,0.2118,0.3849,0.5681,0.4335,0.5670,0.4307,0.5665,0.4142,0.6179
7.1500,0.2126,0.3845,0.5679,0.4335,0.5670,0.4308,0.5665,0.4143,0.6180
7.1750,0.2133,0.3842,0.5678,0.4336,0.5669,0.4308,0.5664,0.4144,0.6181
7.2000,0.2140,0.3839,0.5676,0.4336,0.5668,0.4309,0.5663,0.4145,0.6181
7.2250,0.2147,0.3837,0.5673,0.4338,0.5667,0.4310,0.5661,0.4147,0.6181
7.2500,0.2154,0.3835,0.5670,0.4340,0.5665,0.4313,0.5659,0.4149,0.6181
7.2750,0.2161,0.3834,0.5666,0.4343,0.5661,0.4316,0.5656,0.4152,0.6179
7.3000,0.2167,0.3834,0.5662,0.4347,0.5657,0.4320,0.5652,0.4156,0.6177
7.3250,0.2173,0.3835,0.5656,0.4353,0.5652,0.4325,0.5646,0.4161,0.6174
7.3500,0.2179,0.3837,0.5649,0.4359,0.5646,0.4331,0.5640,0.4167,0.6170
7.3750,0.2185,0.3840,0.5641,0.4367,0.5638,0.4339,0.5632,0.4174,0.6165
7.4000,0.2190,0.3844,0.5632,0.4375,0.5629,0.4348,0.5623,0.4182,0.6158
7.4250,0.2195,0.3850,0.5622,0.4386,0.5619,0.4358,0.5613,0.4191,0.6151
7.4500,0.2200,0.3856,0.5611,0.4397,0.5608,0.4369,0.5601,0.4201,0.6142
7.4750,0.2205,0.3864,0.5599,0.4410,0.5595,0.4382,0.5589,0.4212,0.6133
7.5000,0.2209,0.3873,0.5585,0.4423,0.5581,0.4395,0.5575,0.4224,0.6122
7.5250,0.2214,0.3883,0.5571,0.4438,0.5566,0.4410,0.5560,0.4237,0.6110
7.5500,0.2218,0.3893,0.5556,0.4453,0.5551,0.4425,0.5545,0.4250,0.6098
7.5750,0.2222,0.3904,0.5541,0.4469,0.5535,0.4441,0.5529,0.4264,0.6085
7.6000,0.2226,0.3916,0.5525,0.4486,0.5518,0.4457,0.5512,0.4279,0.6071
7.6250,0.2230,0.3927,0.5509,0.4503,0.5502,0.4474,0.5495,0.4294,0.6057
7.6500,0.2233,0.3939,0.5493,0.4519,0.5485,0.4491,0.5478,0.4309,0.6042
7.6750,0.2237,0.3951,0.5477,0.4536,0.5468,0.4508,0.5461,0.4325,0.6028
7.7000,0.2241,0.3963,0.5461,0.4553,0.5451,0.4525,0.5444,0.4340,0.6013
7.7250,0.2245,0.3975,0.5445,0.4570,0.5434,0.4541,0.5427,0.4355,0.5998
7.7500,0.2248,0.3986,0.5429,0.4586,0.5418,0.4558,0.5411,0.4370,0.5984
7.7750,0.2252,0.3998,0.5413,0.4603,0.5401,0.4574,0.5394,0.4386,0.5969
7.8000,0.2256,0.4009,0.5397,0.4619,0.5385,0.4591,0.5377,0.4401,0.5954
7.8250,0.2260,0.4021,0.5382,0.4636,0.5368,0.4607,0.5360,0.4416,0.5939
7.8500,0.2265,0.4033,0.5366,0.4653,0.5351,0.4624,0.5343,0.4432,0.5924
7.8750,0.2269,0.4045,0.5349,0.4669,0.5334,0.4641,0.5326,0.4447,0.5909
7.9000,0.2273,0.4057,0.5333,0.4687,0.5317,0.4659,0.5309,0.4463,0.5894
7.9250,0.2278,0.4069,0.5316,0.4704,0.5299,0.4676,0.5291,0.4479,0.5878
7.9500,0.2283,0.4082,0.5299,0.4722,0.5281,0.4694,0.5273,0.4495,0.5862
7.9750,0.2288,0.4095,0.5281,0.4741,0.5262,0.4713,0.5254,0.4512,0.5846
8.0000,0.2292,0.4108,0.5263,0.4759,0.5243,0.4732,0.5235,0.4529,0.5829
8.0250,0.2297,0.4121,0.5245,0.4778,0.5224,0.4751,0.5216,0.4546,0.5812
8.0500,0.2303,0.4134,0.5227,0.4797,0.5205,0.4770,0.5196,0.4564,0.5795
8.0750,0.2308,0.4148,0.5209,0.4816,0.5186,0.4789,0.5177,0.4581,0.5778
8.1000,0.2313,0.4161,0.5190,0.4836,0.5166,0.4809,0.5157,0.4599,0.5760
8.1250,0.2319,0.4175,0.5171,0.4855,0.5146,0.4829,0.5137,0.4617,0.5742
8.1500,0.2325,0.4188,0.5152,0.4875,0.5126,0.4848,0.5117,0.4636,0.5724
8.1750,0.2331,0.4202,0.5133,0.4895,0.5106,0.4868,0.5097,0.4654,0.5706
8.2000,0.2336,0.4216,0.5114,0.4914,0.5087,0.4888,0.5077,0.4673,0.5688
8.2250,0.2342,0.4229,0.5095,0.4934,0.5067,0.4908,0.5057,0.4691,0.5669
8.2500,0.2348,0.4243,0.5076,0.4954,0.5046,0.4928,0.5037,0.4710,0.5650
8.2750,0.2355,0.4257,0.5057,0.4974,0.5026,0.4948,0.5017,0.4729,0.5631


==> anc/fig9/nph_dV10.csv <==
timeomega_0,nph_i=0,nph_i=1,nph_i=2,nph_i=3,nph_i=4,nph_i=5,nph_i=6,nph_i=7,nph_i=8
0.0000,7.7512,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0250,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0500,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.0750,7.7513,0.0020,7.8450,0.0015,7.8451,0.0015,7.8450,0.0021,7.7739
0.1000,7.7514,0.0021,7.8451,0.0015,7.8451,0.0015,7.8451,0.0022,7.7740
0.1250,7.7516,0.0022,7.8452,0.0017,7.8452,0.0017,7.8452,0.0023,7.7742
0.1500,7.7518,0.0025,7.8453,0.0019,7.8454,0.0020,7.8454,0.0026,7.7744
0.1750,7.7522,0.0029,7.8456,0.0024,7.8457,0.0024,7.8456,0.0030,7.7747
0.2000,7.7528,0.0036,7.8460,0.0032,7.8460,0.0032,7.8460,0.0038,7.7752
0.2250,7.7535,0.0046,7.8465,0.0042,7.8465,0.0042,7.8465,0.0048,7.7759
0.2500,7.7544,0.0060,7.8470,0.0056,7.8471,0.0056,7.8471,0.0061,7.7767
0.2750,7.7555,0.0077,7.8476,0.0074,7.8477,0.0074,7.8477,0.0078,7.7778
0.3000,7.7568,0.0098,7.8483,0.0095,7.8483,0.0095,7.8484,0.0099,7.7789
0.3250,7.7583,0.0124,7.8489,0.0121,7.8490,0.0121,7.8490,0.0124,7.7801
0.3500,7.7600,0.0153,7.8495,0.0152,7.8496,0.0151,7.8496,0.0153,7.7814
0.3750,7.7619,0.0188,7.8501,0.0188,7.8502,0.0187,7.8502,0.0187,7.7827
0.4000,7.7641,0.0229,7.8506,0.0230,7.8507,0.0228,7.8508,0.0226,7.7839
0.4250,7.7667,0.0275,7.8512,0.0278,7.8513,0.0276,7.8514,0.0271,7.7850
0.4500,7.7695,0.0328,7.8517,0.0332,7.8518,0.0329,7.8519,0.0323,7.7861
0.4750,7.7728,0.0387,7.8521,0.0393,7.8522,0.0390,7.8524,0.0380,7.7870
0.5000,7.7764,0.0453,7.8525,0.0461,7.8526,0.0457,7.8527,0.0445,7.7879
0.5250,7.7803,0.0526,7.8527,0.0536,7.8528,0.0531,7.8530,0.0516,7.7886
0.5500,7.7845,0.0605,7.8527,0.0618,7.8528,0.0612,7.8530,0.0593,7.7893
0.5750,7.7891,0.0692,7.8526,0.0707,7.8526,0.0700,7.8529,0.0678,7.7898
0.6000,7.7940,0.0785,7.8522,0.0803,7.8522,0.0795,7.8525,0.0769,7.7902
0.6250,7.7992,0.0886,7.8516,0.0906,7.8515,0.0897,7.8519,0.0867,7.7904
0.6500,7.8047,0.0994,7.8507,0.1017,7.8505,0.1007,7.8510,0.0972,7.7905
0.6750,7.8105,0.1109,7.8495,0.1135,7.8493,0.1124,7.8498,0.1085,7.7903
0.7000,7.8166,0.1232,7.8480,0.1261,7.8477,0.1248,7.8483,0.1205,7.7899
0.7250,7.8230,0.1362,7.8462,0.1394,7.8458,0.1380,7.8465,0.1332,7.7892
0.7500,7.8297,0.1499,7.8441,0.1535,7.8436,0.1520,7.8444,0.1467,7.7881
0.7750,7.8366,0.1644,7.8416,0.1684,7.8410,0.1667,7.8419,0.1609,7.7867
0.8000,7.8437,0.1797,7.8387,0.1840,7.8380,0.1822,7.8390,0.1759,7.7849
0.8250,7.8511,0.1957,7.8355,0.2003,7.8345,0.1984,7.8357,0.1916,7.7828
0.8500,7.8586,0.2124,7.8318,0.2175,7.8307,0.2154,7.8320,0.2080,7.7803
0.8750,7.8664,0.2299,7.8277,0.2354,7.8264,0.2331,7.8278,0.2252,7.7774
0.9000,7.8743,0.2481,7.8232,0.2540,7.8217,0.2516,7.8233,0.2432,7.7741
0.9250,7.8824,0.2671,7.8182,0.2734,7.8165,0.2708,7.8182,0.2618,7.7704
0.9500,7.8907,0.2869,7.8129,0.2935,7.8109,0.2908,7.8128,0.2813,7.7664
0.9750,7.8991,0.3074,7.8071,0.3145,7.8048,0.3116,7.8069,0.3015,7.7619
1.0000,7.9077,0.3286,7.8008,0.3362,7.7983,0.3331,7.8005,0.3225,7.7571
1.0250,7.9163,0.3506,7.7941,0.3586,7.7913,0.3554,7.7937,0.3442,7.7518
1.0500,7.9252,0.3734,7.7870,0.3819,7.7839,0.3785,7.7865,0.3667,7.7462
1.0750,7.9341,0.3970,7.7795,0.4059,7.7761,0.4024,7.7789,0.3900,7.7402
1.1000,7.9432,0.4214,7.7716,0.4308,7.7678,0.4271,7.7709,0.4141,7.7338
1.1250,7.9523,0.4466,7.7633,0.4565,7.7592,0.4526,7.7624,0.4390,7.7270
1.1500,7.9616,0.4726,7.7547,0.4830,7.7502,0.4790,7.7537,0.4648,7.7199
1.1750,7.9710,0.4995,7.7457,0.5104,7.7409,0.5062,7.7446,0.4914,7.7124
1.2000,7.9805,0.5273,7.7364,0.5387,7.7312,0.5343,7.7351,0.5189,7.7047
1.2250,7.9902,0.5560,7.7268,0.5679,7.7213,0.5634,7.7254,0.5473,7.6966
1.2500,7.9999,0.5856,7.7170,0.5981,7.7111,0.5933,7.7154,0.5766,7.6883
1.2750,8.0097,0.6161,7.7069,0.6292,7.7006,0.6243,7.7052,0.6068,7.6797
1.3000,8.0196,0.6476,7.6966,0.6613,7.6899,0.6561,7.6947,0.6379,7.6709
1.3250,8.0297,0.6801,7.6860,0.6943,7.6790,0.6890,7.6840,0.6700,7.6618
1.3500,8.0398,0.7135,7.6753,0.7284,7.6678,0.7228,7.6731,0.7030,7.6526
1.3750,8.0500,0.7479,7.6643,0.7634,7.6565,0.7577,7.6620,0.7370,7.6431
1.4000,8.0603,0.7833,7.6532,0.7995,7.6450,0.7935,7.6508,0.7720,7.6334
1.4250,8.0706,0.8196,7.6418,0.8365,7.6333,0.8303,7.6393,0.8079,7.6236
1.4500,8.0811,0.8569,7.6303,0.8746,7.6215,0.8681,7.6277,0.8448,7.6135
1.4750,8.0916,0.8952,7.6186,0.9136,7.6094,0.9069,7.6158,0.8826,7.6032
1.5000,8.1021,0.9344,7.6067,0.9536,7.5972,0.9466,7.6038,0.9213,7.5928
1.5250,8.1127,0.9746,7.5947,0.9945,7.5847,0.9873,7.5916,0.9610,7.5821
1.5500,8.1234,1.0156,7.5824,1.0364,7.5721,1.0290,7.5792,1.0016,7.5712
1.5750,8.1340,1.0576,7.5699,1.0792,7.5593,1.0716,7.5667,1.0431,7.5601
1.6000,8.1447,1.1005,7.5573,1.1230,7.5464,1.1150,7.5539,1.0855,7.5487
1.6250,8.1554,1.1443,7.5445,1.1677,7.5332,1.1594,7.5409,1.1288,7.5372
1.6500,8.1660,1.1889,7.5315,1.2133,7.5198,1.2047,7.5278,1.1729,7.5254
1.6750,8.1767,1.2344,7.5183,1.2597,7.5063,1.2509,7.5145,1.2179,7.5135
1.7000,8.1873,1.2808,7.5049,1.3071,7.4926,1.2980,7.5011,1.2637,7.5013
1.7250,8.1979,1.3280,7.4914,1.3553,7.4788,1.3459,7.4874,1.3104,7.4889
1.7500,8.2085,1.3760,7.4777,1.4044,7.4648,1.3947,7.4737,1.3579,7.4764
1.7750,8.2189,1.4248,7.4639,1.4544,7.4506,1.4444,7.4597,1.4063,7.4637
1.8000,8.2294,1.4745,7.4499,1.5052,7.4364,1.4949,7.4457,1.4554,7.4508
1.8250,8.2397,1.5249,7.4358,1.5568,7.4220,1.5462,7.4315,1.5054,7.4377
1.8500,8.2500,1.5761,7.4216,1.6093,7.4074,1.5983,7.4172,1.5561,7.4244
1.8750,8.2601,1.6281,7.4073,1.6626,7.3928,1.6513,7.4028,1.6076,7.4110
1.9000,8.2701,1.6808,7.3928,1.7167,7.3781,1.7050,7.3883,1.6599,7.3975
1.9250,8.2801,1.7342,7.3783,1.7715,7.3632,1.7595,7.3737,1.7129,7.3838
1.9500,8.2899,1.7884,7.3636,1.8272,7.3483,1.8148,7.3590,1.7666,7.3699
1.9750,8.2996,1.8432,7.3489,1.8835,7.3333,1.8708,7.3443,1.8211,7.3559
2.0000,8.3091,1.8988,7.3341,1.9406,7.3182,1.9276,7.3294,1.8762,7.3418
2.0250,8.3185,1.9550,7.3192,1.9985,7.3031,1.9850,7.3145,1.9320,7.3276
2.0500,8.3277,2.0118,7.3042,2.0570,7.2879,2.0432,7.2995,1.9885,7.3132
2.0750,8.3368,2.0693,7.2892,2.1163,7.2726,2.1021,7.2844,2.0457,7.2988
2.1000,8.3458,2.1274,7.2741,2.1762,7.2573,2.1616,7.2693,2.1034,7.2843
2.1250,8.3546,2.1861,7.2590,2.2367,7.2419,2.2217,7.2542,2.1618,7.2697
2.1500,8.3632,2.2454,7.2439,2.2979,7.2266,2.2826,7.2391,2.2208,7.2550
2.1750,8.3716,2.3052,7.2287,2.3598,7.2112,2.3440,7.2239,2.2804,7.2402
2.2000,8.3799,2.3656,7.2135,2.4222,7.1958,2.4060,7.2087,2.3406,7.2254
2.2250,8.3881,2.4265,7.1983,2.4852,7.1804,2.4686,7.1935,2.4013,7.2106
2.2500,8.3960,2.4880,7.1831,2.5488,7.1650,2.5318,7.1783,2.4625,7.1957
2.2750,8.4038,2.5499,7.1679,2.6130,7.1496,2.5956,7.1632,2.5243,7.1809
2.3000,8.4114,2.6123,7.1528,2.6777,7.1342,2.6598,7.1480,2.5865,7.1660
2.3250,8.4188,2.6751,7.1376,2.7430,7.1189,2.7246,7.1329,2.6493,7.1512
2.3500,8.4260,2.7385,7.1226,2.8087,7.1036,2.7899,7.1178,2.7125,7.1364
2.3750,8.4331,2.8022,7.1075,2.8749,7.0884,2.8557,7.1028,2.7761,7.1216
2.4000,8.4400,2.8663,7.0925,2.9417,7.0733,2.9220,7.0878,2.8402,7.1069
2.4250,8.4467,2.9309,7.0776,3.0088,7.0581,2.9887,7.0729,2.9047,7.0923
2.4500,8.4532,2.9958,7.0627,3.0764,7.0431,3.0558,7.0581,2.9696,7.0777
2.4750,8.4596,3.0611,7.0479,3.1444,7.0282,3.1233,7.0433,3.0349,7.0632
2.5000,8.4658,3.1267,7.0332,3.2129,7.0133,3.1913,7.0286,3.1006,7.0488
2.5250,8.4718,3.1926,7.0186,3.2817,6.9985,3.2596,7.0140,3.1666,7.0346
2.5500,8.4777,3.2589,7.0041,3.3509,6.9839,3.3283,6.9995,3.2329,7.0204
2.5750,8.4834,3.3254,6.9897,3.4204,6.9693,3.3973,6.9851,3.2995,7.0064
2.6000,8.4890,3.3923,6.9754,3.4903,6.9549,3.4666,6.9708,3.3664,6.9925
2.6250,8.4944,3.4594,6.9612,3.5604,6.9406,3.5363,6.9567,3.4336,6.9787
2.6500,8.4996,3.5267,6.9471,3.6309,6.9264,3.6063,6.9426,3.5010,6.9651
2.6750,8.5047,3.5943,6.9332,3.7017,6.9123,3.6765,6.9287,3.5687,6.9516
2.7000,8.5097,3.6621,6.9194,3.7727,6.8984,3.7470,6.9149,3.6366,6.9383
2.7250,8.5145,3.7300,6.9058,3.8439,6.8846,3.8177,6.9013,3.7047,6.9252
2.7500,8.5192,3.7982,6.8923,3.9154,6.8710,3.8886,6.8878,3.7729,6.9123
2.7750,8.5237,3.8666,6.8789,3.9871,6.8575,3.9598,6.8744,3.8414,6.8995
2.8000,8.5281,3.9351,6.8657,4.0590,6.8442,4.0311,6.8612,3.9100,6.8869
2.8250,8.5324,4.0037,6.8527,4.1311,6.8310,4.1027,6.8481,3.9787,6.8744
2.8500,8.5366,4.0725,6.8398,4.2033,6.8180,4.1743,6.8352,4.0475,6.8622
2.8750,8.5406,4.1414,6.8271,4.2757,6.8052,4.2461,6.8225,4.1164,6.8502
2.9000,8.5446,4.2104,6.8145,4.3482,6.7925,4.3180,6.8099,4.1854,6.8383
2.9250,8.5484,4.2794,6.8021,4.4208,6.7800,4.3900,6.7974,4.2544,6.8267
2.9500,8.5521,4.3486,6.7899,4.4935,6.7676,4.4621,6.7852,4.3235,6.8152
2.9750,8.5557,4.4178,6.7778,4.5663,6.7554,4.5343,6.7731,4.3927,6.8039
3.0000,8.5592,4.4870,6.7659,4.6391,6.7434,4.6065,6.7611,4.4618,6.7929
3.0250,8.5626,4.5563,6.7542,4.7119,6.7316,4.6787,6.7493,4.5309,6.7820
3.0500,8.5658,4.6256,6.7426,4.7848,6.7199,4.7510,6.7377,4.6000,6.7713
3.0750,8.5690,4.6948,6.7312,4.8577,6.7084,4.8232,6.7262,4.6691,6.7608
3.1000,8.5721,4.7641,6.7200,4.9305,6.6970,4.8955,6.7149,4.7381,6.7505
3.1250,8.5752,4.8333,6.7089,5.0034,6.6858,4.9677,6.7037,4.8070,6.7404
3.1500,8.5781,4.9025,6.6980,5.0761,6.6748,5.0398,6.6927,4.8759,6.7305
3.1750,8.5809,4.9717,6.6873,5.1489,6.6639,5.1119,6.6818,4.9446,6.7208
3.2000,8.5837,5.0408,6.6767,5.2215,6.6532,5.1838,6.6711,5.0132,6.7113
3.2250,8.5864,5.1098,6.6663,5.2940,6.6427,5.2557,6.6605,5.0817,6.7019
3.2500,8.5890,5.1787,6.6560,5.3664,6.6323,5.3274,6.6501,5.1500,6.6928
3.2750,8.5915,5.2474,6.6459,5.4387,6.6220,5.3991,6.6398,5.2182,6.6838
3.3000,8.5940,5.3161,6.6359,5.5108,6.6119,5.4705,6.6297,5.2861,6.6750
3.3250,8.5963,5.3847,6.6261,5.5828,6.6020,5.5418,6.6197,5.3539,6.6664
3.3500,8.5987,5.4530,6.6164,5.6546,6.5921,5.6129,6.6098,5.4215,6.6580
3.3750,8.6009,5.5213,6.6068,5.7261,6.5825,5.6838,6.6001,5.4888,6.6497
3.4000,8.6031,5.5893,6.5974,5.7975,6.5729,5.7545,6.5905,5.5558,6.6417
3.4250,8.6052,5.6572,6.5882,5.8686,6.5635,5.8249,6.5810,5.6226,6.6337
3.4500,8.6073,5.7248,6.5790,5.9395,6.5542,5.8951,6.5717,5.6892,6.6260
3.4750,8.6093,5.7923,6.5700,6.0101,6.5451,5.9650,6.5625,5.7554,6.6184
3.5000,8.6112,5.8595,6.5612,6.0805,6.5361,6.0347,6.5533,5.8213,6.6110
3.5250,8.6131,5.9264,6.5524,6.1505,6.5272,6.1040,6.5444,5.8869,6.6038
3.5500,8.6150,5.9931,6.5438,6.2202,6.5184,6.1730,6.5355,5.9522,6.5967
3.5750,8.6168,6.0595,6.5353,6.2896,6.5098,6.2417,6.5268,6.0170,6.5898
3.6000,8.6185,6.1257,6.5270,6.3587,6.5013,6.3100,6.5181,6.0816,6.5831
3.6250,8.6202,6.1915,6.5188,6.4273,6.4930,6.3780,6.5096,6.1457,6.5765
3.6500,8.6219,6.2570,6.5107,6.4956,6.4847,6.4455,6.5013,6.2094,6.5701
3.6750,8.6235,6.3221,6.5028,6.5635,6.4766,6.5127,6.4930,6.2727,6.5639
3.7000,8.6251,6.3869,6.4950,6.6309,6.4687,6.5794,6.4849,6.3356,6.5578
3.7250,8.6267,6.4513,6.4873,6.6979,6.4608,6.6457,6.4769,6.3980,6.5519
3.7500,8.6283,6.5153,6.4798,6.7645,6.4531,6.7115,6.4690,6.4599,6.5462
3.7750,8.6298,6.5789,6.4724,6.8305,6.4456,6.7769,6.4613,6.5213,6.5407
3.8000,8.6314,6.6420,6.4652,6.8960,6.4382,6.8417,6.4537,6.5822,6.5353
3.8250,8.6329,6.7047,6.4581,6.9610,6.4309,6.9060,6.4462,6.6425,6.5301
3.8500,8.6344,6.7669,6.4512,7.0254,6.4238,6.9697,6.4389,6.7023,6.5250
3.8750,8.6360,6.8287,6.4444,7.0893,6.4169,7.0328,6.4317,6.7615,6.5202
3.9000,8.6375,6.8899,6.4378,7.1525,6.4101,7.0954,6.4246,6.8201,6.5155
3.9250,8.6391,6.9505,6.4313,7.2151,6.4034,7.1573,6.4177,6.8780,6.5110
3.9500,8.6406,7.0106,6.4250,7.2770,6.3970,7.2185,6.4110,6.9353,6.5066
3.9750,8.6422,7.0701,6.4188,7.3383,6.3907,7.2791,6.4044,6.9920,6.5025
4.0000,8.6439,7.1290,6.4129,7.3988,6.3845,7.3389,6.3980,7.0479,6.4985
4.0250,8.6455,7.1873,6.4071,7.4587,6.3786,7.3981,6.3917,7.1031,6.4947
4.0500,8.6472,7.2449,6.4014,7.5177,6.3728,7.4565,6.3856,7.1576,6.4911
4.0750,8.6490,7.3019,6.3960,7.5760,6.3672,7.5141,6.3797,7.2114,6.4877
4.1000,8.6508,7.3582,6.3907,7.6336,6.3618,7.5710,6.3740,7.2643,6.4845
4.1250,8.6526,7.4138,6.3856,7.6903,6.3566,7.6271,6.3684,7.3165,6.4814
4.1500,8.6545,7.4687,6.3807,7.7461,6.3516,7.6823,6.3631,7.3679,6.4786
4.1750,8.6565,7.5229,6.3761,7.8012,6.3468,7.7367,6.3579,7.4185,6.4760
4.2000,8.6585,7.5763,6.3716,7.8554,6.3422,7.7903,6.3529,7.4683,6.4736
4.2250,8.6606,7.6291,6.3673,7.9087,6.3378,7.8430,6.3482,7.5172,6.4714
4.2500,8.6627,7.6810,6.3633,7.9612,6.3337,7.8948,6.3436,7.5652,6.4695
4.2750,8.6649,7.7322,6.3595,8.0128,6.3298,7.9458,6.3393,7.6125,6.4678
4.3000,8.6672,7.7827,6.3559,8.0635,6.3262,7.9959,6.3353,7.6588,6.4663
4.3250,8.6696,7.8324,6.3526,8.1133,6.3228,8.0451,6.3315,7.7044,6.4651
4.3500,8.6721,7.8813,6.3495,8.1622,6.3197,8.0934,6.3279,7.7490,6.4641
4.3750,8.6746,7.9295,6.3467,8.2102,6.3169,8.1409,6.3246,7.7928,6.4634
4.4000,8.6773,7.9769,6.3442,8.2574,6.3144,8.1875,6.3216,7.8358,6.4630
4.4250,8.6800,8.0236,6.3420,8.3036,6.3122,8.2331,6.3188,7.8779,6.4628
4.4500,8.6828,8.0695,6.3400,8.3490,6.3102,8.2779,6.3164,7.9191,6.4630
4.4750,8.6858,8.1146,6.3384,8.3934,6.3086,8.3219,6.3142,7.9595,6.4634
4.5000,8.6888,8.1589,6.3370,8.4370,6.3073,8.3649,6.3123,7.9990,6.4641
4.5250,8.6920,8.2025,6.3360,8.4796,6.3063,8.4070,6.3108,8.0377,6.4651
4.5500,8.6953,8.2453,6.3353,8.5213,6.3057,8.4482,6.3095,8.0755,6.4664
4.5750,8.6987,8.2873,6.3348,8.5622,6.3053,8.4886,6.3085,8.1124,6.4680
4.6000,8.7022,8.3285,6.3347,8.6021,6.3053,8.5280,6.3079,8.1485,6.4699
4.6250,8.7059,8.3689,6.3349,8.6411,6.3055,8.5665,6.3075,8.1837,6.4722
4.6500,8.7097,8.4085,6.3354,8.6792,6.3062,8.6041,6.3075,8.2180,6.4748
4.6750,8.7137,8.4473,6.3363,8.7164,6.3071,8.6409,6.3078,8.2515,6.4777
4.7000,8.7178,8.4854,6.3374,8.7526,6.3084,8.6767,6.3083,8.2841,6.4809
4.7250,8.7222,8.5226,6.3389,8.7880,6.3100,8.7116,6.3092,8.3159,6.4844
4.7500,8.7266,8.5589,6.3407,8.8224,6.3119,8.7456,6.3104,8.3468,6.4883
4.7750,8.7313,8.5945,6.3428,8.8559,6.3141,8.7786,6.3119,8.3768,6.4926
4.8000,8.7361,8.6292,6.3452,8.8884,6.3166,8.8108,6.3137,8.4059,6.4972
4.8250,8.7412,8.6631,6.3479,8.9200,6.3195,8.8420,6.3158,8.4342,6.5021
4.8500,8.7464,8.6961,6.3509,8.9507,6.3227,8.8723,6.3182,8.4616,6.5074
4.8750,8.7519,8.7283,6.3542,8.9804,6.3261,8.9017,6.3209,8.4882,6.5130
4.9000,8.7575,8.7597,6.3578,9.0092,6.3299,8.9302,6.3238,8.5138,6.5191
4.9250,8.7634,8.7902,6.3617,9.0371,6.3340,8.9577,6.3271,8.5386,6.5255
4.9500,8.7695,8.8199,6.3659,9.0640,6.3383,8.9843,6.3306,8.5626,6.5322
4.9750,8.7758,8.8487,6.3704,9.0900,6.3430,9.0100,6.3345,8.5857,6.5394
5.0000,8.7823,8.8767,6.3752,9.1150,6.3480,9.0348,6.3386,8.6079,6.5469
5.0250,8.7891,8.9038,6.3803,9.1392,6.3532,9.0587,6.3429,8.6293,6.5549
5.0500,8.7961,8.9301,6.3857,9.1624,6.3588,9.0816,6.3476,8.6499,6.5632
5.0750,8.8034,8.9555,6.3913,9.1847,6.3646,9.1037,6.3525,8.6696,6.5720
5.1000,8.8108,8.9801,6.3972,9.2060,6.3707,9.1248,6.3577,8.6884,6.5812
5.1250,8.8186,9.0038,6.4034,9.2265,6.3771,9.1451,6.3631,8.7065,6.5907
5.1500,8.8265,9.0268,6.4099,9.2461,6.3837,9.1645,6.3688,8.7237,6.6008
5.1750,8.8347,9.0489,6.4167,9.2647,6.3907,9.1830,6.3748,8.7401,6.6112
5.2000,8.8432,9.0702,6.4237,9.2825,6.3979,9.2006,6.3810,8.7557,6.6220
5.2250,8.8518,9.0907,6.4310,9.2994,6.4054,9.2174,6.3876,8.7706,6.6333
5.2500,8.8608,9.1104,6.4386,9.3155,6.4131,9.2333,6.3943,8.7846,6.6450
5.2750,8.8700,9.1293,6.4464,9.3307,6.4212,9.2484,6.4014,8.7979,6.6572
5.3000,8.8794,9.1474,6.4545,9.3450,6.4295,9.2627,6.4087,8.8105,6.6697
5.3250,8.8891,9.1648,6.4629,9.3586,6.4381,9.2761,6.4162,8.8223,6.6827
5.3500,8.8990,9.1814,6.4716,9.3713,6.4469,9.2888,6.4240,8.8334,6.6961
5.3750,8.9092,9.1973,6.4805,9.3832,6.4561,9.3007,6.4321,8.8438,6.7099
5.4000,8.9197,9.2125,6.4897,9.3944,6.4654,9.3118,6.4405,8.8535,6.7241
5.4250,8.9304,9.2270,6.4992,9.4047,6.4751,9.3221,6.4491,8.8626,6.7388
5.4500,8.9414,9.2407,6.5090,9.4143,6.4850,9.3317,6.4579,8.8709,6.7538
5.4750,8.9527,9.2538,6.5190,9.4232,6.4952,9.3406,6.4670,8.8786,6.7692
5.5000,8.9642,9.2662,6.5292,9.4313,6.5057,9.3487,6.4764,8.8857,6.7850
5.5250,8.9760,9.2780,6.5398,9.4387,6.5164,9.3562,6.4860,8.8922,6.8012
5.5500,8.9881,9.2890,6.5506,9.4454,6.5274,9.3630,6.4958,8.8981,6.8177
5.5750,9.0004,9.2995,6.5616,9.4515,6.5386,9.3691,6.5059,8.9033,6.8346
5.6000,9.0131,9.3093,6.5729,9.4568,6.5500,9.3745,6.5163,8.9080,6.8519
5.6250,9.0260,9.3185,6.5844,9.4615,6.5617,9.3793,6.5268,8.9121,6.8694
5.6500,9.0392,9.3271,6.5962,9.4655,6.5736,9.3834,6.5376,8.9157,6.8873
5.6750,9.0527,9.3351,6.6082,9.4689,6.5858,9.3869,6.5486,8.9188,6.9055
5.7000,9.0664,9.3425,6.6204,9.4717,6.5982,9.3898,6.5598,8.9213,6.9240
5.7250,9.0805,9.3494,6.6328,9.4738,6.6108,9.3921,6.5713,8.9233,6.9428
5.7500,9.0948,9.3557,6.6455,9.4754,6.6236,9.3939,6.5829,8.9248,6.9619
5.7750,9.1094,9.3614,6.6584,9.4764,6.6366,9.3951,6.5948,8.9259,6.9812
5.8000,9.1243,9.3666,6.6715,9.4768,6.6498,9.3957,6.6068,8.9265,7.0007
5.8250,9.1395,9.3713,6.6848,9.4767,6.6632,9.3958,6.6191,8.9267,7.0205
5.8500,9.1550,9.3755,6.6982,9.4760,6.6768,9.3953,6.6315,8.9264,7.0406
5.8750,9.1707,9.3791,6.7119,9.4748,6.6905,9.3944,6.6441,8.9256,7.0608
5.9000,9.1868,9.3823,6.7257,9.4731,6.7045,9.3929,6.6568,8.9245,7.0813
5.9250,9.2031,9.3850,6.7396,9.4708,6.7185,9.3909,6.6697,8.9229,7.1019
5.9500,9.2197,9.3872,6.7538,9.4681,6.7327,9.3885,6.6827,8.9210,7.1226
5.9750,9.2366,9.3890,6.7680,9.4649,6.7470,9.3856,6.6958,8.9187,7.1436
6.0000,9.2538,9.3903,6.7824,9.4612,6.7615,9.3822,6.7091,8.9161,7.1646
6.0250,9.2712,9.3912,6.7970,9.4571,6.7760,9.3784,6.7225,8.9131,7.1857
6.0500,9.2889,9.3917,6.8116,9.4526,6.7907,9.3742,6.7360,8.9098,7.2069
6.0750,9.3068,9.3918,6.8263,9.4477,6.8055,9.3696,6.7496,8.9061,7.2282
6.1000,9.3250,9.3915,6.8412,9.4423,6.8203,9.3647,6.7633,8.9022,7.2495
6.1250,9.3435,9.3908,6.8561,9.4366,6.8352,9.3593,6.7770,8.8980,7.2708
6.1500,9.3622,9.3898,6.8710,9.4305,6.8501,9.3536,6.7908,8.8935,7.2922
6.1750,9.3811,9.3885,6.8860,9.4240,6.8651,9.3475,6.8046,8.8888,7.3135
6.2000,9.4002,9.3868,6.9010,9.4172,6.8800,9.3412,6.8184,8.8838,7.3348
6.2250,9.4195,9.3848,6.9161,9.4101,6.8950,9.3345,6.8322,8.8786,7.3560
6.2500,9.4390,9.3826,6.9311,9.4028,6.9100,9.3276,6.8461,8.8733,7.3772
6.2750,9.4586,9.3801,6.9462,9.3952,6.9250,9.3205,6.8600,8.8679,7.3984
6.3000,9.4785,9.3774,6.9613,9.3874,6.9399,9.3132,6.8738,8.8623,7.4194
6.3250,9.4984,9.3746,6.9763,9.3795,6.9549,9.3057,6.8877,8.8567,7.4404
6.3500,9.5186,9.3716,6.9914,9.3713,6.9699,9.2980,6.9016,8.8510,7.4613
6.3750,9.5388,9.3685,7.0065,9.3631,6.9849,9.2903,6.9154,8.8453,7.4820
6.4000,9.5592,9.3653,7.0216,9.3548,6.9998,9.2825,6.9293,8.8396,7.5026
6.4250,9.5797,9.3621,7.0366,9.3464,7.0147,9.2747,6.9431,8.8339,7.5231
6.4500,9.6003,9.3588,7.0516,9.3379,7.0296,9.2668,6.9569,8.8283,7.5435
6.4750,9.6210,9.3555,7.0666,9.3294,7.0444,9.2588,6.9706,8.8227,7.5636
6.5000,9.6417,9.3522,7.0814,9.3209,7.0591,9.2509,6.9843,8.8171,7.5836
6.5250,9.6625,9.3490,7.0963,9.3124,7.0737,9.2429,6.9979,8.8117,7.6034
6.5500,9.6834,9.3457,7.1110,9.3038,7.0883,9.2350,7.0114,8.8063,7.6229
6.5750,9.7043,9.3425,7.1256,9.2953,7.1028,9.2270,7.0249,8.8011,7.6423
6.6000,9.7252,9.3393,7.1402,9.2867,7.1171,9.2191,7.0382,8.7959,7.6613
6.6250,9.7462,9.3362,7.1546,9.2782,7.1314,9.2112,7.0515,8.7908,7.6801
6.6500,9.7672,9.3331,7.1690,9.2697,7.1456,9.2034,7.0646,8.7859,7.6986
6.6750,9.7881,9.3301,7.1832,9.2611,7.1596,9.1955,7.0776,8.7811,7.7168
6.7000,9.8091,9.3272,7.1972,9.2526,7.1734,9.1877,7.0905,8.7763,7.7347
6.7250,9.8300,9.3243,7.2111,9.2441,7.1871,9.1799,7.1033,8.7717,7.7522
6.7500,9.8509,9.3215,7.2248,9.2355,7.2006,9.1720,7.1158,8.7671,7.7694
6.7750,9.8718,9.3188,7.2384,9.2270,7.2139,9.1642,7.1282,8.7626,7.7863
6.8000,9.8926,9.3161,7.2517,9.2184,7.2271,9.1563,7.1404,8.7582,7.8028
6.8250,9.9133,9.3134,7.2648,9.2097,7.2400,9.1484,7.1524,8.7538,7.8189
6.8500,9.9339,9.3108,7.2777,9.2010,7.2527,9.1405,7.1642,8.7495,7.8346
6.8750,9.9545,9.3082,7.2905,9.1923,7.2653,9.1326,7.1759,8.7452,7.8499
6.9000,9.9749,9.3057,7.3030,9.1835,7.2776,9.1246,7.1874,8.7410,7.8649
6.9250,9.9952,9.3032,7.3153,9.1747,7.2898,9.1166,7.1986,8.7368,7.8794
6.9500,10.0153,9.3007,7.3274,9.1658,7.3017,9.1086,7.2097,8.7326,7.8934
6.9750,10.0353,9.2982,7.3392,9.1569,7.3134,9.1004,7.2206,8.7285,7.9071
7.0000,10.0552,9.2958,7.3509,9.1478,7.3249,9.0923,7.2313,8.7244,7.9203
7.0250,10.0749,9.2934,7.3623,9.1387,7.3362,9.0840,7.2418,8.7203,7.9331
7.0500,10.0944,9.2911,7.3735,9.1296,7.3473,9.0757,7.2521,8.7162,7.9455
7.0750,10.1137,9.2887,7.3844,9.1203,7.3582,9.0674,7.2622,8.7121,7.9574
7.1000,10.1329,9.2864,7.3952,9.1110,7.3690,9.0590,7.2721,8.7080,7.9689
7.1250,10.1518,9.2842,7.4058,9.1017,7.3795,9.0505,7.2819,8.7039,7.9801
7.1500,10.1705,9.2820,7.4162,9.0923,7.3899,9.0420,7.2916,8.6998,7.9908
7.1750,10.1890,9.2799,7.4265,9.0829,7.4002,9.0335,7.3011,8.6958,8.0011
7.2000,10.2072,9.2778,7.4366,9.0735,7.4104,9.0250,7.3105,8.6919,8.0111
7.2250,10.2252,9.2759,7.4466,9.0641,7.4205,9.0165,7.3199,8.6879,8.0208
7.2500,10.2430,9.2741,7.4565,9.0547,7.4305,9.0081,7.3292,8.6841,8.0301
7.2750,10.2605,9.2725,7.4664,9.0454,7.4404,8.9997,7.3385,8.6804,8.0392
7.3000,10.2777,9.2710,7.4762,9.0362,7.4504,8.9914,7.3477,8.6767,8.0479
7.3250,10.2947,9.2698,7.4860,9.0272,7.4604,8.9833,7.3570,8.6733,8.0564
7.3500,10.3114,9.2688,7.4958,9.0183,7.4704,8.9753,7.3664,8.6700,8.0647
7.3750,10.3278,9.2681,7.5056,9.0096,7.4805,8.9676,7.3758,8.6669,8.0729


==> anc/fig9/nph_dV2.csv <==
timeomega_0,nph_i=0,nph_i=1,nph_i=2,nph_i=3,nph_i=4,nph_i=5,nph_i=6,nph_i=7,nph_i=8
0.0000,7.7512,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0250,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0500,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0750,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.1000,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.1250,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.1500,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.1750,7.7513,0.0020,7.8450,0.0015,7.8451,0.0015,7.8450,0.0021,7.7739
0.2000,7.7514,0.0021,7.8450,0.0015,7.8451,0.0015,7.8450,0.0021,7.7739
0.2250,7.7514,0.0021,7.8450,0.0016,7.8451,0.0016,7.8451,0.0022,7.7739
0.2500,7.7515,0.0022,7.8451,0.0016,7.8451,0.0016,7.8451,0.0022,7.7740
0.2750,7.7516,0.0023,7.8451,0.0017,7.8451,0.0017,7.8451,0.0023,7.7740
0.3000,7.7517,0.0023,7.8451,0.0018,7.8452,0.0018,7.8451,0.0024,7.7740
0.3250,7.7518,0.0024,7.8451,0.0019,7.8452,0.0019,7.8451,0.0025,7.7741
0.3500,7.7518,0.0026,7.8451,0.0020,7.8451,0.0020,7.8451,0.0027,7.7741
0.3750,7.7519,0.0027,7.8450,0.0021,7.8451,0.0021,7.8451,0.0028,7.7742
0.4000,7.7519,0.0027,7.8450,0.0022,7.8450,0.0022,7.8450,0.0029,7.7743
0.4250,7.7519,0.0028,7.8449,0.0023,7.8449,0.0023,7.8450,0.0030,7.7745
0.4500,7.7518,0.0029,7.8447,0.0024,7.8448,0.0024,7.8448,0.0031,7.7747
0.4750,7.7516,0.0030,7.8446,0.0025,7.8447,0.0025,7.8447,0.0032,7.7749
0.5000,7.7514,0.0030,7.8444,0.0025,7.8445,0.0025,7.8445,0.0033,7.7751
0.5250,7.7511,0.0031,7.8442,0.0026,7.8443,0.0026,7.8443,0.0034,7.7754
0.5500,7.7507,0.0031,7.8440,0.0026,7.8441,0.0026,7.8441,0.0035,7.7756
0.5750,7.7502,0.0032,7.8438,0.0027,7.8438,0.0027,7.8439,0.0036,7.7760
0.6000,7.7497,0.0033,7.8435,0.0027,7.8436,0.0027,7.8437,0.0037,7.7763
0.6250,7.7490,0.0033,7.8433,0.0028,7.8434,0.0028,7.8434,0.0038,7.7766
0.6500,7.7483,0.0034,7.8430,0.0028,7.8431,0.0028,7.8432,0.0039,7.7770
0.6750,7.7474,0.0034,7.8428,0.0029,7.8429,0.0029,7.8430,0.0041,7.7774
0.7000,7.7465,0.0035,7.8425,0.0030,7.8426,0.0030,7.8427,0.0042,7.7777
0.7250,7.7454,0.0036,7.8422,0.0031,7.8424,0.0031,7.8425,0.0044,7.7781
0.7500,7.7443,0.0037,7.8420,0.0031,7.8421,0.0031,7.8422,0.0045,7.7785
0.7750,7.7430,0.0038,7.8417,0.0032,7.8418,0.0032,7.8420,0.0047,7.7789
0.8000,7.7417,0.0039,7.8414,0.0033,7.8416,0.0033,7.8417,0.0049,7.7793
0.8250,7.7403,0.0040,7.8411,0.0034,7.8413,0.0034,7.8414,0.0051,7.7797
0.8500,7.7388,0.0041,7.8408,0.0035,7.8410,0.0035,7.8412,0.0053,7.7801
0.8750,7.7372,0.0042,7.8405,0.0036,7.8407,0.0036,7.8409,0.0055,7.7805
0.9000,7.7355,0.0043,7.8402,0.0037,7.8404,0.0037,7.8406,0.0057,7.7809
0.9250,7.7337,0.0044,7.8399,0.0038,7.8401,0.0038,7.8403,0.0059,7.7813
0.9500,7.7318,0.0045,7.8396,0.0039,7.8398,0.0039,7.8400,0.0061,7.7817
0.9750,7.7298,0.0046,7.8393,0.0040,7.8395,0.0040,7.8397,0.0063,7.7822
1.0000,7.7277,0.0047,7.8389,0.0041,7.8391,0.0041,7.8394,0.0066,7.7826
1.0250,7.7256,0.0048,7.8386,0.0042,7.8388,0.0042,7.8390,0.0068,7.7830
1.0500,7.7233,0.0049,7.8383,0.0043,7.8385,0.0044,7.8387,0.0071,7.7835
1.0750,7.7210,0.0050,7.8379,0.0045,7.8381,0.0045,7.8384,0.0073,7.7840
1.1000,7.7186,0.0052,7.8376,0.0046,7.8378,0.0046,7.8381,0.0076,7.7845
1.1250,7.7161,0.0053,7.8372,0.0047,7.8374,0.0047,7.8377,0.0079,7.7849
1.1500,7.7135,0.0054,7.8368,0.0048,7.8371,0.0048,7.8374,0.0082,7.7854
1.1750,7.7109,0.0055,7.8365,0.0049,7.8367,0.0050,7.8370,0.0085,7.7859
1.2000,7.7082,0.0057,7.8361,0.0051,7.8363,0.0051,7.8367,0.0088,7.7865
1.2250,7.7054,0.0058,7.8357,0.0052,7.8359,0.0052,7.8363,0.0091,7.7870
1.2500,7.7025,0.0059,7.8353,0.0053,7.8355,0.0053,7.8359,0.0094,7.7875
1.2750,7.6996,0.0061,7.8349,0.0054,7.8351,0.0054,7.8355,0.0097,7.7881
1.3000,7.6966,0.0062,7.8345,0.0055,7.8347,0.0056,7.8352,0.0101,7.7886
1.3250,7.6935,0.0063,7.8341,0.0057,7.8343,0.0057,7.8348,0.0104,7.7892
1.3500,7.6904,0.0065,7.8337,0.0058,7.8339,0.0058,7.8344,0.0107,7.7897
1.3750,7.6872,0.0066,7.8333,0.0059,7.8335,0.0059,7.8340,0.0111,7.7903
1.4000,7.6840,0.0067,7.8329,0.0060,7.8331,0.0061,7.8336,0.0115,7.7909
1.4250,7.6807,0.0069,7.8324,0.0062,7.8327,0.0062,7.8332,0.0119,7.7914
1.4500,7.6773,0.0070,7.8320,0.0063,7.8322,0.0063,7.8328,0.0122,7.7920
1.4750,7.6739,0.0072,7.8316,0.0064,7.8318,0.0065,7.8324,0.0126,7.7926
1.5000,7.6704,0.0073,7.8312,0.0066,7.8314,0.0066,7.8319,0.0130,7.7932
1.5250,7.6669,0.0074,7.8307,0.0067,7.8309,0.0067,7.8315,0.0134,7.7938
1.5500,7.6633,0.0076,7.8303,0.0068,7.8305,0.0068,7.8311,0.0138,7.7944
1.5750,7.6597,0.0077,7.8298,0.0069,7.8301,0.0070,7.8307,0.0143,7.7950
1.6000,7.6561,0.0079,7.8294,0.0071,7.8296,0.0071,7.8302,0.0147,7.7956
1.6250,7.6524,0.0080,7.8289,0.0072,7.8292,0.0072,7.8298,0.0151,7.7963
1.6500,7.6487,0.0082,7.8285,0.0073,7.8287,0.0074,7.8294,0.0156,7.7969
1.6750,7.6449,0.0083,7.8280,0.0075,7.8283,0.0075,7.8290,0.0160,7.7975
1.7000,7.6411,0.0084,7.8276,0.0076,7.8278,0.0076,7.8285,0.0165,7.7982
1.7250,7.6372,0.0086,7.8271,0.0077,7.8274,0.0078,7.8281,0.0169,7.7988
1.7500,7.6333,0.0087,7.8266,0.0079,7.8269,0.0079,7.8276,0.0174,7.7994
1.7750,7.6294,0.0089,7.8262,0.0080,7.8264,0.0080,7.8272,0.0179,7.8001
1.8000,7.6254,0.0090,7.8257,0.0081,7.8260,0.0082,7.8268,0.0183,7.8007
1.8250,7.6214,0.0092,7.8252,0.0083,7.8255,0.0083,7.8263,0.0188,7.8013
1.8500,7.6174,0.0093,7.8248,0.0084,7.8251,0.0084,7.8259,0.0193,7.8020
1.8750,7.6133,0.0094,7.8243,0.0085,7.8246,0.0086,7.8254,0.0198,7.8026
1.9000,7.6092,0.0096,7.8238,0.0087,7.8241,0.0087,7.8250,0.0203,7.8032
1.9250,7.6051,0.0097,7.8233,0.0088,7.8237,0.0088,7.8245,0.0208,7.8038
1.9500,7.6009,0.0098,7.8228,0.0089,7.8232,0.0090,7.8241,0.0213,7.8044
1.9750,7.5967,0.0100,7.8224,0.0091,7.8228,0.0091,7.8237,0.0219,7.8050
2.0000,7.5925,0.0101,7.8219,0.0092,7.8223,0.0092,7.8232,0.0224,7.8056
2.0250,7.5882,0.0102,7.8214,0.0093,7.8218,0.0093,7.8228,0.0229,7.8062
2.0500,7.5840,0.0104,7.8209,0.0094,7.8214,0.0095,7.8223,0.0235,7.8068
2.0750,7.5797,0.0105,7.8204,0.0096,7.8209,0.0096,7.8219,0.0240,7.8074
2.1000,7.5753,0.0106,7.8199,0.0097,7.8204,0.0097,7.8214,0.0246,7.8080
2.1250,7.5710,0.0107,7.8195,0.0098,7.8200,0.0098,7.8210,0.0251,7.8085
2.1500,7.5666,0.0109,7.8190,0.0099,7.8195,0.0100,7.8205,0.0257,7.8091
2.1750,7.5622,0.0110,7.8185,0.0101,7.8191,0.0101,7.8201,0.0263,7.8096
2.2000,7.5577,0.0111,7.8181,0.0102,7.8186,0.0102,7.8197,0.0269,7.8101
2.2250,7.5533,0.0112,7.8176,0.0103,7.8182,0.0103,7.8193,0.0275,7.8107
2.2500,7.5488,0.0114,7.8171,0.0104,7.8177,0.0104,7.8188,0.0280,7.8112
2.2750,7.5443,0.0115,7.8167,0.0105,7.8173,0.0106,7.8184,0.0286,7.8117
2.3000,7.5398,0.0116,7.8162,0.0106,7.8169,0.0107,7.8180,0.0292,7.8122
2.3250,7.5353,0.0117,7.8158,0.0108,7.8165,0.0108,7.8176,0.0298,7.8127
2.3500,7.5308,0.0118,7.8153,0.0109,7.8160,0.0109,7.8172,0.0304,7.8131
2.3750,7.5262,0.0119,7.8149,0.0110,7.8156,0.0110,7.8168,0.0310,7.8136
2.4000,7.5217,0.0121,7.8145,0.0111,7.8152,0.0111,7.8164,0.0317,7.8140
2.4250,7.5171,0.0122,7.8141,0.0112,7.8148,0.0112,7.8160,0.0323,7.8145
2.4500,7.5125,0.0123,7.8136,0.0113,7.8144,0.0113,7.8156,0.0329,7.8149
2.4750,7.5079,0.0124,7.8132,0.0114,7.8140,0.0114,7.8152,0.0335,7.8153
2.5000,7.5033,0.0125,7.8128,0.0115,7.8137,0.0115,7.8149,0.0341,7.8157
2.5250,7.4987,0.0126,7.8125,0.0116,7.8133,0.0116,7.8145,0.0348,7.8161
2.5500,7.4941,0.0127,7.8121,0.0117,7.8129,0.0117,7.8142,0.0354,7.8165
2.5750,7.4895,0.0128,7.8117,0.0118,7.8126,0.0118,7.8138,0.0361,7.8168
2.6000,7.4849,0.0129,7.8113,0.0119,7.8122,0.0119,7.8135,0.0367,7.8172
2.6250,7.4803,0.0130,7.8110,0.0120,7.8119,0.0120,7.8131,0.0374,7.8175
2.6500,7.4756,0.0131,7.8107,0.0121,7.8115,0.0121,7.8128,0.0380,7.8178
2.6750,7.4710,0.0132,7.8103,0.0122,7.8112,0.0122,7.8125,0.0387,7.8181
2.7000,7.4664,0.0133,7.8100,0.0123,7.8109,0.0123,7.8122,0.0393,7.8184
2.7250,7.4617,0.0134,7.8097,0.0124,7.8106,0.0124,7.8119,0.0400,7.8187
2.7500,7.4571,0.0135,7.8094,0.0125,7.8103,0.0125,7.8116,0.0406,7.8190
2.7750,7.4525,0.0136,7.8091,0.0126,7.8100,0.0126,7.8113,0.0413,7.8192
2.8000,7.4479,0.0137,7.8088,0.0126,7.8097,0.0127,7.8110,0.0419,7.8194
2.8250,7.4433,0.0138,7.8085,0.0127,7.8094,0.0128,7.8108,0.0426,7.8196
2.8500,7.4387,0.0138,7.8082,0.0128,7.8092,0.0128,7.8105,0.0432,7.8198
2.8750,7.4341,0.0139,7.8080,0.0129,7.8089,0.0129,7.8103,0.0439,7.8200
2.9000,7.4295,0.0140,7.8077,0.0129,7.8087,0.0130,7.8101,0.0446,7.8202
2.9250,7.4249,0.0141,7.8075,0.0130,7.8084,0.0131,7.8098,0.0452,7.8203
2.9500,7.4203,0.0141,7.8073,0.0131,7.8082,0.0131,7.8096,0.0459,7.8205
2.9750,7.4158,0.0142,7.8070,0.0131,7.8080,0.0132,7.8094,0.0466,7.8206
3.0000,7.4113,0.0143,7.8068,0.0132,7.8078,0.0133,7.8092,0.0472,7.8207
3.0250,7.4068,0.0143,7.8066,0.0133,7.8076,0.0133,7.8090,0.0479,7.8208
3.0500,7.4023,0.0144,7.8064,0.0133,7.8074,0.0134,7.8088,0.0485,7.8208
3.0750,7.3978,0.0144,7.8062,0.0134,7.8072,0.0134,7.8087,0.0492,7.8208
3.1000,7.3934,0.0145,7.8061,0.0134,7.8070,0.0135,7.8085,0.0499,7.8209
3.1250,7.3890,0.0145,7.8059,0.0135,7.8069,0.0135,7.8083,0.0505,7.8209
3.1500,7.3846,0.0146,7.8057,0.0135,7.8067,0.0136,7.8082,0.0512,7.8208
3.1750,7.3802,0.0146,7.8056,0.0136,7.8065,0.0136,7.8081,0.0518,7.8208
3.2000,7.3759,0.0147,7.8054,0.0136,7.8064,0.0137,7.8080,0.0525,7.8207
3.2250,7.3716,0.0147,7.8053,0.0136,7.8063,0.0137,7.8078,0.0531,7.8206
3.2500,7.3674,0.0147,7.8052,0.0137,7.8062,0.0137,7.8077,0.0538,7.8205
3.2750,7.3632,0.0148,7.8051,0.0137,7.8061,0.0138,7.8076,0.0544,7.8204
3.3000,7.3590,0.0148,7.8050,0.0137,7.8060,0.0138,7.8076,0.0551,7.8203
3.3250,7.3548,0.0148,7.8049,0.0137,7.8059,0.0138,7.8075,0.0557,7.8201
3.3500,7.3507,0.0148,7.8048,0.0138,7.8058,0.0139,7.8074,0.0564,7.8199
3.3750,7.3467,0.0149,7.8047,0.0138,7.8058,0.0139,7.8074,0.0570,7.8197
3.4000,7.3427,0.0149,7.8047,0.0138,7.8058,0.0139,7.8073,0.0576,7.8195
3.4250,7.3387,0.0149,7.8046,0.0138,7.8057,0.0139,7.8073,0.0583,7.8193
3.4500,7.3348,0.0149,7.8046,0.0138,7.8057,0.0140,7.8073,0.0589,7.8190
3.4750,7.3310,0.0149,7.8046,0.0138,7.8057,0.0140,7.8073,0.0595,7.8188
3.5000,7.3272,0.0149,7.8046,0.0139,7.8057,0.0140,7.8073,0.0602,7.8185
3.5250,7.3234,0.0149,7.8046,0.0139,7.8058,0.0140,7.8073,0.0608,7.8182
3.5500,7.3198,0.0149,7.8046,0.0139,7.8058,0.0140,7.8073,0.0614,7.8179
3.5750,7.3161,0.0149,7.8046,0.0139,7.8059,0.0140,7.8074,0.0620,7.8176
3.6000,7.3126,0.0149,7.8047,0.0139,7.8059,0.0140,7.8075,0.0626,7.8172
3.6250,7.3090,0.0149,7.8047,0.0139,7.8060,0.0140,7.8075,0.0632,7.8169
3.6500,7.3056,0.0149,7.8048,0.0139,7.8061,0.0140,7.8076,0.0638,7.8165
3.6750,7.3022,0.0149,7.8049,0.0139,7.8062,0.0140,7.8077,0.0644,7.8162
3.7000,7.2989,0.0149,7.8050,0.0139,7.8063,0.0140,7.8078,0.0650,7.8158
3.7250,7.2956,0.0148,7.8051,0.0139,7.8064,0.0140,7.8079,0.0656,7.8154
3.7500,7.2924,0.0148,7.8052,0.0139,7.8065,0.0140,7.8080,0.0662,7.8150
3.7750,7.2892,0.0148,7.8053,0.0138,7.8067,0.0140,7.8082,0.0668,7.8146
3.8000,7.2861,0.0148,7.8055,0.0138,7.8068,0.0140,7.8083,0.0673,7.8141
3.8250,7.2831,0.0148,7.8056,0.0138,7.8070,0.0140,7.8085,0.0679,7.8137
3.8500,7.2802,0.0147,7.8058,0.0138,7.8072,0.0140,7.8087,0.0685,7.8132
3.8750,7.2773,0.0147,7.8060,0.0138,7.8073,0.0139,7.8088,0.0690,7.8128
3.9000,7.2744,0.0147,7.8062,0.0137,7.8075,0.0139,7.8090,0.0696,7.8123
3.9250,7.2717,0.0146,7.8063,0.0137,7.8078,0.0139,7.8092,0.0701,7.8118
3.9500,7.2690,0.0146,7.8066,0.0137,7.8080,0.0139,7.8094,0.0707,7.8113
3.9750,7.2664,0.0146,7.8068,0.0137,7.8082,0.0138,7.8097,0.0712,7.8108
4.0000,7.2638,0.0145,7.8070,0.0136,7.8084,0.0138,7.8099,0.0717,7.8103
4.0250,7.2613,0.0145,7.8072,0.0136,7.8087,0.0138,7.8101,0.0722,7.8098
4.0500,7.2589,0.0144,7.8075,0.0135,7.8089,0.0137,7.8104,0.0727,7.8093
4.0750,7.2565,0.0144,7.8077,0.0135,7.8092,0.0137,7.8106,0.0732,7.8087
4.1000,7.2542,0.0143,7.8080,0.0134,7.8095,0.0137,7.8109,0.0737,7.8082
4.1250,7.2520,0.0143,7.8083,0.0134,7.8098,0.0136,7.8112,0.0742,7.8076
4.1500,7.2499,0.0142,7.8086,0.0133,7.8101,0.0136,7.8114,0.0747,7.8071
4.1750,7.2478,0.0142,7.8088,0.0133,7.8104,0.0136,7.8117,0.0752,7.8065
4.2000,7.2458,0.0141,7.8091,0.0132,7.8107,0.0135,7.8120,0.0756,7.8059
4.2250,7.2438,0.0140,7.8094,0.0132,7.8110,0.0135,7.8123,0.0761,7.8053
4.2500,7.2420,0.0140,7.8098,0.0131,7.8113,0.0134,7.8126,0.0765,7.8048
4.2750,7.2402,0.0139,7.8101,0.0131,7.8117,0.0134,7.8129,0.0769,7.8042
4.3000,7.2384,0.0139,7.8104,0.0130,7.8120,0.0133,7.8132,0.0774,7.8036
4.3250,7.2368,0.0138,7.8108,0.0130,7.8124,0.0133,7.8136,0.0778,7.8030
4.3500,7.2352,0.0137,7.8111,0.0129,7.8127,0.0132,7.8139,0.0782,7.8024
4.3750,7.2336,0.0137,7.8114,0.0128,7.8131,0.0131,7.8142,0.0786,7.8018
4.4000,7.2322,0.0136,7.8118,0.0128,7.8135,0.0131,7.8146,0.0790,7.8011
4.4250,7.2308,0.0135,7.8122,0.0127,7.8139,0.0130,7.8149,0.0794,7.8005
4.4500,7.2294,0.0134,7.8125,0.0126,7.8142,0.0130,7.8153,0.0798,7.7999
4.4750,7.2282,0.0134,7.8129,0.0126,7.8146,0.0129,7.8156,0.0802,7.7993
4.5000,7.2270,0.0133,7.8133,0.0125,7.8150,0.0128,7.8160,0.0805,7.7987
4.5250,7.2258,0.0132,7.8137,0.0124,7.8154,0.0128,7.8164,0.0809,7.7980
4.5500,7.2248,0.0131,7.8141,0.0124,7.8158,0.0127,7.8168,0.0812,7.7974
4.5750,7.2238,0.0130,7.8145,0.0123,7.8162,0.0126,7.8171,0.0816,7.7968
4.6000,7.2228,0.0130,7.8149,0.0122,7.8167,0.0126,7.8175,0.0819,7.7962
4.6250,7.2219,0.0129,7.8153,0.0121,7.8171,0.0125,7.8179,0.0822,7.7956
4.6500,7.2211,0.0128,7.8157,0.0120,7.8175,0.0124,7.8183,0.0825,7.7950
4.6750,7.2204,0.0127,7.8161,0.0120,7.8179,0.0124,7.8187,0.0828,7.7943
4.7000,7.2197,0.0126,7.8165,0.0119,7.8184,0.0123,7.8191,0.0831,7.7937
4.7250,7.2190,0.0126,7.8169,0.0118,7.8188,0.0122,7.8195,0.0834,7.7931
4.7500,7.2185,0.0125,7.8173,0.0117,7.8192,0.0122,7.8199,0.0837,7.7925
4.7750,7.2179,0.0124,7.8177,0.0116,7.8197,0.0121,7.8204,0.0840,7.7919
4.8000,7.2175,0.0123,7.8182,0.0116,7.8201,0.0120,7.8208,0.0842,7.7913
4.8250,7.2171,0.0122,7.8186,0.0115,7.8206,0.0119,7.8212,0.0845,7.7907
4.8500,7.2167,0.0121,7.8190,0.0114,7.8210,0.0119,7.8216,0.0847,7.7901
4.8750,7.2164,0.0120,7.8195,0.0113,7.8215,0.0118,7.8220,0.0850,7.7895
4.9000,7.2162,0.0119,7.8199,0.0112,7.8219,0.0117,7.8225,0.0852,7.7890
4.9250,7.2160,0.0119,7.8203,0.0111,7.8224,0.0116,7.8229,0.0854,7.7884
4.9500,7.2159,0.0118,7.8208,0.0110,7.8228,0.0116,7.8233,0.0857,7.7878
4.9750,7.2158,0.0117,7.8212,0.0110,7.8233,0.0115,7.8237,0.0859,7.7872
5.0000,7.2158,0.0116,7.8217,0.0109,7.8237,0.0114,7.8242,0.0861,7.7867
5.0250,7.2158,0.0115,7.8221,0.0108,7.8242,0.0114,7.8246,0.0863,7.7861
5.0500,7.2159,0.0114,7.8226,0.0107,7.8246,0.0113,7.8250,0.0864,7.7856
5.0750,7.2161,0.0113,7.8230,0.0106,7.8251,0.0112,7.8254,0.0866,7.7850
5.1000,7.2162,0.0112,7.8234,0.0105,7.8255,0.0111,7.8258,0.0868,7.7845
5.1250,7.2165,0.0112,7.8239,0.0104,7.8260,0.0111,7.8263,0.0869,7.7840
5.1500,7.2167,0.0111,7.8243,0.0104,7.8264,0.0110,7.8267,0.0871,7.7834
5.1750,7.2171,0.0110,7.8247,0.0103,7.8269,0.0109,7.8271,0.0872,7.7829
5.2000,7.2174,0.0109,7.8252,0.0102,7.8273,0.0108,7.8275,0.0874,7.7824
5.2250,7.2178,0.0108,7.8256,0.0101,7.8278,0.0108,7.8279,0.0875,7.7819
5.2500,7.2183,0.0107,7.8260,0.0100,7.8282,0.0107,7.8283,0.0877,7.7815
5.2750,7.2188,0.0107,7.8265,0.0099,7.8287,0.0106,7.8287,0.0878,7.7810
5.3000,7.2193,0.0106,7.8269,0.0099,7.8291,0.0106,7.8291,0.0879,7.7805
5.3250,7.2199,0.0105,7.8273,0.0098,7.8296,0.0105,7.8295,0.0880,7.7801
5.3500,7.2205,0.0104,7.8277,0.0097,7.8300,0.0104,7.8299,0.0881,7.7796
5.3750,7.2211,0.0104,7.8281,0.0096,7.8304,0.0104,7.8303,0.0882,7.7792
5.4000,7.2218,0.0103,7.8285,0.0096,7.8309,0.0103,7.8307,0.0883,7.7788
5.4250,7.2225,0.0102,7.8290,0.0095,7.8313,0.0102,7.8311,0.0884,7.7784
5.4500,7.2232,0.0102,7.8294,0.0094,7.8317,0.0102,7.8315,0.0885,7.7780
5.4750,7.2240,0.0101,7.8298,0.0094,7.8321,0.0101,7.8319,0.0886,7.7776
5.5000,7.2247,0.0100,7.8302,0.0093,7.8325,0.0101,7.8323,0.0886,7.7773
5.5250,7.2256,0.0100,7.8305,0.0092,7.8329,0.0100,7.8326,0.0887,7.7769
5.5500,7.2264,0.0099,7.8309,0.0092,7.8333,0.0099,7.8330,0.0888,7.7766
5.5750,7.2273,0.0099,7.8313,0.0091,7.8337,0.0099,7.8334,0.0888,7.7763
5.6000,7.2282,0.0098,7.8317,0.0091,7.8341,0.0098,7.8337,0.0889,7.7759
5.6250,7.2291,0.0097,7.8321,0.0090,7.8345,0.0098,7.8341,0.0890,7.7756
5.6500,7.2300,0.0097,7.8324,0.0089,7.8349,0.0097,7.8344,0.0890,7.7754
5.6750,7.2310,0.0096,7.8328,0.0089,7.8352,0.0097,7.8347,0.0890,7.7751
5.7000,7.2319,0.0096,7.8331,0.0088,7.8356,0.0096,7.8350,0.0891,7.7748
5.7250,7.2329,0.0095,7.8334,0.0087,7.8359,0.0096,7.8354,0.0891,7.7746
5.7500,7.2339,0.0094,7.8337,0.0087,7.8362,0.0095,7.8356,0.0891,7.7743
5.7750,7.2348,0.0094,7.8340,0.0086,7.8365,0.0094,7.8359,0.0891,7.7740
5.8000,7.2358,0.0093,7.8343,0.0085,7.8368,0.0094,7.8362,0.0891,7.7738
5.8250,7.2368,0.0092,7.8345,0.0084,7.8371,0.0093,7.8364,0.0891,7.7735
5.8500,7.2378,0.0091,7.8348,0.0083,7.8373,0.0092,7.8366,0.0891,7.7732
5.8750,7.2388,0.0091,7.8350,0.0082,7.8375,0.0091,7.8368,0.0891,7.7730
5.9000,7.2398,0.0090,7.8352,0.0081,7.8378,0.0091,7.8370,0.0891,7.7727
5.9250,7.2408,0.0089,7.8354,0.0081,7.8380,0.0090,7.8372,0.0891,7.7724
5.9500,7.2418,0.0089,7.8356,0.0080,7.8382,0.0089,7.8374,0.0891,7.7722
5.9750,7.2428,0.0088,7.8358,0.0080,7.8385,0.0089,7.8376,0.0891,7.7719
6.0000,7.2438,0.0088,7.8361,0.0079,7.8387,0.0089,7.8379,0.0891,7.7717
6.0250,7.2448,0.0088,7.8363,0.0079,7.8389,0.0089,7.8381,0.0891,7.7715
6.0500,7.2458,0.0087,7.8365,0.0079,7.8392,0.0088,7.8383,0.0892,7.7713
6.0750,7.2467,0.0087,7.8368,0.0079,7.8395,0.0088,7.8386,0.0892,7.7711
6.1000,7.2476,0.0087,7.8370,0.0079,7.8397,0.0089,7.8388,0.0892,7.7709
6.1250,7.2485,0.0087,7.8372,0.0079,7.8400,0.0089,7.8390,0.0892,7.7708
6.1500,7.2493,0.0087,7.8375,0.0079,7.8402,0.0089,7.8393,0.0893,7.7707
6.1750,7.2501,0.0088,7.8377,0.0079,7.8405,0.0089,7.8395,0.0893,7.7707
6.2000,7.2508,0.0088,7.8379,0.0079,7.8407,0.0089,7.8397,0.0893,7.7707
6.2250,7.2515,0.0088,7.8381,0.0078,7.8409,0.0089,7.8399,0.0893,7.7707
6.2500,7.2521,0.0088,7.8383,0.0078,7.8412,0.0089,7.8401,0.0893,7.7707
6.2750,7.2527,0.0088,7.8385,0.0078,7.8414,0.0089,7.8403,0.0894,7.7707
6.3000,7.2532,0.0088,7.8387,0.0078,7.8416,0.0089,7.8405,0.0894,7.7708
6.3250,7.2537,0.0088,7.8389,0.0078,7.8418,0.0089,7.8407,0.0894,7.7709
6.3500,7.2541,0.0088,7.8391,0.0078,7.8420,0.0089,7.8409,0.0894,7.7710
6.3750,7.2545,0.0089,7.8392,0.0078,7.8422,0.0089,7.8411,0.0894,7.7711
6.4000,7.2549,0.0089,7.8394,0.0078,7.8424,0.0089,7.8413,0.0895,7.7713
6.4250,7.2552,0.0089,7.8395,0.0079,7.8426,0.0089,7.8414,0.0895,7.7714
6.4500,7.2554,0.0090,7.8397,0.0079,7.8427,0.0089,7.8416,0.0895,7.7716
6.4750,7.2556,0.0090,7.8398,0.0079,7.8429,0.0090,7.8418,0.0896,7.7717
6.5000,7.2558,0.0091,7.8400,0.0080,7.8431,0.0090,7.8419,0.0897,7.7719
6.5250,7.2559,0.0091,7.8401,0.0080,7.8432,0.0091,7.8421,0.0897,7.7721
6.5500,7.2560,0.0092,7.8402,0.0081,7.8433,0.0092,7.8422,0.0898,7.7723
6.5750,7.2560,0.0092,7.8402,0.0082,7.8434,0.0092,7.8423,0.0899,7.7724
6.6000,7.2559,0.0093,7.8403,0.0082,7.8435,0.0093,7.8423,0.0899,7.7726
6.6250,7.2558,0.0093,7.8403,0.0083,7.8435,0.0093,7.8423,0.0900,7.7728
6.6500,7.2556,0.0093,7.8402,0.0083,7.8435,0.0094,7.8423,0.0900,7.7730
6.6750,7.2553,0.0094,7.8402,0.0083,7.8435,0.0094,7.8423,0.0901,7.7731
6.7000,7.2549,0.0094,7.8401,0.0083,7.8434,0.0094,7.8422,0.0901,7.7733
6.7250,7.2545,0.0094,7.8400,0.0083,7.8433,0.0094,7.8422,0.0901,7.7735
6.7500,7.2540,0.0094,7.8399,0.0083,7.8433,0.0094,7.8421,0.0902,7.7737
6.7750,7.2534,0.0095,7.8398,0.0083,7.8432,0.0095,7.8420,0.0902,7.7740
6.8000,7.2528,0.0095,7.8397,0.0084,7.8431,0.0095,7.8419,0.0903,7.7742
6.8250,7.2520,0.0095,7.8395,0.0084,7.8430,0.0095,7.8418,0.0903,7.7745
6.8500,7.2512,0.0096,7.8394,0.0084,7.8429,0.0095,7.8417,0.0904,7.7747
6.8750,7.2503,0.0096,7.8393,0.0084,7.8428,0.0096,7.8416,0.0904,7.7750
6.9000,7.2494,0.0097,7.8391,0.0085,7.8427,0.0096,7.8415,0.0905,7.7754
6.9250,7.2484,0.0098,7.8390,0.0085,7.8425,0.0096,7.8414,0.0906,7.7757
6.9500,7.2473,0.0098,7.8388,0.0086,7.8424,0.0097,7.8413,0.0907,7.7761
6.9750,7.2461,0.0099,7.8387,0.0086,7.8423,0.0098,7.8412,0.0908,7.7764
7.0000,7.2448,0.0100,7.8385,0.0087,7.8422,0.0098,7.8411,0.0909,7.7768
7.0250,7.2435,0.0101,7.8384,0.0088,7.8420,0.0099,7.8410,0.0910,7.7772
7.0500,7.2421,0.0102,7.8382,0.0088,7.8419,0.0100,7.8408,0.0912,7.7776
7.0750,7.2407,0.0102,7.8380,0.0089,7.8417,0.0101,7.8407,0.0913,7.7781
7.1000,7.2392,0.0103,7.8378,0.0090,7.8415,0.0102,7.8405,0.0914,7.7785
7.1250,7.2375,0.0104,7.8376,0.0091,7.8414,0.0102,7.8404,0.0915,7.7790
7.1500,7.2359,0.0105,7.8373,0.0092,7.8412,0.0103,7.8402,0.0917,7.7795
7.1750,7.2341,0.0106,7.8371,0.0093,7.8410,0.0104,7.8400,0.0918,7.7799
7.2000,7.2323,0.0107,7.8369,0.0093,7.8408,0.0105,7.8398,0.0920,7.7804
7.2250,7.2304,0.0108,7.8366,0.0094,7.8405,0.0106,7.8396,0.0921,7.7809
7.2500,7.2284,0.0109,7.8363,0.0095,7.8403,0.0107,7.8394,0.0923,7.7814
7.2750,7.2263,0.0110,7.8360,0.0096,7.8400,0.0108,7.8392,0.0924,7.7820
7.3000,7.2242,0.0111,7.8357,0.0097,7.8398,0.0109,7.8389,0.0926,7.7825
7.3250,7.2220,0.0112,7.8354,0.0098,7.8395,0.0110,7.8387,0.0928,7.7830
7.3500,7.2198,0.0113,7.8351,0.0099,7.8392,0.0111,7.8384,0.0930,7.7835
7.3750,7.2175,0.0114,7.8348,0.0100,7.8390,0.0111,7.8382,0.0931,7.7841
7.4000,7.2151,0.0116,7.8345,0.0101,7.8387,0.0112,7.8379,0.0933,7.7846
7.4250,7.2126,0.0117,7.8341,0.0102,7.8383,0.0113,7.8376,0.0935,7.7852
7.4500,7.2101,0.0118,7.8338,0.0103,7.8380,0.0114,7.8373,0.0937,7.7857
7.4750,7.2075,0.0119,7.8334,0.0104,7.8377,0.0115,7.8370,0.0939,7.7863
7.5000,7.2049,0.0120,7.8330,0.0105,7.8373,0.0116,7.8367,0.0942,7.7869
7.5250,7.2022,0.0121,7.8326,0.0106,7.8370,0.0117,7.8364,0.0944,7.7874
7.5500,7.1994,0.0123,7.8322,0.0107,7.8366,0.0119,7.8360,0.0946,7.7880
7.5750,7.1966,0.0124,7.8318,0.0108,7.8362,0.0120,7.8357,0.0949,7.7886
7.6000,7.1937,0.0125,7.8314,0.0109,7.8358,0.0121,7.8353,0.0951,7.7892
7.6250,7.1908,0.0126,7.8310,0.0111,7.8354,0.0122,7.8349,0.0954,7.7898
7.6500,7.1878,0.0128,7.8306,0.0112,7.8350,0.0123,7.8346,0.0956,7.7904
7.6750,7.1847,0.0129,7.8301,0.0113,7.8346,0.0124,7.8342,0.0959,7.7910
7.7000,7.1816,0.0130,7.8296,0.0114,7.8342,0.0125,7.8338,0.0962,7.7916
7.7250,7.1784,0.0132,7.8292,0.0115,7.8337,0.0127,7.8334,0.0965,7.7923
7.7500,7.1752,0.0133,7.8287,0.0117,7.8333,0.0128,7.8329,0.0968,7.7929
7.7750,7.1720,0.0135,7.8282,0.0118,7.8328,0.0129,7.8325,0.0971,7.7935
7.8000,7.1687,0.0136,7.8277,0.0119,7.8323,0.0130,7.8321,0.0974,7.7941
7.8250,7.1653,0.0137,7.8272,0.0120,7.8318,0.0131,7.8316,0.0977,7.7948
7.8500,7.1619,0.0139,7.8267,0.0122,7.8313,0.0133,7.8312,0.0980,7.7954
7.8750,7.1585,0.0140,7.8261,0.0123,7.8308,0.0134,7.8307,0.0984,7.7960
7.9000,7.1550,0.0141,7.8256,0.0124,7.8303,0.0135,7.8302,0.0987,7.7967
7.9250,7.1515,0.0143,7.8250,0.0125,7.8298,0.0136,7.8297,0.0990,7.7973
7.9500,7.1479,0.0144,7.8245,0.0127,7.8293,0.0137,7.8293,0.0994,7.7980
7.9750,7.1443,0.0146,7.8239,0.0128,7.8287,0.0139,7.8288,0.0998,7.7986
8.0000,7.1406,0.0147,7.8233,0.0129,7.8282,0.0140,7.8283,0.1002,7.7992
8.0250,7.1369,0.0148,7.8227,0.0130,7.8276,0.0141,7.8277,0.1005,7.7998
8.0500,7.1332,0.0150,7.8221,0.0132,7.8271,0.0142,7.8272,0.1009,7.8004
8.0750,7.1294,0.0151,7.8215,0.0133,7.8265,0.0144,7.8267,0.1013,7.8011
8.1000,7.1256,0.0152,7.8209,0.0134,7.8259,0.0145,7.8262,0.1017,7.8017
8.1250,7.1217,0.0154,7.8203,0.0136,7.8253,0.0146,7.8256,0.1022,7.8023
8.1500,7.1178,0.0155,7.8197,0.0137,7.8248,0.0148,7.8251,0.1026,7.8028
8.1750,7.1139,0.0157,7.8191,0.0138,7.8242,0.0149,7.8246,0.1030,7.8034
8.2000,7.1100,0.0158,7.8184,0.0140,7.8236,0.0150,7.8240,0.1035,7.8040
8.2250,7.1060,0.0159,7.8178,0.0141,7.8230,0.0151,7.8235,0.1039,7.8046
8.2500,7.1020,0.0161,7.8172,0.0143,7.8224,0.0153,7.8229,0.1044,7.8051
8.2750,7.0979,0.0162,7.8165,0.0144,7.8218,0.0154,7.8223,0.1049,7.8057
8.3000,7.0939,0.0164,7.8159,0.0145,7.8212,0.0156,7.8218,0.1054,7.8062
8.3250,7.0898,0.0165,7.8152,0.0147,7.8206,0.0157,7.8212,0.1058,7.8067
8.3500,7.0857,0.0167,7.8146,0.0148,7.8200,0.0158,7.8206,0.1063,7.8072
8.3750,7.0816,0.0168,7.8139,0.0150,7.8193,0.0160,7.8201,0.1069,7.8078
8.4000,7.0774,0.0169,7.8133,0.0151,7.8187,0.0161,7.8195,0.1074,7.8082
8.4250,7.0733,0.0171,7.8127,0.0152,7.8181,0.0162,7.8189,0.1079,7.8087
8.4500,7.0691,0.0172,7.8120,0.0154,7.8175,0.0164,7.8183,0.1084,7.8092
8.4750,7.0649,0.0174,7.8114,0.0155,7.8169,0.0165,7.8178,0.1089,7.8097
8.5000,7.0607,0.0175,7.8107,0.0157,7.8162,0.0166,7.8172,0.1095,7.8101
8.5250,7.0565,0.0177,7.8101,0.0158,7.8156,0.0168,7.8166,0.1100,7.8106
8.5500,7.0522,0.0178,7.8094,0.0160,7.8150,0.0169,7.8160,0.1106,7.8110
8.5750,7.0480,0.0180,7.8088,0.0161,7.8144,0.0170,7.8155,0.1112,7.8114
8.6000,7.0437,0.0181,7.8082,0.0163,7.8138,0.0172,7.8149,0.1117,7.8118
8.6250,7.0395,0.0183,7.8076,0.0164,7.8132,0.0173,7.8143,0.1123,7.8122
8.6500,7.0352,0.0184,7.8070,0.0166,7.8126,0.0175,7.8137,0.1129,7.8126
8.6750,7.0309,0.0186,7.8063,0.0167,7.8120,0.0176,7.8132,0.1135,7.8130
8.7000,7.0266,0.0187,7.8057,0.0169,7.8114,0.0178,7.8126,0.1141,7.8133
8.7250,7.0223,0.0188,7.8051,0.0170,7.8108,0.0179,7.8121,0.1147,7.8137
8.7500,7.0180,0.0190,7.8045,0.0172,7.8102,0.0181,7.8115,0.1153,7.8140
8.7750,7.0137,0.0191,7.8039,0.0173,7.8096,0.0182,7.8109,0.1160,7.8143
8.8000,7.0094,0.0193,7.8034,0.0175,7.8090,0.0183,7.8104,0.1166,7.8146
8.8250,7.0051,0.0194,7.8028,0.0177,7.8084,0.0185,7.8099,0.1172,7.8149
8.8500,7.0008,0.0196,7.8022,0.0178,7.8079,0.0186,7.8093,0.1179,7.8152
8.8750,6.9965,0.0197,7.8016,0.0180,7.8073,0.0188,7.8088,0.1185,7.8154
8.9000,6.9922,0.0199,7.8011,0.0181,7.8067,0.0189,7.8082,0.1192,7.8157
8.9250,6.9880,0.0200,7.8005,0.0183,7.8062,0.0191,7.8077,0.1198,7.8159
8.9500,6.9837,0.0202,7.8000,0.0184,7.8056,0.0192,7.8072,0.1205,7.8162
8.9750,6.9794,0.0203,7.7994,0.0186,7.8051,0.0194,7.8067,0.1211,7.8164
9.0000,6.9751,0.0205,7.7989,0.0188,7.8045,0.0195,7.8062,0.1218,7.8166
9.0250,6.9709,0.0206,7.7984,0.0189,7.8040,0.0197,7.8056,0.1225,7.8167
9.0500,6.9666,0.0208,7.7978,0.0191,7.8034,0.0198,7.8051,0.1232,7.8169
9.0750,6.9624,0.0209,7.7973,0.0192,7.8029,0.0200,7.8046,0.1238,7.8171
9.1000,6.9581,0.0210,7.7968,0.0193,7.8024,0.0201,7.8041,0.1245,7.8172
9.1250,6.9539,0.0212,7.7962,0.0195,7.8018,0.0202,7.8036,0.1252,7.8173
9.1500,6.9497,0.0213,7.7957,0.0196,7.8013,0.0204,7.8031,0.1259,7.8174
9.1750,6.9455,0.0214,7.7952,0.0198,7.8008,0.0205,7.8027,0.1266,7.8175
9.2000,6.9414,0.0215,7.7947,0.0199,7.8003,0.0206,7.8022,0.1272,7.8176
9.2250,6.9372,0.0217,7.7942,0.0200,7.7998,0.0208,7.8017,0.1279,7.8176
9.2500,6.9331,0.0218,7.7937,0.0202,7.7993,0.0209,7.8012,0.1286,7.8176
9.2750,6.9290,0.0219,7.7932,0.0203,7.7988,0.0210,7.8007,0.1293,7.8176
9.3000,6.9249,0.0220,7.7927,0.0204,7.7983,0.0211,7.8003,0.1300,7.8176
9.3250,6.9209,0.0221,7.7922,0.0205,7.7978,0.0213,7.7998,0.1307,7.8176
9.3500,6.9169,0.0223,7.7917,0.0207,7.7973,0.0214,7.7994,0.1313,7.8176
9.3750,6.9129,0.0224,7.7913,0.0208,7.7968,0.0215,7.7989,0.1320,7.8175
9.4000,6.9089,0.0225,7.7908,0.0209,7.7964,0.0216,7.7985,0.1327,7.8174
9.4250,6.9050,0.0226,7.7904,0.0210,7.7959,0.0217,7.7981,0.1334,7.8173
9.4500,6.9011,0.0227,7.7900,0.0212,7.7955,0.0219,7.7976,0.1341,7.8172
9.4750,6.8972,0.0228,7.7896,0.0213,7.7951,0.0220,7.7972,0.1348,7.8171
9.5000,6.8934,0.0229,7.7892,0.0214,7.7947,0.0221,7.7968,0.1354,7.8170
9.5250,6.8897,0.0230,7.7888,0.0215,7.7943,0.0222,7.7965,0.1361,7.8168
9.5500,6.8859,0.0231,7.7884,0.0216,7.7939,0.0223,7.7961,0.1368,7.8167
9.5750,6.8822,0.0232,7.7881,0.0218,7.7936,0.0224,7.7957,0.1374,7.8165
9.6000,6.8786,0.0233,7.7878,0.0219,7.7932,0.0225,7.7954,0.1381,7.8163
9.6250,6.8750,0.0234,7.7875,0.0220,7.7929,0.0227,7.7951,0.1388,7.8161
9.6500,6.8714,0.0235,7.7872,0.0221,7.7926,0.0228,7.7948,0.1394,7.8159
9.6750,6.8679,0.0236,7.7869,0.0223,7.7923,0.0229,7.7945,0.1401,7.8156
9.7000,6.8644,0.0237,7.7866,0.0224,7.7921,0.0230,7.7943,0.1408,7.8154
9.7250,6.8610,0.0238,7.7864,0.0225,7.7918,0.0232,7.7940,0.1414,7.8152
9.7500,6.8576,0.0239,7.7862,0.0226,7.7916,0.0233,7.7938,0.1421,7.8149
9.7750,6.8543,0.0240,7.7860,0.0227,7.7914,0.0234,7.7936,0.1427,7.8146
9.8000,6.8511,0.0241,7.7858,0.0229,7.7912,0.0235,7.7934,0.1434,7.8143
9.8250,6.8479,0.0242,7.7856,0.0230,7.7910,0.0236,7.7932,0.1440,7.8140
9.8500,6.8447,0.0243,7.7855,0.0231,7.7908,0.0238,7.7930,0.1447,7.8137
9.8750,6.8416,0.0243,7.7853,0.0232,7.7906,0.0239,7.7929,0.1453,7.8133
9.9000,6.8386,0.0244,7.7852,0.0233,7.7905,0.0240,7.7928,0.1459,7.8130
9.9250,6.8356,0.0245,7.7851,0.0234,7.7904,0.0241,7.7926,0.1465,7.8126
9.9500,6.8327,0.0246,7.7850,0.0235,7.7902,0.0242,7.7925,0.1471,7.8122
9.9750,6.8298,0.0247,7.7849,0.0236,7.7901,0.0243,7.7924,0.1477,7.8118
10.0000,6.8270,0.0248,7.7848,0.0238,7.7900,0.0244,7.7923,0.1483,7.8114
10.0250,6.8243,0.0249,7.7848,0.0239,7.7899,0.0245,7.7922,0.1489,7.8110
10.0500,6.8216,0.0250,7.7847,0.0240,7.7899,0.0246,7.7922,0.1495,7.8106
10.0750,6.8189,0.0250,7.7847,0.0241,7.7898,0.0247,7.7921,0.1501,7.8101
10.1000,6.8164,0.0251,7.7846,0.0241,7.7897,0.0248,7.7921,0.1506,7.8097
10.1250,6.8139,0.0252,7.7846,0.0242,7.7897,0.0249,7.7920,0.1512,7.8092
10.1500,6.8114,0.0253,7.7846,0.0243,7.7897,0.0250,7.7920,0.1517,7.8087
10.1750,6.8090,0.0253,7.7846,0.0244,7.7897,0.0251,7.7920,0.1523,7.8082
10.2000,6.8067,0.0254,7.7847,0.0245,7.7897,0.0252,7.7920,0.1528,7.8077
10.2250,6.8044,0.0255,7.7847,0.0246,7.7897,0.0253,7.7920,0.1533,7.8072
10.2500,6.8022,0.0255,7.7847,0.0246,7.7897,0.0254,7.7920,0.1539,7.8067
10.2750,6.8000,0.0256,7.7848,0.0247,7.7897,0.0254,7.7920,0.1544,7.8061
10.3000,6.7979,0.0256,7.7849,0.0248,7.7898,0.0255,7.7921,0.1549,7.8056
10.3250,6.7958,0.0257,7.7850,0.0248,7.7899,0.0256,7.7921,0.1554,7.8050
10.3500,6.7939,0.0257,7.7851,0.0249,7.7900,0.0257,7.7922,0.1558,7.8044
10.3750,6.7919,0.0258,7.7852,0.0250,7.7901,0.0257,7.7923,0.1563,7.8038
10.4000,6.7900,0.0258,7.7853,0.0250,7.7902,0.0258,7.7924,0.1568,7.8032
10.4250,6.7882,0.0258,7.7854,0.0251,7.7903,0.0259,7.7925,0.1573,7.8026
10.4500,6.7864,0.0259,7.7856,0.0252,7.7905,0.0259,7.7926,0.1577,7.8020
10.4750,6.7847,0.0259,7.7857,0.0252,7.7906,0.0260,7.7928,0.1582,7.8014
10.5000,6.7830,0.0259,7.7859,0.0253,7.7908,0.0261,7.7929,0.1586,7.8007
10.5250,6.7814,0.0260,7.7861,0.0253,7.7910,0.0261,7.7931,0.1590,7.8001
10.5500,6.7799,0.0260,7.7863,0.0254,7.7912,0.0262,7.7933,0.1595,7.7995
10.5750,6.7783,0.0260,7.7865,0.0255,7.7914,0.0263,7.7935,0.1599,7.7988
10.6000,6.7769,0.0261,7.7868,0.0255,7.7917,0.0263,7.7937,0.1603,7.7982
10.6250,6.7755,0.0261,7.7870,0.0256,7.7919,0.0264,7.7939,0.1607,7.7975
10.6500,6.7741,0.0261,7.7873,0.0256,7.7922,0.0264,7.7941,0.1611,7.7968
10.6750,6.7728,0.0262,7.7875,0.0257,7.7925,0.0265,7.7944,0.1615,7.7962
10.7000,6.7715,0.0262,7.7878,0.0257,7.7928,0.0265,7.7946,0.1619,7.7955
10.7250,6.7703,0.0262,7.7881,0.0258,7.7931,0.0266,7.7949,0.1623,7.7948
10.7500,6.7691,0.0262,7.7884,0.0258,7.7934,0.0266,7.7952,0.1626,7.7941
10.7750,6.7680,0.0263,7.7888,0.0258,7.7938,0.0267,7.7955,0.1630,7.7934
10.8000,6.7669,0.0263,7.7891,0.0259,7.7941,0.0267,7.7958,0.1633,7.7927
10.8250,6.7659,0.0263,7.7894,0.0259,7.7945,0.0268,7.7961,0.1637,7.7920
10.8500,6.7649,0.0263,7.7898,0.0260,7.7948,0.0268,7.7964,0.1640,7.7913
10.8750,6.7639,0.0263,7.7902,0.0260,7.7952,0.0269,7.7968,0.1643,7.7906
10.9000,6.7630,0.0263,7.7905,0.0260,7.7956,0.0269,7.7971,0.1646,7.7899
10.9250,6.7622,0.0264,7.7909,0.0261,7.7960,0.0270,7.7975,0.1650,7.7892
10.9500,6.7614,0.0264,7.7913,0.0261,7.7965,0.0270,7.7978,0.1653,7.7884
10.9750,6.7606,0.0264,7.7917,0.0261,7.7969,0.0270,7.7982,0.1656,7.7877
11.0000,6.7599,0.0264,7.7921,0.0262,7.7973,0.0271,7.7986,0.1659,7.7870
11.0250,6.7592,0.0264,7.7926,0.0262,7.7978,0.0271,7.7990,0.1662,7.7863
11.0500,6.7586,0.0264,7.7930,0.0262,7.7982,0.0272,7.7994,0.1664,7.7856
11.0750,6.7580,0.0264,7.7935,0.0262,7.7987,0.0272,7.7998,0.1667,7.7848
11.1000,6.7574,0.0264,7.7939,0.0262,7.7992,0.0272,7.8002,0.1670,7.7841
11.1250,6.7569,0.0264,7.7944,0.0263,7.7997,0.0272,7.8006,0.1672,7.7834
11.1500,6.7564,0.0264,7.7948,0.0263,7.8001,0.0273,7.8010,0.1675,7.7827
11.1750,6.7560,0.0264,7.7953,0.0263,7.8006,0.0273,7.8015,0.1677,7.7820
11.2000,6.7556,0.0264,7.7958,0.0263,7.8012,0.0273,7.8019,0.1680,7.7813
11.2250,6.7553,0.0264,7.7963,0.0263,7.8017,0.0274,7.8024,0.1682,7.7806
11.2500,6.7549,0.0264,7.7968,0.0263,7.8022,0.0274,7.8028,0.1685,7.7798
11.2750,6.7547,0.0264,7.7972,0.0263,7.8027,0.0274,7.8033,0.1687,7.7791
11.3000,6.7544,0.0264,7.7977,0.0264,7.8032,0.0274,7.8038,0.1689,7.7785
11.3250,6.7542,0.0264,7.7982,0.0264,7.8038,0.0274,7.8042,0.1691,7.7778
11.3500,6.7541,0.0264,7.7988,0.0264,7.8043,0.0275,7.8047,0.1693,7.7771
11.3750,6.7539,0.0264,7.7993,0.0264,7.8048,0.0275,7.8052,0.1695,7.7764
11.4000,6.7538,0.0264,7.7998,0.0264,7.8054,0.0275,7.8057,0.1697,7.7757
11.4250,6.7538,0.0264,7.8003,0.0264,7.8059,0.0275,7.8062,0.1699,7.7750
11.4500,6.7537,0.0264,7.8008,0.0264,7.8065,0.0275,7.8067,0.1701,7.7744
11.4750,6.7537,0.0264,7.8013,0.0263,7.8070,0.0275,7.8072,0.1703,7.7737
11.5000,6.7538,0.0264,7.8018,0.0263,7.8076,0.0275,7.8077,0.1705,7.7731
11.5250,6.7538,0.0264,7.8024,0.0263,7.8082,0.0275,7.8082,0.1707,7.7724
11.5500,6.7539,0.0264,7.8029,0.0263,7.8087,0.0275,7.8087,0.1708,7.7718
11.5750,6.7540,0.0263,7.8034,0.0263,7.8093,0.0275,7.8092,0.1710,7.7712
11.6000,6.7542,0.0263,7.8039,0.0263,7.8098,0.0275,7.8097,0.1712,7.7706
11.6250,6.7544,0.0263,7.8044,0.0263,7.8104,0.0275,7.8102,0.1713,7.7700
11.6500,6.7545,0.0263,7.8050,0.0263,7.8109,0.0275,7.8107,0.1715,7.7694
11.6750,6.7548,0.0263,7.8055,0.0263,7.8115,0.0275,7.8112,0.1717,7.7688
11.7000,6.7550,0.0263,7.8060,0.0262,7.8121,0.0275,7.8117,0.1718,7.7683
11.7250,6.7553,0.0263,7.8065,0.0262,7.8126,0.0275,7.8122,0.1720,7.7677
11.7500,6.7555,0.0262,7.8070,0.0262,7.8132,0.0275,7.8127,0.1721,7.7672
11.7750,6.7558,0.0262,7.8076,0.0262,7.8137,0.0275,7.8132,0.1723,7.7667
11.8000,6.7561,0.0262,7.8081,0.0262,7.8142,0.0275,7.8136,0.1724,7.7662
11.8250,6.7565,0.0262,7.8086,0.0262,7.8148,0.0275,7.8141,0.1725,7.7657
11.8500,6.7568,0.0262,7.8091,0.0261,7.8153,0.0275,7.8146,0.1727,7.7652
11.8750,6.7572,0.0262,7.8096,0.0261,7.8158,0.0275,7.8151,0.1728,7.7648
11.9000,6.7575,0.0262,7.8101,0.0261,7.8164,0.0275,7.8155,0.1729,7.7644
11.9250,6.7579,0.0261,7.8106,0.0260,7.8169,0.0274,7.8160,0.1731,7.7639
11.9500,6.7583,0.0261,7.8111,0.0260,7.8174,0.0274,7.8165,0.1732,7.7635
11.9750,6.7587,0.0261,7.8115,0.0260,7.8179,0.0274,7.8169,0.1733,7.7632
12.0000,6.7591,0.0261,7.8120,0.0259,7.8184,0.0274,7.8174,0.1734,7.7628
12.0250,6.7595,0.0261,7.8125,0.0259,7.8189,0.0274,7.8178,0.1735,7.7625
12.0500,6.7600,0.0260,7.8129,0.0259,7.8194,0.0273,7.8183,0.1737,7.7622
12.0750,6.7604,0.0260,7.8134,0.0258,7.8199,0.0273,7.8187,0.1738,7.7618
12.1000,6.7608,0.0260,7.8138,0.0258,7.8204,0.0273,7.8192,0.1739,7.7616
12.1250,6.7613,0.0260,7.8143,0.0258,7.8209,0.0273,7.8196,0.1741,7.7613
12.1500,6.7617,0.0260,7.8147,0.0258,7.8214,0.0273,7.8201,0.1742,7.7610
12.1750,6.7622,0.0260,7.8152,0.0258,7.8219,0.0273,7.8205,0.1743,7.7608
12.2000,6.7627,0.0260,7.8156,0.0258,7.8224,0.0273,7.8210,0.1745,7.7605
12.2250,6.7631,0.0260,7.8161,0.0258,7.8229,0.0273,7.8215,0.1747,7.7603
12.2500,6.7636,0.0260,7.8165,0.0258,7.8234,0.0273,7.8219,0.1748,7.7601
12.2750,6.7641,0.0260,7.8170,0.0258,7.8239,0.0274,7.8224,0.1750,7.7599
12.3000,6.7645,0.0260,7.8174,0.0258,7.8244,0.0274,7.8229,0.1751,7.7597
12.3250,6.7650,0.0260,7.8178,0.0258,7.8249,0.0274,7.8233,0.1753,7.7596
12.3500,6.7654,0.0260,7.8182,0.0258,7.8254,0.0274,7.8237,0.1754,7.7594
12.3750,6.7658,0.0260,7.8186,0.0258,7.8258,0.0274,7.8241,0.1755,7.7593
12.4000,6.7662,0.0260,7.8190,0.0258,7.8262,0.0274,7.8245,0.1757,7.7592
12.4250,6.7666,0.0261,7.8193,0.0257,7.8266,0.0273,7.8249,0.1758,7.7590
12.4500,6.7669,0.0261,7.8196,0.0257,7.8270,0.0273,7.8252,0.1759,7.7589
12.4750,6.7673,0.0261,7.8199,0.0256,7.8273,0.0273,7.8255,0.1760,7.7589
12.5000,6.7676,0.0261,7.8202,0.0256,7.8277,0.0272,7.8259,0.1761,7.7588
12.5250,6.7680,0.0260,7.8205,0.0256,7.8280,0.0272,7.8262,0.1763,7.7587
12.5500,6.7683,0.0261,7.8208,0.0256,7.8283,0.0272,7.8265,0.1764,7.7587
12.5750,6.7686,0.0261,7.8210,0.0255,7.8286,0.0272,7.8268,0.1765,7.7586
12.6000,6.7688,0.0261,7.8213,0.0255,7.8289,0.0272,7.8271,0.1766,7.7586
12.6250,6.7691,0.0261,7.8215,0.0255,7.8292,0.0272,7.8273,0.1768,7.7586
12.6500,6.7694,0.0261,7.8218,0.0255,7.8295,0.0272,7.8276,0.1769,7.7587
12.6750,6.7696,0.0261,7.8220,0.0255,7.8298,0.0272,7.8279,0.1771,7.7587
12.7000,6.7698,0.0261,7.8222,0.0255,7.8300,0.0272,7.8281,0.1772,7.7587
12.7250,6.7700,0.0261,7.8224,0.0255,7.8303,0.0272,7.8283,0.1774,7.7588
12.7500,6.7702,0.0262,7.8226,0.0255,7.8305,0.0272,7.8286,0.1775,7.7589
12.7750,6.7704,0.0262,7.8228,0.0255,7.8308,0.0272,7.8288,0.1777,7.7591
12.8000,6.7705,0.0262,7.8229,0.0255,7.8309,0.0272,7.8290,0.1779,7.7592
12.8250,6.7706,0.0262,7.8231,0.0255,7.8311,0.0272,7.8291,0.1780,7.7594
12.8500,6.7707,0.0262,7.8232,0.0255,7.8313,0.0272,7.8293,0.1782,7.7596
12.8750,6.7707,0.0262,7.8232,0.0255,7.8314,0.0272,7.8294,0.1783,7.7598
12.9000,6.7707,0.0262,7.8233,0.0255,7.8315,0.0272,7.8295,0.1785,7.7601
12.9250,6.7707,0.0262,7.8233,0.0255,7.8316,0.0272,7.8296,0.1786,7.7603
12.9500,6.7706,0.0262,7.8234,0.0254,7.8317,0.0272,7.8297,0.1788,7.7606
12.9750,6.7705,0.0262,7.8234,0.0254,7.8318,0.0272,7.8297,0.1789,7.7610
13.0000,6.7703,0.0263,7.8234,0.0254,7.8319,0.0272,7.8298,0.1790,7.7613
13.0250,6.7701,0.0263,7.8234,0.0254,7.8319,0.0272,7.8299,0.1792,7.7617
13.0500,6.7699,0.0263,7.8234,0.0254,7.8320,0.0272,7.8300,0.1793,7.7620
13.0750,6.7696,0.0264,7.8235,0.0254,7.8321,0.0272,7.8300,0.1795,7.7624
13.1000,6.7692,0.0264,7.8234,0.0254,7.8321,0.0272,7.8301,0.1797,7.7628
13.1250,6.7688,0.0265,7.8234,0.0255,7.8321,0.0273,7.8302,0.1798,7.7632
13.1500,6.7684,0.0265,7.8234,0.0255,7.8322,0.0273,7.8302,0.1800,7.7637
13.1750,6.7679,0.0266,7.8234,0.0255,7.8322,0.0273,7.8302,0.1802,7.7641
13.2000,6.7674,0.0267,7.8233,0.0256,7.8322,0.0274,7.8302,0.1803,7.7645
13.2250,6.7668,0.0267,7.8233,0.0256,7.8322,0.0274,7.8303,0.1805,7.7649
13.2500,6.7662,0.0268,7.8232,0.0256,7.8321,0.0274,7.8302,0.1806,7.7654
13.2750,6.7655,0.0268,7.8231,0.0257,7.8321,0.0275,7.8302,0.1808,7.7658
13.3000,6.7648,0.0269,7.8230,0.0257,7.8320,0.0275,7.8302,0.1810,7.7663
13.3250,6.7641,0.0270,7.8228,0.0258,7.8320,0.0275,7.8301,0.1811,7.7668
13.3500,6.7632,0.0270,7.8227,0.0258,7.8319,0.0276,7.8300,0.1813,7.7672
13.3750,6.7624,0.0271,7.8225,0.0259,7.8317,0.0276,7.8299,0.1815,7.7677
13.4000,6.7615,0.0271,7.8223,0.0259,7.8316,0.0277,7.8298,0.1816,7.7682
13.4250,6.7605,0.0272,7.8221,0.0260,7.8315,0.0277,7.8297,0.1818,7.7687
13.4500,6.7595,0.0273,7.8219,0.0260,7.8313,0.0278,7.8296,0.1819,7.7693
13.4750,6.7584,0.0274,7.8217,0.0261,7.8312,0.0278,7.8295,0.1821,7.7698
13.5000,6.7573,0.0274,7.8215,0.0261,7.8310,0.0279,7.8293,0.1822,7.7704
13.5250,6.7561,0.0275,7.8212,0.0262,7.8308,0.0280,7.8291,0.1824,7.7709
13.5500,6.7549,0.0276,7.8210,0.0262,7.8306,0.0280,7.8290,0.1826,7.7715
13.5750,6.7537,0.0277,7.8207,0.0263,7.8304,0.0281,7.8288,0.1827,7.7721
13.6000,6.7524,0.0278,7.8204,0.0264,7.8301,0.0281,7.8286,0.1829,7.7727
13.6250,6.7510,0.0279,7.8201,0.0264,7.8299,0.0282,7.8283,0.1830,7.7733
13.6500,6.7496,0.0279,7.8198,0.0265,7.8296,0.0283,7.8281,0.1832,7.7740
13.6750,6.7482,0.0280,7.8194,0.0266,7.8293,0.0283,7.8279,0.1834,7.7746
13.7000,6.7467,0.0281,7.8191,0.0266,7.8290,0.0284,7.8276,0.1835,7.7752
13.7250,6.7451,0.0282,7.8187,0.0267,7.8287,0.0285,7.8273,0.1837,7.7759
13.7500,6.7435,0.0283,7.8183,0.0268,7.8284,0.0285,7.8271,0.1838,7.7765
13.7750,6.7419,0.0284,7.8179,0.0269,7.8280,0.0286,7.8268,0.1840,7.7772
13.8000,6.7402,0.0285,7.8175,0.0269,7.8277,0.0287,7.8264,0.1842,7.7779
13.8250,6.7385,0.0286,7.8171,0.0270,7.8273,0.0288,7.8261,0.1843,7.7785
13.8500,6.7367,0.0287,7.8167,0.0271,7.8269,0.0289,7.8258,0.1845,7.7792
13.8750,6.7349,0.0288,7.8162,0.0272,7.8265,0.0289,7.8254,0.1846,7.7799
13.9000,6.7331,0.0289,7.8158,0.0273,7.8261,0.0290,7.8251,0.1848,7.7806
13.9250,6.7312,0.0290,7.8153,0.0274,7.8257,0.0291,7.8247,0.1850,7.7812
13.9500,6.7292,0.0291,7.8148,0.0275,7.8252,0.0292,7.8243,0.1851,7.7819
13.9750,6.7272,0.0292,7.8143,0.0276,7.8248,0.0293,7.8239,0.1853,7.7826
14.0000,6.7252,0.0293,7.8138,0.0277,7.8243,0.0294,7.8235,0.1854,7.7833
14.0250,6.7231,0.0294,7.8133,0.0278,7.8238,0.0295,7.8231,0.1856,7.7839
14.0500,6.7210,0.0295,7.8128,0.0279,7.8233,0.0296,7.8226,0.1858,7.7846
14.0750,6.7189,0.0297,7.8122,0.0280,7.8228,0.0297,7.8222,0.1859,7.7853
14.1000,6.7167,0.0298,7.8117,0.0281,7.8223,0.0298,7.8217,0.1861,7.7859
14.1250,6.7145,0.0299,7.8111,0.0282,7.8217,0.0299,7.8213,0.1862,7.7866
14.1500,6.7122,0.0300,7.8106,0.0283,7.8212,0.0300,7.8208,0.1864,7.7873
14.1750,6.7099,0.0301,7.8100,0.0284,7.8206,0.0301,7.8203,0.1865,7.7879
14.2000,6.7075,0.0302,7.8094,0.0285,7.8201,0.0302,7.8198,0.1867,7.7886
14.2250,6.7051,0.0303,7.8088,0.0287,7.8195,0.0303,7.8193,0.1868,7.7892
14.2500,6.7027,0.0305,7.8082,0.0288,7.8189,0.0304,7.8187,0.1870,7.7898
14.2750,6.7002,0.0306,7.8075,0.0289,7.8183,0.0305,7.8182,0.1872,7.7905
14.3000,6.6977,0.0307,7.8069,0.0290,7.8177,0.0306,7.8177,0.1873,7.7911
14.3250,6.6952,0.0308,7.8063,0.0291,7.8171,0.0307,7.8171,0.1875,7.7917
14.3500,6.6926,0.0309,7.8056,0.0292,7.8164,0.0308,7.8165,0.1876,7.7924
14.3750,6.6899,0.0311,7.8050,0.0294,7.8158,0.0309,7.8160,0.1878,7.7930
14.4000,6.6872,0.0312,7.8043,0.0295,7.8151,0.0311,7.8154,0.1880,7.7936
14.4250,6.6845,0.0313,7.8037,0.0296,7.8145,0.0312,7.8148,0.1881,7.7942
14.4500,6.6818,0.0315,7.8030,0.0297,7.8138,0.0313,7.8142,0.1883,7.7948
14.4750,6.6790,0.0316,7.8023,0.0299,7.8132,0.0314,7.8136,0.1884,7.7954
14.5000,6.6761,0.0317,7.8016,0.0300,7.8125,0.0315,7.8130,0.1886,7.7960
14.5250,6.6733,0.0319,7.8009,0.0301,7.8118,0.0317,7.8124,0.1888,7.7966
14.5500,6.6704,0.0320,7.8002,0.0302,7.8111,0.0318,7.8118,0.1889,7.7972
14.5750,6.6674,0.0321,7.7995,0.0304,7.8105,0.0319,7.8111,0.1891,7.7978
14.6000,6.6644,0.0323,7.7988,0.0305,7.8098,0.0320,7.8105,0.1893,7.7983
14.6250,6.6614,0.0324,7.7981,0.0307,7.8091,0.0322,7.8099,0.1894,7.7989
14.6500,6.6584,0.0325,7.7974,0.0308,7.8084,0.0323,7.8093,0.1896,7.7995
14.6750,6.6553,0.0326,7.7967,0.0309,7.8077,0.0324,7.8086,0.1897,7.8000
14.7000,6.6522,0.0328,7.7960,0.0311,7.8070,0.0326,7.8080,0.1899,7.8005
14.7250,6.6490,0.0329,7.7953,0.0312,7.8063,0.0327,7.8073,0.1901,7.8011
14.7500,6.6458,0.0330,7.7945,0.0314,7.8055,0.0328,7.8067,0.1902,7.8016
14.7750,6.6426,0.0332,7.7938,0.0315,7.8048,0.0330,7.8060,0.1904,7.8021
14.8000,6.6393,0.0333,7.7931,0.0317,7.8041,0.0331,7.8054,0.1906,7.8026
14.8250,6.6360,0.0334,7.7924,0.0318,7.8034,0.0333,7.8047,0.1907,7.8031
14.8500,6.6327,0.0336,7.7917,0.0320,7.8027,0.0334,7.8041,0.1909,7.8036
14.8750,6.6293,0.0337,7.7910,0.0321,7.8020,0.0336,7.8034,0.1911,7.8041
14.9000,6.6259,0.0338,7.7902,0.0323,7.8012,0.0337,7.8028,0.1913,7.8045
14.9250,6.6225,0.0340,7.7895,0.0324,7.8005,0.0339,7.8021,0.1914,7.8050
14.9500,6.6190,0.0341,7.7888,0.0326,7.7998,0.0340,7.8014,0.1916,7.8054
14.9750,6.6156,0.0343,7.7881,0.0328,7.7990,0.0342,7.8008,0.1918,7.8058
15.0000,6.6121,0.0344,7.7874,0.0329,7.7983,0.0343,7.8001,0.1920,7.8062
15.0250,6.6085,0.0345,7.7867,0.0331,7.7976,0.0345,7.7994,0.1922,7.8066
15.0500,6.6050,0.0347,7.7860,0.0332,7.7969,0.0346,7.7988,0.1924,7.8070
15.0750,6.6014,0.0348,7.7854,0.0334,7.7961,0.0348,7.7981,0.1927,7.8074
15.1000,6.5978,0.0350,7.7847,0.0336,7.7954,0.0349,7.7974,0.1929,7.8077
15.1250,6.5942,0.0351,7.7840,0.0337,7.7947,0.0351,7.7967,0.1931,7.8080
15.1500,6.5905,0.0353,7.7833,0.0339,7.7940,0.0352,7.7961,0.1933,7.8083
15.1750,6.5869,0.0354,7.7826,0.0341,7.7932,0.0354,7.7954,0.1935,7.8086
15.2000,6.5832,0.0355,7.7819,0.0342,7.7925,0.0355,7.7947,0.1938,7.8089
15.2250,6.5795,0.0357,7.7812,0.0344,7.7918,0.0356,7.7940,0.1940,7.8092
15.2500,6.5758,0.0358,7.7805,0.0345,7.7910,0.0358,7.7933,0.1942,7.8094
15.2750,6.5721,0.0360,7.7798,0.0347,7.7903,0.0359,7.7927,0.1945,7.8096
15.3000,6.5683,0.0361,7.7791,0.0348,7.7896,0.0361,7.7920,0.1947,7.8098
15.3250,6.5646,0.0362,7.7784,0.0350,7.7888,0.0362,7.7913,0.1949,7.8100
15.3500,6.5608,0.0364,7.7776,0.0351,7.7881,0.0363,7.7906,0.1952,7.8102
15.3750,6.5570,0.0365,7.7769,0.0353,7.7874,0.0365,7.7899,0.1954,7.8103
15.4000,6.5532,0.0366,7.7762,0.0354,7.7866,0.0366,7.7892,0.1957,7.8104
15.4250,6.5494,0.0367,7.7755,0.0356,7.7859,0.0367,7.7885,0.1960,7.8105
15.4500,6.5456,0.0369,7.7748,0.0357,7.7852,0.0369,7.7878,0.1962,7.8106
15.4750,6.5418,0.0370,7.7741,0.0358,7.7845,0.0370,7.7871,0.1965,7.8106
15.5000,6.5380,0.0371,7.7735,0.0360,7.7837,0.0371,7.7864,0.1967,7.8107
15.5250,6.5342,0.0372,7.7728,0.0361,7.7830,0.0373,7.7858,0.1970,7.8107
15.5500,6.5304,0.0373,7.7721,0.0363,7.7823,0.0374,7.7851,0.1973,7.8107
15.5750,6.5266,0.0374,7.7715,0.0364,7.7817,0.0375,7.7844,0.1976,7.8106
15.6000,6.5227,0.0375,7.7709,0.0365,7.7810,0.0376,7.7838,0.1979,7.8106
15.6250,6.5189,0.0376,7.7702,0.0367,7.7803,0.0378,7.7832,0.1982,7.8105
15.6500,6.5151,0.0378,7.7696,0.0368,7.7797,0.0379,7.7826,0.1985,7.8104
15.6750,6.5113,0.0379,7.7691,0.0369,7.7791,0.0380,7.7820,0.1988,7.8104
15.7000,6.5075,0.0380,7.7685,0.0371,7.7784,0.0382,7.7814,0.1991,7.8102
15.7250,6.5037,0.0381,7.7679,0.0372,7.7779,0.0383,7.7808,0.1995,7.8101
15.7500,6.4999,0.0382,7.7674,0.0374,7.7773,0.0384,7.7802,0.1998,7.8100
15.7750,6.4961,0.0383,7.7669,0.0375,7.7768,0.0386,7.7797,0.2002,7.8098
15.8000,6.4923,0.0385,7.7664,0.0377,7.7762,0.0387,7.7792,0.2005,7.8096
15.8250,6.4886,0.0386,7.7659,0.0379,7.7757,0.0389,7.7787,0.2009,7.8094
15.8500,6.4848,0.0387,7.7655,0.0380,7.7752,0.0391,7.7782,0.2012,7.8092
15.8750,6.4811,0.0388,7.7650,0.0382,7.7748,0.0392,7.7778,0.2016,7.8090
15.9000,6.4774,0.0390,7.7646,0.0384,7.7743,0.0394,7.7774,0.2020,7.8087
15.9250,6.4737,0.0391,7.7642,0.0385,7.7739,0.0395,7.7769,0.2024,7.8085
15.9500,6.4700,0.0392,7.7639,0.0387,7.7735,0.0397,7.7765,0.2028,7.8082
15.9750,6.4663,0.0394,7.7635,0.0388,7.7731,0.0398,7.7761,0.2032,7.8079
16.0000,6.4627,0.0395,7.7631,0.0390,7.7727,0.0400,7.7758,0.2036,7.8076
16.0250,6.4590,0.0396,7.7628,0.0392,7.7723,0.0402,7.7754,0.2040,7.8072
16.0500,6.4554,0.0398,7.7625,0.0393,7.7720,0.0403,7.7751,0.2045,7.8069
16.0750,6.4518,0.0399,7.7622,0.0395,7.7716,0.0404,7.7747,0.2049,7.8065
16.1000,6.4483,0.0400,7.7619,0.0396,7.7713,0.0406,7.7744,0.2053,7.8061
16.1250,6.4448,0.0401,7.7616,0.0398,7.7709,0.0407,7.7741,0.2058,7.8057
16.1500,6.4413,0.0403,7.7613,0.0399,7.7706,0.0409,7.7738,0.2062,7.8053
16.1750,6.4378,0.0404,7.7610,0.0401,7.7703,0.0410,7.7734,0.2067,7.8048
16.2000,6.4343,0.0405,7.7607,0.0402,7.7700,0.0411,7.7731,0.2071,7.8044
16.2250,6.4309,0.0406,7.7605,0.0403,7.7697,0.0413,7.7729,0.2076,7.8039
16.2500,6.4275,0.0407,7.7602,0.0405,7.7694,0.0414,7.7726,0.2081,7.8034
16.2750,6.4242,0.0408,7.7600,0.0406,7.7691,0.0415,7.7723,0.2085,7.8029
16.3000,6.4208,0.0409,7.7598,0.0407,7.7688,0.0417,7.7720,0.2090,7.8023
16.3250,6.4175,0.0410,7.7596,0.0408,7.7686,0.0418,7.7718,0.2095,7.8018
16.3500,6.4143,0.0411,7.7594,0.0410,7.7683,0.0419,7.7715,0.2100,7.8012
16.3750,6.4110,0.0412,7.7592,0.0411,7.7681,0.0420,7.7713,0.2105,7.8007
16.4000,6.4079,0.0413,7.7590,0.0412,7.7679,0.0422,7.7711,0.2110,7.8001
16.4250,6.4047,0.0414,7.7589,0.0413,7.7677,0.0423,7.7709,0.2115,7.7995
16.4500,6.4016,0.0415,7.7587,0.0414,7.7675,0.0424,7.7707,0.2120,7.7989
16.4750,6.3985,0.0416,7.7586,0.0415,7.7674,0.0425,7.7705,0.2125,7.7982
16.5000,6.3955,0.0417,7.7585,0.0416,7.7672,0.0426,7.7704,0.2130,7.7976
16.5250,6.3924,0.0418,7.7584,0.0417,7.7671,0.0427,7.7702,0.2135,7.7970
16.5500,6.3895,0.0419,7.7583,0.0418,7.7670,0.0428,7.7701,0.2140,7.7963
16.5750,6.3866,0.0419,7.7582,0.0419,7.7669,0.0429,7.7700,0.2145,7.7956
16.6000,6.3837,0.0420,7.7582,0.0420,7.7669,0.0430,7.7699,0.2151,7.7950
16.6250,6.3808,0.0421,7.7582,0.0421,7.7668,0.0431,7.7698,0.2156,7.7943
16.6500,6.3780,0.0422,7.7582,0.0422,7.7668,0.0432,7.7698,0.2161,7.7936
16.6750,6.3753,0.0423,7.7582,0.0423,7.7668,0.0433,7.7698,0.2167,7.7929
16.7000,6.3726,0.0424,7.7582,0.0424,7.7669,0.0434,7.7697,0.2172,7.7922
16.7250,6.3699,0.0424,7.7582,0.0425,7.7669,0.0435,7.7698,0.2178,7.7914
16.7500,6.3673,0.0425,7.7583,0.0426,7.7670,0.0436,7.7698,0.2183,7.7907
16.7750,6.3647,0.0426,7.7584,0.0428,7.7671,0.0437,7.7698,0.2188,7.7900
16.8000,6.3622,0.0427,7.7585,0.0429,7.7672,0.0438,7.7699,0.2194,7.7893
16.8250,6.3597,0.0428,7.7586,0.0430,7.7673,0.0439,7.7700,0.2199,7.7885
16.8500,6.3573,0.0428,7.7588,0.0430,7.7675,0.0440,7.7701,0.2205,7.7878
16.8750,6.3549,0.0429,7.7589,0.0431,7.7676,0.0441,7.7702,0.2211,7.7870
16.9000,6.3526,0.0430,7.7591,0.0432,7.7678,0.0442,7.7704,0.2216,7.7863
16.9250,6.3503,0.0431,7.7593,0.0433,7.7680,0.0443,7.7705,0.2222,7.7856
16.9500,6.3481,0.0431,7.7595,0.0434,7.7683,0.0444,7.7707,0.2227,7.7848
16.9750,6.3459,0.0432,7.7597,0.0435,7.7685,0.0445,7.7709,0.2233,7.7841
17.0000,6.3438,0.0433,7.7599,0.0436,7.7688,0.0446,7.7711,0.2238,7.7833
17.0250,6.3417,0.0434,7.7602,0.0437,7.7691,0.0447,7.7714,0.2244,7.7826
17.0500,6.3397,0.0434,7.7605,0.0438,7.7694,0.0448,7.7716,0.2249,7.7818
17.0750,6.3377,0.0435,7.7607,0.0439,7.7697,0.0449,7.7719,0.2255,7.7811
17.1000,6.3358,0.0436,7.7610,0.0440,7.7700,0.0450,7.7722,0.2260,7.7803
17.1250,6.3339,0.0436,7.7613,0.0441,7.7703,0.0450,7.7724,0.2266,7.7796
17.1500,6.3321,0.0437,7.7617,0.0441,7.7707,0.0451,7.7728,0.2271,7.7788
17.1750,6.3303,0.0437,7.7620,0.0442,7.7711,0.0452,7.7731,0.2277,7.7781
17.2000,6.3286,0.0438,7.7623,0.0443,7.7715,0.0453,7.7734,0.2282,7.7773
17.2250,6.3270,0.0439,7.7627,0.0444,7.7719,0.0454,7.7738,0.2288,7.7766
17.2500,6.3253,0.0439,7.7631,0.0444,7.7723,0.0454,7.7741,0.2293,7.7758
17.2750,6.3238,0.0440,7.7635,0.0445,7.7727,0.0455,7.7745,0.2299,7.7751
17.3000,6.3223,0.0440,7.7639,0.0446,7.7732,0.0456,7.7749,0.2304,7.7743
17.3250,6.3209,0.0441,7.7643,0.0446,7.7736,0.0457,7.7753,0.2310,7.7736
17.3500,6.3195,0.0442,7.7647,0.0447,7.7741,0.0457,7.7757,0.2315,7.7729
17.3750,6.3181,0.0442,7.7651,0.0447,7.7746,0.0458,7.7762,0.2320,7.7721
17.4000,6.3168,0.0443,7.7656,0.0448,7.7751,0.0459,7.7766,0.2326,7.7714
17.4250,6.3156,0.0443,7.7660,0.0449,7.7756,0.0459,7.7770,0.2331,7.7707
17.4500,6.3144,0.0444,7.7665,0.0449,7.7761,0.0460,7.7775,0.2336,7.7700
17.4750,6.3133,0.0445,7.7669,0.0450,7.7766,0.0461,7.7780,0.2341,7.7692
17.5000,6.3122,0.0445,7.7674,0.0450,7.7772,0.0461,7.7785,0.2346,7.7685
17.5250,6.3112,0.0446,7.7679,0.0451,7.7777,0.0462,7.7790,0.2351,7.7678
17.5500,6.3102,0.0446,7.7684,0.0451,7.7783,0.0462,7.7795,0.2356,7.7671
17.5750,6.3093,0.0447,7.7689,0.0452,7.7789,0.0463,7.7800,0.2361,7.7664
17.6000,6.3084,0.0447,7.7695,0.0452,7.7795,0.0463,7.7805,0.2366,7.7658
17.6250,6.3076,0.0447,7.7700,0.0453,7.7801,0.0464,7.7810,0.2371,7.7651
17.6500,6.3069,0.0448,7.7705,0.0453,7.7807,0.0464,7.7816,0.2376,7.7644
17.6750,6.3062,0.0448,7.7711,0.0454,7.7813,0.0465,7.7821,0.2380,7.7638
17.7000,6.3055,0.0449,7.7716,0.0454,7.7819,0.0465,7.7827,0.2385,7.7631
17.7250,6.3049,0.0449,7.7721,0.0454,7.7825,0.0466,7.7832,0.2390,7.7625
17.7500,6.3043,0.0449,7.7727,0.0455,7.7831,0.0466,7.7838,0.2394,7.7619
17.7750,6.3038,0.0450,7.7733,0.0455,7.7838,0.0466,7.7844,0.2398,7.7613
17.8000,6.3033,0.0450,7.7738,0.0455,7.7844,0.0467,7.7849,0.2403,7.7606
17.8250,6.3029,0.0450,7.7744,0.0455,7.7851,0.0467,7.7855,0.2407,7.7600
17.8500,6.3025,0.0450,7.7750,0.0455,7.7857,0.0467,7.7861,0.2411,7.7595
17.8750,6.3021,0.0451,7.7755,0.0456,7.7864,0.0467,7.7867,0.2415,7.7589
17.9000,6.3018,0.0451,7.7761,0.0456,7.7871,0.0468,7.7873,0.2419,7.7583
17.9250,6.3015,0.0451,7.7767,0.0456,7.7877,0.0468,7.7879,0.2423,7.7578
17.9500,6.3013,0.0451,7.7773,0.0456,7.7884,0.0468,7.7885,0.2427,7.7572
17.9750,6.3011,0.0452,7.7779,0.0456,7.7891,0.0468,7.7892,0.2431,7.7567
18.0000,6.3010,0.0452,7.7785,0.0456,7.7898,0.0469,7.7898,0.2435,7.7561
18.0250,6.3009,0.0452,7.7790,0.0457,7.7905,0.0469,7.7904,0.2438,7.7556
18.0500,6.3008,0.0452,7.7796,0.0457,7.7912,0.0469,7.7910,0.2441,7.7551
18.0750,6.3008,0.0452,7.7802,0.0457,7.7918,0.0469,7.7917,0.2445,7.7546
18.1000,6.3008,0.0453,7.7808,0.0457,7.7925,0.0469,7.7923,0.2448,7.7541
18.1250,6.3008,0.0453,7.7814,0.0457,7.7932,0.0470,7.7929,0.2451,7.7536
18.1500,6.3009,0.0453,7.7820,0.0457,7.7939,0.0470,7.7935,0.2454,7.7532
18.1750,6.3009,0.0454,7.7826,0.0457,7.7947,0.0470,7.7942,0.2457,7.7527
18.2000,6.3011,0.0454,7.7832,0.0457,7.7954,0.0470,7.7948,0.2460,7.7522
18.2250,6.3012,0.0454,7.7838,0.0458,7.7961,0.0470,7.7954,0.2463,7.7518
18.2500,6.3014,0.0454,7.7844,0.0458,7.7968,0.0470,7.7961,0.2466,7.7514
18.2750,6.3016,0.0455,7.7850,0.0458,7.7975,0.0471,7.7967,0.2468,7.7509
18.3000,6.3019,0.0455,7.7855,0.0458,7.7982,0.0471,7.7974,0.2471,7.7505
18.3250,6.3022,0.0455,7.7861,0.0458,7.7989,0.0471,7.7980,0.2473,7.7501
18.3500,6.3025,0.0456,7.7867,0.0459,7.7996,0.0471,7.7987,0.2476,7.7497
18.3750,6.3028,0.0456,7.7873,0.0459,7.8003,0.0471,7.7993,0.2478,7.7494
18.4000,6.3031,0.0456,7.7879,0.0459,7.8010,0.0472,7.8000,0.2480,7.7490
18.4250,6.3034,0.0457,7.7885,0.0460,7.8017,0.0472,7.8006,0.2483,7.7487
18.4500,6.3038,0.0457,7.7891,0.0460,7.8024,0.0472,7.8013,0.2485,7.7484
18.4750,6.3042,0.0457,7.7896,0.0460,7.8030,0.0472,7.8019,0.2486,7.7480
18.5000,6.3046,0.0458,7.7902,0.0460,7.8037,0.0472,7.8025,0.2488,7.7478
18.5250,6.3050,0.0458,7.7907,0.0460,7.8043,0.0472,7.8031,0.2490,7.7475
18.5500,6.3054,0.0458,7.7912,0.0459,7.8049,0.0472,7.8036,0.2491,7.7472
18.5750,6.3058,0.0458,7.7917,0.0459,7.8055,0.0472,7.8042,0.2492,7.7470
18.6000,6.3062,0.0459,7.7921,0.0459,7.8060,0.0472,7.8047,0.2493,7.7468
18.6250,6.3066,0.0459,7.7926,0.0458,7.8066,0.0472,7.8052,0.2494,7.7466
18.6500,6.3070,0.0459,7.7930,0.0458,7.8071,0.0471,7.8057,0.2495,7.7464
18.6750,6.3074,0.0459,7.7934,0.0457,7.8076,0.0471,7.8061,0.2496,7.7463
18.7000,6.3078,0.0459,7.7938,0.0457,7.8081,0.0470,7.8066,0.2497,7.7461
18.7250,6.3082,0.0459,7.7942,0.0456,7.8085,0.0470,7.8070,0.2497,7.7460
18.7500,6.3086,0.0459,7.7946,0.0456,7.8090,0.0470,7.8075,0.2498,7.7459
18.7750,6.3090,0.0459,7.7949,0.0456,7.8095,0.0470,7.8079,0.2498,7.7458
18.8000,6.3094,0.0459,7.7953,0.0456,7.8099,0.0469,7.8083,0.2499,7.7457
18.8250,6.3099,0.0459,7.7957,0.0456,7.8104,0.0469,7.8088,0.2499,7.7457
18.8500,6.3103,0.0459,7.7960,0.0456,7.8108,0.0469,7.8092,0.2499,7.7456
18.8750,6.3107,0.0459,7.7964,0.0456,7.8113,0.0469,7.8096,0.2499,7.7456
18.9000,6.3111,0.0459,7.7968,0.0456,7.8117,0.0469,7.8100,0.2499,7.7456
18.9250,6.3115,0.0459,7.7971,0.0456,7.8121,0.0469,7.8104,0.2499,7.7456
18.9500,6.3119,0.0460,7.7974,0.0456,7.8125,0.0469,7.8108,0.2499,7.7457
18.9750,6.3123,0.0460,7.7978,0.0456,7.8129,0.0469,7.8112,0.2499,7.7457
19.0000,6.3127,0.0460,7.7981,0.0456,7.8133,0.0469,7.8116,0.2499,7.7458
19.0250,6.3131,0.0460,7.7984,0.0455,7.8137,0.0469,7.8119,0.2499,7.7459
19.0500,6.3134,0.0460,7.7986,0.0455,7.8141,0.0469,7.8123,0.2498,7.7460
19.0750,6.3137,0.0460,7.7989,0.0455,7.8144,0.0469,7.8126,0.2498,7.7461
19.1000,6.3140,0.0461,7.7991,0.0455,7.8147,0.0469,7.8129,0.2497,7.7462
19.1250,6.3142,0.0461,7.7993,0.0455,7.8150,0.0469,7.8132,0.2496,7.7464
19.1500,6.3145,0.0461,7.7995,0.0454,7.8153,0.0469,7.8135,0.2495,7.7465
19.1750,6.3147,0.0462,7.7997,0.0454,7.8156,0.0469,7.8137,0.2494,7.7467
19.2000,6.3149,0.0462,7.7999,0.0454,7.8159,0.0468,7.8140,0.2493,7.7469
19.2250,6.3150,0.0462,7.8000,0.0454,7.8161,0.0468,7.8143,0.2492,7.7471
19.2500,6.3151,0.0463,7.8002,0.0454,7.8163,0.0468,7.8145,0.2491,7.7474
19.2750,6.3152,0.0463,7.8003,0.0454,7.8166,0.0468,7.8147,0.2490,7.7476
19.3000,6.3153,0.0464,7.8005,0.0454,7.8168,0.0468,7.8149,0.2489,7.7479
19.3250,6.3153,0.0464,7.8006,0.0454,7.8169,0.0468,7.8151,0.2488,7.7481
19.3500,6.3154,0.0464,7.8007,0.0454,7.8171,0.0468,7.8153,0.2487,7.7484
19.3750,6.3153,0.0465,7.8008,0.0454,7.8173,0.0468,7.8154,0.2486,7.7487
19.4000,6.3153,0.0465,7.8008,0.0454,7.8174,0.0469,7.8156,0.2485,7.7490
19.4250,6.3153,0.0465,7.8009,0.0454,7.8175,0.0469,7.8157,0.2484,7.7493
19.4500,6.3152,0.0466,7.8009,0.0454,7.8176,0.0469,7.8158,0.2483,7.7496
19.4750,6.3150,0.0466,7.8009,0.0454,7.8177,0.0469,7.8159,0.2482,7.7500
19.5000,6.3149,0.0466,7.8009,0.0454,7.8177,0.0469,7.8159,0.2480,7.7503
19.5250,6.3147,0.0466,7.8008,0.0454,7.8177,0.0469,7.8160,0.2479,7.7507
19.5500,6.3145,0.0467,7.8008,0.0455,7.8178,0.0469,7.8160,0.2478,7.7511
19.5750,6.3142,0.0467,7.8007,0.0455,7.8178,0.0469,7.8160,0.2476,7.7515
19.6000,6.3140,0.0467,7.8007,0.0455,7.8178,0.0469,7.8160,0.2475,7.7519
19.6250,6.3136,0.0468,7.8006,0.0455,7.8177,0.0469,7.8160,0.2474,7.7523
19.6500,6.3133,0.0468,7.8004,0.0455,7.8177,0.0469,7.8160,0.2472,7.7528
19.6750,6.3129,0.0469,7.8003,0.0455,7.8176,0.0470,7.8160,0.2471,7.7533
19.7000,6.3125,0.0469,7.8002,0.0455,7.8176,0.0470,7.8159,0.2470,7.7537
19.7250,6.3120,0.0470,7.8000,0.0456,7.8175,0.0470,7.8159,0.2468,7.7542
19.7500,6.3115,0.0470,7.7998,0.0456,7.8173,0.0470,7.8158,0.2467,7.7547
19.7750,6.3109,0.0471,7.7997,0.0456,7.8172,0.0471,7.8157,0.2466,7.7552
19.8000,6.3103,0.0471,7.7994,0.0456,7.8170,0.0471,7.8156,0.2465,7.7558
19.8250,6.3097,0.0472,7.7992,0.0457,7.8169,0.0471,7.8154,0.2463,7.7563
19.8500,6.3090,0.0472,7.7990,0.0457,7.8167,0.0471,7.8153,0.2462,7.7568
19.8750,6.3083,0.0473,7.7987,0.0457,7.8164,0.0472,7.8151,0.2461,7.7574
19.9000,6.3075,0.0473,7.7984,0.0458,7.8162,0.0472,7.8149,0.2460,7.7579
19.9250,6.3067,0.0474,7.7982,0.0458,7.8160,0.0472,7.8148,0.2458,7.7585
19.9500,6.3058,0.0475,7.7979,0.0458,7.8157,0.0473,7.8145,0.2457,7.7591
19.9750,6.3049,0.0475,7.7975,0.0459,7.8154,0.0473,7.8143,0.2456,7.7597
20.0000,6.3039,0.0476,7.7972,0.0459,7.8151,0.0473,7.8141,0.2455,7.7603
20.0250,6.3029,0.0477,7.7969,0.0459,7.8148,0.0474,7.8138,0.2454,7.7608
20.0500,6.3018,0.0477,7.7965,0.0460,7.8145,0.0474,7.8136,0.2453,7.7614
20.0750,6.3007,0.0478,7.7961,0.0460,7.8141,0.0475,7.8133,0.2452,7.7620
20.1000,6.2996,0.0479,7.7958,0.0461,7.8138,0.0475,7.8130,0.2452,7.7626
20.1250,6.2984,0.0479,7.7954,0.0461,7.8134,0.0476,7.8127,0.2451,7.7632
20.1500,6.2971,0.0480,7.7950,0.0462,7.8130,0.0476,7.8123,0.2450,7.7638
20.1750,6.2958,0.0481,7.7945,0.0462,7.8126,0.0477,7.8120,0.2449,7.7644
20.2000,6.2945,0.0481,7.7941,0.0463,7.8122,0.0478,7.8116,0.2449,7.7651
20.2250,6.2931,0.0482,7.7937,0.0464,7.8118,0.0478,7.8113,0.2448,7.7657
20.2500,6.2917,0.0483,7.7932,0.0464,7.8113,0.0479,7.8109,0.2448,7.7663
20.2750,6.2902,0.0484,7.7927,0.0465,7.8109,0.0480,7.8105,0.2447,7.7669
20.3000,6.2886,0.0485,7.7923,0.0465,7.8104,0.0480,7.8101,0.2447,7.7675
20.3250,6.2870,0.0485,7.7918,0.0466,7.8100,0.0481,7.8097,0.2447,7.7681
20.3500,6.2854,0.0486,7.7913,0.0467,7.8095,0.0482,7.8093,0.2447,7.7687
20.3750,6.2837,0.0487,7.7907,0.0468,7.8090,0.0482,7.8088,0.2447,7.7693
20.4000,6.2820,0.0488,7.7902,0.0468,7.8085,0.0483,7.8084,0.2447,7.7699
20.4250,6.2802,0.0489,7.7897,0.0469,7.8079,0.0484,7.8079,0.2447,7.7705
20.4500,6.2783,0.0490,7.7891,0.0470,7.8074,0.0484,7.8075,0.2447,7.7711
20.4750,6.2765,0.0491,7.7886,0.0471,7.8069,0.0485,7.8070,0.2448,7.7716
20.5000,6.2745,0.0491,7.7880,0.0471,7.8063,0.0486,7.8065,0.2448,7.7722
20.5250,6.2726,0.0492,7.7875,0.0472,7.8057,0.0487,7.8060,0.2449,7.7728
20.5500,6.2705,0.0493,7.7869,0.0473,7.8051,0.0488,7.8055,0.2449,7.7734
20.5750,6.2685,0.0494,7.7863,0.0474,7.8045,0.0488,7.8050,0.2450,7.7739
20.6000,6.2664,0.0495,7.7857,0.0475,7.8039,0.0489,7.8045,0.2451,7.7745
20.6250,6.2642,0.0496,7.7851,0.0476,7.8033,0.0490,7.8039,0.2452,7.7751
20.6500,6.2620,0.0497,7.7845,0.0477,7.8027,0.0491,7.8034,0.2453,7.7756
20.6750,6.2598,0.0498,7.7839,0.0478,7.8021,0.0492,7.8028,0.2454,7.7762
20.7000,6.2575,0.0499,7.7832,0.0479,7.8014,0.0493,7.8023,0.2455,7.7767
20.7250,6.2551,0.0500,7.7826,0.0480,7.8008,0.0494,7.8017,0.2457,7.7772
20.7500,6.2528,0.0501,7.7819,0.0481,7.8001,0.0495,7.8011,0.2458,7.7778
20.7750,6.2503,0.0502,7.7813,0.0482,7.7995,0.0496,7.8005,0.2459,7.7783
20.8000,6.2479,0.0503,7.7806,0.0483,7.7988,0.0497,7.7999,0.2461,7.7788
20.8250,6.2454,0.0504,7.7799,0.0484,7.7981,0.0498,7.7993,0.2462,7.7793
20.8500,6.2428,0.0505,7.7793,0.0485,7.7974,0.0499,7.7987,0.2464,7.7798
20.8750,6.2403,0.0506,7.7786,0.0486,7.7967,0.0500,7.7981,0.2466,7.7803
20.9000,6.2377,0.0507,7.7779,0.0487,7.7960,0.0501,7.7975,0.2468,7.7808
20.9250,6.2350,0.0508,7.7772,0.0488,7.7953,0.0502,7.7969,0.2470,7.7812
20.9500,6.2323,0.0509,7.7765,0.0489,7.7946,0.0503,7.7962,0.2472,7.7817
20.9750,6.2296,0.0510,7.7758,0.0490,7.7939,0.0504,7.7956,0.2474,7.7821
21.0000,6.2268,0.0511,7.7751,0.0491,7.7932,0.0505,7.7949,0.2477,7.7826
21.0250,6.2241,0.0512,7.7743,0.0492,7.7924,0.0507,7.7943,0.2479,7.7830
21.0500,6.2212,0.0513,7.7736,0.0493,7.7917,0.0508,7.7936,0.2482,7.7834
21.0750,6.2184,0.0514,7.7729,0.0494,7.7910,0.0509,7.7930,0.2484,7.7838
21.1000,6.2155,0.0515,7.7722,0.0495,7.7902,0.0510,7.7923,0.2487,7.7843
21.1250,6.2125,0.0517,7.7715,0.0497,7.7895,0.0511,7.7917,0.2490,7.7847
21.1500,6.2096,0.0518,7.7707,0.0498,7.7888,0.0512,7.7910,0.2494,7.7850
21.1750,6.2066,0.0519,7.7700,0.0499,7.7880,0.0513,7.7903,0.2497,7.7854
21.2000,6.2036,0.0520,7.7693,0.0500,7.7873,0.0515,7.7897,0.2500,7.7858
21.2250,6.2005,0.0521,7.7686,0.0501,7.7865,0.0516,7.7890,0.2504,7.7861
21.2500,6.1975,0.0522,7.7679,0.0502,7.7857,0.0517,7.7883,0.2507,7.7865
21.2750,6.1944,0.0523,7.7672,0.0504,7.7850,0.0518,7.7876,0.2511,7.7868
21.3000,6.1912,0.0524,7.7664,0.0505,7.7842,0.0519,7.7869,0.2515,7.7872
21.3250,6.1881,0.0525,7.7657,0.0506,7.7834,0.0520,7.7862,0.2519,7.7875
21.3500,6.1849,0.0526,7.7650,0.0507,7.7827,0.0522,7.7856,0.2523,7.7878
21.3750,6.1818,0.0527,7.7643,0.0508,7.7819,0.0523,7.7849,0.2527,7.7880
21.4000,6.1786,0.0528,7.7635,0.0509,7.7811,0.0524,7.7841,0.2531,7.7883
21.4250,6.1753,0.0529,7.7628,0.0510,7.7803,0.0525,7.7834,0.2535,7.7886
21.4500,6.1721,0.0530,7.7621,0.0511,7.7796,0.0526,7.7827,0.2540,7.7888
21.4750,6.1689,0.0531,7.7613,0.0512,7.7788,0.0527,7.7820,0.2544,7.7890
21.5000,6.1656,0.0532,7.7606,0.0513,7.7780,0.0528,7.7813,0.2549,7.7892
21.5250,6.1624,0.0533,7.7598,0.0514,7.7772,0.0529,7.7806,0.2554,7.7894
21.5500,6.1591,0.0534,7.7591,0.0515,7.7764,0.0530,7.7799,0.2559,7.7895
21.5750,6.1559,0.0535,7.7583,0.0516,7.7757,0.0531,7.7792,0.2564,7.7897
21.6000,6.1526,0.0536,7.7576,0.0517,7.7749,0.0532,7.7784,0.2569,7.7898
21.6250,6.1493,0.0536,7.7569,0.0518,7.7741,0.0533,7.7777,0.2574,7.7899
21.6500,6.1460,0.0537,7.7561,0.0519,7.7733,0.0534,7.7770,0.2579,7.7901
21.6750,6.1427,0.0538,7.7554,0.0520,7.7726,0.0535,7.7763,0.2585,7.7901
21.7000,6.1395,0.0539,7.7547,0.0521,7.7718,0.0536,7.7756,0.2590,7.7902
21.7250,6.1362,0.0540,7.7540,0.0522,7.7711,0.0536,7.7749,0.2596,7.7903
21.7500,6.1329,0.0541,7.7533,0.0523,7.7704,0.0537,7.7743,0.2602,7.7903
21.7750,6.1296,0.0542,7.7526,0.0524,7.7696,0.0538,7.7736,0.2608,7.7904
21.8000,6.1263,0.0542,7.7519,0.0525,7.7689,0.0539,7.7729,0.2614,7.7904
21.8250,6.1231,0.0543,7.7512,0.0526,7.7683,0.0540,7.7723,0.2620,7.7904
21.8500,6.1198,0.0544,7.7506,0.0527,7.7676,0.0541,7.7717,0.2626,7.7904
21.8750,6.1166,0.0545,7.7499,0.0528,7.7669,0.0542,7.7710,0.2632,7.7904
21.9000,6.1133,0.0546,7.7493,0.0529,7.7663,0.0543,7.7704,0.2639,7.7904
21.9250,6.1101,0.0547,7.7487,0.0530,7.7657,0.0544,7.7698,0.2645,7.7904
21.9500,6.1069,0.0548,7.7481,0.0532,7.7651,0.0546,7.7693,0.2652,7.7903
21.9750,6.1037,0.0549,7.7475,0.0533,7.7645,0.0547,7.7687,0.2659,7.7903
22.0000,6.1005,0.0550,7.7470,0.0534,7.7639,0.0548,7.7681,0.2665,7.7902
22.0250,6.0974,0.0551,7.7464,0.0535,7.7634,0.0549,7.7676,0.2672,7.7901
22.0500,6.0942,0.0552,7.7459,0.0536,7.7628,0.0550,7.7671,0.2679,7.7901
22.0750,6.0911,0.0553,7.7453,0.0537,7.7623,0.0551,7.7665,0.2686,7.7899
22.1000,6.0880,0.0554,7.7448,0.0538,7.7618,0.0552,7.7660,0.2694,7.7898
22.1250,6.0849,0.0555,7.7443,0.0540,7.7613,0.0553,7.7655,0.2701,7.7897
22.1500,6.0819,0.0556,7.7438,0.0541,7.7608,0.0555,7.7651,0.2708,7.7895
22.1750,6.0788,0.0557,7.7433,0.0542,7.7603,0.0556,7.7646,0.2715,7.7894
22.2000,6.0758,0.0558,7.7429,0.0543,7.7598,0.0557,7.7641,0.2723,7.7892
22.2250,6.0728,0.0558,7.7424,0.0544,7.7593,0.0558,7.7637,0.2731,7.7890
22.2500,6.0699,0.0559,7.7419,0.0545,7.7588,0.0559,7.7632,0.2738,7.7888
22.2750,6.0669,0.0560,7.7415,0.0546,7.7583,0.0560,7.7627,0.2746,7.7886
22.3000,6.0640,0.0561,7.7410,0.0547,7.7579,0.0560,7.7623,0.2754,7.7883
22.3250,6.0611,0.0562,7.7405,0.0548,7.7574,0.0561,7.7619,0.2761,7.7881
22.3500,6.0583,0.0562,7.7401,0.0548,7.7570,0.0562,7.7614,0.2769,7.7878
22.3750,6.0554,0.0563,7.7397,0.0549,7.7565,0.0563,7.7610,0.2777,7.7876
22.4000,6.0526,0.0564,7.7392,0.0550,7.7561,0.0563,7.7606,0.2785,7.7873
22.4250,6.0499,0.0564,7.7388,0.0551,7.7557,0.0564,7.7602,0.2793,7.7870
22.4500,6.0471,0.0565,7.7384,0.0551,7.7553,0.0565,7.7598,0.2802,7.7866
22.4750,6.0444,0.0566,7.7380,0.0552,7.7549,0.0566,7.7594,0.2810,7.7863
22.5000,6.0417,0.0566,7.7376,0.0553,7.7545,0.0566,7.7590,0.2818,7.7860
22.5250,6.0391,0.0567,7.7373,0.0553,7.7541,0.0567,7.7586,0.2826,7.7856
22.5500,6.0365,0.0568,7.7369,0.0554,7.7538,0.0567,7.7582,0.2835,7.7852
22.5750,6.0339,0.0568,7.7366,0.0555,7.7534,0.0568,7.7579,0.2843,7.7848
22.6000,6.0314,0.0569,7.7363,0.0555,7.7531,0.0569,7.7575,0.2851,7.7844
22.6250,6.0289,0.0569,7.7360,0.0556,7.7528,0.0569,7.7572,0.2860,7.7840
22.6500,6.0264,0.0570,7.7357,0.0556,7.7525,0.0570,7.7569,0.2868,7.7836
22.6750,6.0240,0.0571,7.7355,0.0557,7.7523,0.0570,7.7566,0.2876,7.7831
22.7000,6.0216,0.0571,7.7352,0.0557,7.7520,0.0571,7.7564,0.2885,7.7827
22.7250,6.0192,0.0572,7.7350,0.0558,7.7518,0.0572,7.7561,0.2893,7.7822
22.7500,6.0169,0.0572,7.7348,0.0559,7.7516,0.0572,7.7559,0.2902,7.7817
22.7750,6.0146,0.0573,7.7346,0.0559,7.7515,0.0573,7.7557,0.2910,7.7812
22.8000,6.0124,0.0573,7.7344,0.0560,7.7513,0.0573,7.7555,0.2919,7.7807
22.8250,6.0102,0.0574,7.7343,0.0560,7.7512,0.0574,7.7554,0.2927,7.7802
22.8500,6.0080,0.0574,7.7342,0.0561,7.7511,0.0574,7.7553,0.2936,7.7796
22.8750,6.0059,0.0575,7.7340,0.0562,7.7510,0.0575,7.7552,0.2944,7.7791
22.9000,6.0038,0.0576,7.7340,0.0562,7.7509,0.0576,7.7551,0.2952,7.7785
22.9250,6.0018,0.0576,7.7339,0.0563,7.7509,0.0576,7.7550,0.2961,7.7780
22.9500,5.9998,0.0577,7.7338,0.0563,7.7509,0.0577,7.7549,0.2969,7.7774
22.9750,5.9978,0.0577,7.7338,0.0564,7.7509,0.0577,7.7549,0.2978,7.7768
23.0000,5.9959,0.0578,7.7338,0.0564,7.7509,0.0578,7.7549,0.2986,7.7762
23.0250,5.9940,0.0578,7.7338,0.0565,7.7510,0.0578,7.7549,0.2994,7.7756
23.0500,5.9922,0.0579,7.7338,0.0565,7.7510,0.0579,7.7550,0.3003,7.7750
23.0750,5.9904,0.0579,7.7338,0.0566,7.7511,0.0579,7.7550,0.3011,7.7744
23.1000,5.9886,0.0580,7.7338,0.0566,7.7512,0.0580,7.7551,0.3019,7.7737
23.1250,5.9869,0.0580,7.7339,0.0567,7.7513,0.0580,7.7552,0.3027,7.7731
23.1500,5.9853,0.0581,7.7340,0.0567,7.7514,0.0581,7.7553,0.3036,7.7724
23.1750,5.9836,0.0581,7.7340,0.0567,7.7516,0.0581,7.7554,0.3044,7.7718
23.2000,5.9820,0.0582,7.7341,0.0568,7.7518,0.0581,7.7555,0.3052,7.7711
23.2250,5.9805,0.0582,7.7343,0.0568,7.7520,0.0582,7.7556,0.3060,7.7704
23.2500,5.9790,0.0583,7.7344,0.0569,7.7522,0.0582,7.7558,0.3068,7.7697
23.2750,5.9775,0.0583,7.7346,0.0569,7.7524,0.0582,7.7560,0.3076,7.7690
23.3000,5.9761,0.0583,7.7347,0.0569,7.7526,0.0583,7.7562,0.3084,7.7683
23.3250,5.9747,0.0584,7.7349,0.0570,7.7529,0.0583,7.7564,0.3092,7.7676
23.3500,5.9734,0.0584,7.7351,0.0570,7.7532,0.0583,7.7566,0.3099,7.7669
23.3750,5.9721,0.0584,7.7353,0.0570,7.7535,0.0584,7.7569,0.3107,7.7661
23.4000,5.9708,0.0585,7.7356,0.0570,7.7538,0.0584,7.7571,0.3115,7.7654
23.4250,5.9696,0.0585,7.7358,0.0571,7.7541,0.0584,7.7574,0.3122,7.7647
23.4500,5.9684,0.0586,7.7361,0.0571,7.7545,0.0584,7.7577,0.3130,7.7639
23.4750,5.9673,0.0586,7.7363,0.0571,7.7548,0.0585,7.7580,0.3137,7.7632
23.5000,5.9662,0.0586,7.7366,0.0571,7.7552,0.0585,7.7583,0.3145,7.7624
23.5250,5.9651,0.0587,7.7369,0.0571,7.7556,0.0585,7.7586,0.3152,7.7616
23.5500,5.9641,0.0587,7.7372,0.0572,7.7560,0.0585,7.7589,0.3159,7.7609
23.5750,5.9631,0.0588,7.7375,0.0572,7.7564,0.0585,7.7593,0.3167,7.7601
23.6000,5.9621,0.0588,7.7378,0.0572,7.7568,0.0585,7.7597,0.3174,7.7593
23.6250,5.9612,0.0588,7.7382,0.0572,7.7573,0.0586,7.7600,0.3181,7.7586
23.6500,5.9603,0.0589,7.7385,0.0572,7.7578,0.0586,7.7604,0.3188,7.7578
23.6750,5.9595,0.0589,7.7389,0.0572,7.7582,0.0586,7.7609,0.3195,7.7570
23.7000,5.9587,0.0589,7.7393,0.0572,7.7587,0.0586,7.7613,0.3202,7.7563
23.7250,5.9579,0.0590,7.7397,0.0573,7.7592,0.0586,7.7617,0.3208,7.7555
23.7500,5.9571,0.0590,7.7401,0.0573,7.7597,0.0586,7.7622,0.3215,7.7547
23.7750,5.9564,0.0590,7.7405,0.0573,7.7603,0.0586,7.7627,0.3222,7.7539
23.8000,5.9558,0.0591,7.7409,0.0573,7.7608,0.0586,7.7631,0.3228,7.7532
23.8250,5.9551,0.0591,7.7414,0.0573,7.7614,0.0586,7.7636,0.3235,7.7524
23.8500,5.9546,0.0591,7.7418,0.0573,7.7619,0.0586,7.7642,0.3241,7.7517
23.8750,5.9540,0.0591,7.7423,0.0573,7.7625,0.0586,7.7647,0.3247,7.7509
23.9000,5.9535,0.0592,7.7428,0.0573,7.7631,0.0586,7.7652,0.3253,7.7502
23.9250,5.9530,0.0592,7.7433,0.0573,7.7637,0.0586,7.7658,0.3260,7.7494
23.9500,5.9525,0.0592,7.7438,0.0573,7.7643,0.0586,7.7663,0.3266,7.7487
23.9750,5.9521,0.0592,7.7443,0.0573,7.7650,0.0586,7.7669,0.3272,7.7480
24.0000,5.9517,0.0592,7.7448,0.0573,7.7656,0.0586,7.7675,0.3277,7.7472
24.0250,5.9514,0.0593,7.7453,0.0573,7.7663,0.0586,7.7681,0.3283,7.7465
24.0500,5.9511,0.0593,7.7458,0.0573,7.7669,0.0586,7.7687,0.3289,7.7458
24.0750,5.9508,0.0593,7.7463,0.0573,7.7676,0.0586,7.7693,0.3295,7.7451
24.1000,5.9505,0.0593,7.7469,0.0573,7.7683,0.0586,7.7700,0.3300,7.7445
24.1250,5.9503,0.0593,7.7474,0.0573,7.7690,0.0586,7.7706,0.3306,7.7438
24.1500,5.9501,0.0594,7.7480,0.0573,7.7697,0.0586,7.7713,0.3311,7.7432
24.1750,5.9499,0.0594,7.7486,0.0573,7.7704,0.0586,7.7719,0.3316,7.7425
24.2000,5.9498,0.0594,7.7491,0.0573,7.7712,0.0586,7.7726,0.3321,7.7419
24.2250,5.9497,0.0594,7.7497,0.0573,7.7719,0.0586,7.7732,0.3327,7.7413
24.2500,5.9496,0.0595,7.7503,0.0574,7.7726,0.0586,7.7739,0.3332,7.7407
24.2750,5.9495,0.0595,7.7509,0.0574,7.7734,0.0586,7.7746,0.3337,7.7401
24.3000,5.9495,0.0595,7.7514,0.0574,7.7741,0.0586,7.7753,0.3341,7.7395
24.3250,5.9495,0.0596,7.7520,0.0574,7.7749,0.0586,7.7760,0.3346,7.7389
24.3500,5.9495,0.0596,7.7526,0.0574,7.7757,0.0586,7.7767,0.3351,7.7384
24.3750,5.9495,0.0596,7.7532,0.0574,7.7764,0.0586,7.7774,0.3356,7.7378
24.4000,5.9496,0.0597,7.7538,0.0574,7.7772,0.0586,7.7781,0.3360,7.7373
24.4250,5.9497,0.0597,7.7545,0.0574,7.7780,0.0587,7.7788,0.3365,7.7368
24.4500,5.9498,0.0597,7.7551,0.0574,7.7788,0.0587,7.7795,0.3369,7.7363
24.4750,5.9499,0.0598,7.7557,0.0574,7.7795,0.0587,7.7803,0.3374,7.7359
24.5000,5.9500,0.0598,7.7563,0.0575,7.7803,0.0587,7.7810,0.3378,7.7354
24.5250,5.9502,0.0598,7.7569,0.0575,7.7811,0.0587,7.7818,0.3382,7.7350
24.5500,5.9503,0.0599,7.7575,0.0575,7.7819,0.0587,7.7825,0.3386,7.7346
24.5750,5.9505,0.0599,7.7582,0.0575,7.7827,0.0587,7.7833,0.3391,7.7342
24.6000,5.9507,0.0600,7.7588,0.0575,7.7835,0.0587,7.7840,0.3395,7.7338
24.6250,5.9509,0.0600,7.7594,0.0576,7.7843,0.0587,7.7848,0.3399,7.7335
24.6500,5.9511,0.0601,7.7600,0.0576,7.7850,0.0587,7.7855,0.3402,7.7331
24.6750,5.9513,0.0601,7.7606,0.0576,7.7858,0.0587,7.7862,0.3406,7.7328
24.7000,5.9515,0.0602,7.7612,0.0575,7.7865,0.0587,7.7869,0.3410,7.7325
24.7250,5.9517,0.0602,7.7618,0.0575,7.7872,0.0587,7.7876,0.3413,7.7323
24.7500,5.9519,0.0602,7.7623,0.0575,7.7879,0.0586,7.7882,0.3417,7.7320
24.7750,5.9521,0.0602,7.7629,0.0574,7.7886,0.0586,7.7888,0.3420,7.7318
24.8000,5.9523,0.0603,7.7634,0.0574,7.7893,0.0586,7.7895,0.3424,7.7316
24.8250,5.9525,0.0603,7.7639,0.0574,7.7899,0.0585,7.7901,0.3427,7.7314
24.8500,5.9527,0.0603,7.7644,0.0573,7.7906,0.0585,7.7907,0.3430,7.7312
24.8750,5.9529,0.0603,7.7649,0.0573,7.7912,0.0585,7.7913,0.3434,7.7311
24.9000,5.9531,0.0603,7.7654,0.0573,7.7919,0.0585,7.7918,0.3437,7.7310
24.9250,5.9534,0.0603,7.7659,0.0573,7.7925,0.0584,7.7924,0.3440,7.7308
24.9500,5.9536,0.0603,7.7664,0.0573,7.7931,0.0584,7.7931,0.3443,7.7308
24.9750,5.9538,0.0603,7.7668,0.0573,7.7937,0.0584,7.7937,0.3446,7.7307
25.0000,5.9540,0.0604,7.7673,0.0573,7.7944,0.0584,7.7943,0.3449,7.7306
25.0250,5.9541,0.0604,7.7678,0.0573,7.7950,0.0584,7.7949,0.3452,7.7306
25.0500,5.9543,0.0604,7.7683,0.0573,7.7957,0.0584,7.7955,0.3455,7.7306
25.0750,5.9545,0.0605,7.7688,0.0573,7.7963,0.0584,7.7961,0.3458,7.7306
25.1000,5.9547,0.0605,7.7693,0.0573,7.7969,0.0584,7.7967,0.3461,7.7306
25.1250,5.9548,0.0605,7.7698,0.0573,7.7975,0.0584,7.7972,0.3464,7.7307
25.1500,5.9550,0.0605,7.7702,0.0573,7.7981,0.0584,7.7978,0.3467,7.7307
25.1750,5.9551,0.0606,7.7707,0.0573,7.7987,0.0584,7.7984,0.3469,7.7308
25.2000,5.9552,0.0606,7.7711,0.0573,7.7993,0.0584,7.7989,0.3472,7.7309
25.2250,5.9553,0.0606,7.7715,0.0573,7.7998,0.0584,7.7994,0.3475,7.7310
25.2500,5.9554,0.0606,7.7719,0.0573,7.8004,0.0584,7.7999,0.3477,7.7311
25.2750,5.9555,0.0607,7.7723,0.0573,7.8009,0.0584,7.8004,0.3479,7.7312
25.3000,5.9555,0.0607,7.7726,0.0573,7.8014,0.0583,7.8009,0.3482,7.7313
25.3250,5.9555,0.0607,7.7729,0.0572,7.8019,0.0583,7.8014,0.3484,7.7315
25.3500,5.9555,0.0608,7.7733,0.0572,7.8023,0.0583,7.8019,0.3486,7.7317
25.3750,5.9555,0.0608,7.7736,0.0572,7.8028,0.0583,7.8023,0.3488,7.7319
25.4000,5.9554,0.0609,7.7739,0.0572,7.8032,0.0583,7.8028,0.3490,7.7321
25.4250,5.9554,0.0609,7.7742,0.0572,7.8036,0.0583,7.8032,0.3492,7.7323
25.4500,5.9553,0.0610,7.7745,0.0572,7.8040,0.0583,7.8036,0.3494,7.7325
25.4750,5.9552,0.0610,7.7747,0.0572,7.8044,0.0583,7.8040,0.3496,7.7327
25.5000,5.9550,0.0611,7.7750,0.0572,7.8048,0.0583,7.8044,0.3498,7.7330
25.5250,5.9549,0.0611,7.7752,0.0572,7.8052,0.0583,7.8047,0.3500,7.7332
25.5500,5.9547,0.0611,7.7755,0.0572,7.8055,0.0583,7.8051,0.3502,7.7335
25.5750,5.9545,0.0612,7.7757,0.0572,7.8058,0.0583,7.8054,0.3504,7.7338
25.6000,5.9543,0.0612,7.7759,0.0572,7.8061,0.0583,7.8057,0.3506,7.7341
25.6250,5.9540,0.0612,7.7761,0.0572,7.8064,0.0583,7.8060,0.3508,7.7345
25.6500,5.9538,0.0612,7.7762,0.0572,7.8066,0.0583,7.8062,0.3509,7.7348
25.6750,5.9535,0.0613,7.7764,0.0572,7.8068,0.0582,7.8065,0.3511,7.7351
25.7000,5.9532,0.0613,7.7765,0.0571,7.8071,0.0582,7.8067,0.3513,7.7355
25.7250,5.9528,0.0613,7.7766,0.0571,7.8072,0.0582,7.8069,0.3514,7.7359
25.7500,5.9525,0.0613,7.7767,0.0571,7.8074,0.0582,7.8071,0.3516,7.7363
25.7750,5.9521,0.0614,7.7768,0.0571,7.8076,0.0582,7.8073,0.3517,7.7367
25.8000,5.9516,0.0614,7.7768,0.0571,7.8077,0.0582,7.8074,0.3519,7.7371
25.8250,5.9512,0.0614,7.7769,0.0571,7.8078,0.0582,7.8076,0.3520,7.7375
25.8500,5.9507,0.0615,7.7769,0.0571,7.8079,0.0582,7.8077,0.3521,7.7379
25.8750,5.9502,0.0615,7.7769,0.0571,7.8080,0.0582,7.8079,0.3522,7.7383
25.9000,5.9496,0.0615,7.7769,0.0571,7.8081,0.0582,7.8080,0.3524,7.7388
25.9250,5.9491,0.0616,7.7769,0.0571,7.8081,0.0582,7.8080,0.3525,7.7392
25.9500,5.9485,0.0616,7.7768,0.0571,7.8082,0.0582,7.8081,0.3526,7.7396
25.9750,5.9478,0.0616,7.7768,0.0570,7.8082,0.0582,7.8082,0.3527,7.7400
26.0000,5.9471,0.0617,7.7767,0.0570,7.8082,0.0582,7.8082,0.3528,7.7405
26.0250,5.9464,0.0617,7.7766,0.0570,7.8081,0.0582,7.8082,0.3530,7.7409
26.0500,5.9457,0.0618,7.7765,0.0570,7.8081,0.0582,7.8082,0.3531,7.7414
26.0750,5.9449,0.0618,7.7764,0.0570,7.8080,0.0582,7.8082,0.3532,7.7418
26.1000,5.9441,0.0618,7.7763,0.0570,7.8079,0.0582,7.8082,0.3533,7.7423
26.1250,5.9432,0.0619,7.7761,0.0570,7.8078,0.0582,7.8081,0.3534,7.7427
26.1500,5.9424,0.0619,7.7759,0.0570,7.8076,0.0582,7.8080,0.3535,7.7432
26.1750,5.9414,0.0619,7.7758,0.0570,7.8075,0.0582,7.8079,0.3536,7.7436
26.2000,5.9405,0.0620,7.7756,0.0570,7.8073,0.0582,7.8078,0.3537,7.7441
26.2250,5.9395,0.0620,7.7753,0.0570,7.8071,0.0582,7.8077,0.3538,7.7446
26.2500,5.9385,0.0621,7.7751,0.0570,7.8069,0.0582,7.8075,0.3538,7.7451
26.2750,5.9374,0.0621,7.7749,0.0570,7.8067,0.0582,7.8074,0.3539,7.7455
26.3000,5.9363,0.0621,7.7746,0.0570,7.8065,0.0582,7.8072,0.3540,7.7460
26.3250,5.9352,0.0622,7.7743,0.0570,7.8063,0.0582,7.8070,0.3541,7.7465
26.3500,5.9340,0.0622,7.7741,0.0571,7.8060,0.0583,7.8068,0.3542,7.7470
26.3750,5.9328,0.0623,7.7738,0.0571,7.8057,0.0583,7.8066,0.3543,7.7475
26.4000,5.9316,0.0623,7.7734,0.0571,7.8054,0.0583,7.8063,0.3544,7.7480
26.4250,5.9303,0.0623,7.7731,0.0571,7.8052,0.0583,7.8061,0.3545,7.7485
26.4500,5.9290,0.0624,7.7728,0.0571,7.8048,0.0583,7.8058,0.3546,7.7490
26.4750,5.9276,0.0624,7.7724,0.0571,7.8045,0.0583,7.8055,0.3546,7.7495
26.5000,5.9262,0.0625,7.7721,0.0571,7.8042,0.0584,7.8052,0.3547,7.7501
26.5250,5.9248,0.0625,7.7717,0.0571,7.8038,0.0584,7.8049,0.3548,7.7506
26.5500,5.9233,0.0626,7.7713,0.0572,7.8035,0.0584,7.8046,0.3549,7.7511
26.5750,5.9218,0.0626,7.7709,0.0572,7.8031,0.0584,7.8043,0.3550,7.7516
26.6000,5.9203,0.0627,7.7705,0.0572,7.8027,0.0585,7.8040,0.3551,7.7521
26.6250,5.9187,0.0627,7.7701,0.0572,7.8023,0.0585,7.8036,0.3552,7.7526
26.6500,5.9171,0.0628,7.7697,0.0572,7.8019,0.0585,7.8033,0.3552,7.7531
26.6750,5.9155,0.0628,7.7692,0.0573,7.8014,0.0586,7.8029,0.3553,7.7537
26.7000,5.9138,0.0629,7.7688,0.0573,7.8010,0.0586,7.8025,0.3554,7.7542
26.7250,5.9121,0.0629,7.7683,0.0573,7.8005,0.0586,7.8022,0.3555,7.7547
26.7500,5.9103,0.0630,7.7678,0.0573,7.8001,0.0587,7.8018,0.3556,7.7552
26.7750,5.9085,0.0630,7.7674,0.0574,7.7996,0.0587,7.8014,0.3557,7.7557
26.8000,5.9067,0.0631,7.7669,0.0574,7.7991,0.0587,7.8009,0.3558,7.7563
26.8250,5.9049,0.0632,7.7664,0.0574,7.7986,0.0588,7.8005,0.3559,7.7568
26.8500,5.9030,0.0632,7.7659,0.0574,7.7981,0.0588,7.8001,0.3560,7.7573
26.8750,5.9011,0.0633,7.7653,0.0575,7.7975,0.0588,7.7996,0.3561,7.7578
26.9000,5.8991,0.0633,7.7648,0.0575,7.7970,0.0589,7.7991,0.3562,7.7583
26.9250,5.8972,0.0634,7.7643,0.0575,7.7964,0.0589,7.7987,0.3563,7.7588
26.9500,5.8952,0.0635,7.7637,0.0576,7.7959,0.0590,7.7982,0.3564,7.7593
26.9750,5.8931,0.0635,7.7631,0.0576,7.7953,0.0590,7.7977,0.3565,7.7598
27.0000,5.8911,0.0636,7.7626,0.0577,7.7947,0.0591,7.7972,0.3566,7.7603
27.0250,5.8890,0.0636,7.7620,0.0577,7.7941,0.0591,7.7967,0.3567,7.7608
27.0500,5.8869,0.0637,7.7614,0.0577,7.7935,0.0592,7.7961,0.3569,7.7612
27.0750,5.8848,0.0637,7.7608,0.0578,7.7929,0.0592,7.7956,0.3570,7.7617
27.1000,5.8826,0.0638,7.7602,0.0578,7.7923,0.0593,7.7951,0.3571,7.7622
27.1250,5.8804,0.0639,7.7596,0.0578,7.7917,0.0593,7.7945,0.3572,7.7626
27.1500,5.8782,0.0639,7.7590,0.0579,7.7911,0.0594,7.7940,0.3574,7.7631
27.1750,5.8760,0.0640,7.7583,0.0579,7.7904,0.0595,7.7934,0.3575,7.7636
27.2000,5.8737,0.0640,7.7577,0.0579,7.7898,0.0595,7.7929,0.3576,7.7640
27.2250,5.8715,0.0641,7.7571,0.0580,7.7891,0.0596,7.7923,0.3578,7.7644
27.2500,5.8692,0.0642,7.7564,0.0580,7.7885,0.0596,7.7917,0.3579,7.7649
27.2750,5.8669,0.0642,7.7558,0.0581,7.7878,0.0597,7.7911,0.3581,7.7653
27.3000,5.8645,0.0643,7.7551,0.0581,7.7872,0.0598,7.7906,0.3583,7.7658
27.3250,5.8622,0.0644,7.7545,0.0582,7.7865,0.0598,7.7900,0.3584,7.7662
27.3500,5.8598,0.0644,7.7538,0.0582,7.7858,0.0599,7.7894,0.3586,7.7666
27.3750,5.8574,0.0645,7.7532,0.0582,7.7851,0.0599,7.7888,0.3587,7.7670
27.4000,5.8550,0.0645,7.7525,0.0583,7.7844,0.0600,7.7882,0.3589,7.7675
27.4250,5.8526,0.0646,7.7518,0.0583,7.7838,0.0601,7.7876,0.3591,7.7679
27.4500,5.8502,0.0647,7.7512,0.0583,7.7831,0.0601,7.7870,0.3593,7.7683
27.4750,5.8477,0.0647,7.7505,0.0584,7.7824,0.0602,7.7864,0.3594,7.7687
27.5000,5.8453,0.0648,7.7499,0.0584,7.7817,0.0602,7.7858,0.3596,7.7691
27.5250,5.8428,0.0648,7.7492,0.0584,7.7810,0.0603,7.7851,0.3598,7.7695
27.5500,5.8403,0.0649,7.7485,0.0584,7.7803,0.0604,7.7845,0.3600,7.7699
27.5750,5.8378,0.0650,7.7479,0.0585,7.7796,0.0604,7.7839,0.3602,7.7703
27.6000,5.8354,0.0650,7.7472,0.0585,7.7789,0.0605,7.7833,0.3604,7.7706
27.6250,5.8329,0.0651,7.7465,0.0585,7.7782,0.0605,7.7826,0.3606,7.7710
27.6500,5.8304,0.0651,7.7458,0.0586,7.7775,0.0606,7.7820,0.3608,7.7713
27.6750,5.8279,0.0652,7.7451,0.0586,7.7768,0.0606,7.7814,0.3610,7.7716
27.7000,5.8254,0.0652,7.7445,0.0586,7.7761,0.0607,7.7807,0.3612,7.7720
27.7250,5.8228,0.0653,7.7438,0.0587,7.7754,0.0607,7.7801,0.3614,7.7723
27.7500,5.8203,0.0653,7.7431,0.0587,7.7747,0.0608,7.7795,0.3616,7.7725
27.7750,5.8178,0.0654,7.7424,0.0587,7.7740,0.0608,7.7789,0.3618,7.7728
27.8000,5.8153,0.0655,7.7418,0.0588,7.7733,0.0609,7.7782,0.3621,7.7731
27.8250,5.8128,0.0655,7.7411,0.0588,7.7727,0.0609,7.7776,0.3623,7.7733
27.8500,5.8104,0.0656,7.7404,0.0588,7.7720,0.0610,7.7770,0.3625,7.7735
27.8750,5.8079,0.0656,7.7398,0.0589,7.7713,0.0610,7.7764,0.3628,7.7737
27.9000,5.8054,0.0657,7.7391,0.0589,7.7707,0.0611,7.7758,0.3630,7.7739
27.9250,5.8029,0.0657,7.7385,0.0590,7.7700,0.0611,7.7752,0.3632,7.7741
27.9500,5.8005,0.0658,7.7378,0.0590,7.7694,0.0612,7.7746,0.3635,7.7742
27.9750,5.7980,0.0658,7.7372,0.0590,7.7687,0.0612,7.7740,0.3637,7.7743
28.0000,5.7956,0.0659,7.7366,0.0591,7.7681,0.0613,7.7734,0.3640,7.7745
28.0250,5.7931,0.0659,7.7359,0.0591,7.7675,0.0614,7.7729,0.3643,7.7746
28.0500,5.7907,0.0660,7.7353,0.0591,7.7669,0.0614,7.7723,0.3645,7.7747
28.0750,5.7883,0.0661,7.7347,0.0592,7.7663,0.0615,7.7717,0.3648,7.7747
28.1000,5.7859,0.0661,7.7341,0.0592,7.7657,0.0615,7.7712,0.3650,7.7748
28.1250,5.7835,0.0662,7.7335,0.0592,7.7651,0.0616,7.7706,0.3653,7.7748
28.1500,5.7812,0.0662,7.7329,0.0593,7.7645,0.0616,7.7700,0.3656,7.7748
28.1750,5.7788,0.0662,7.7323,0.0593,7.7639,0.0617,7.7695,0.3658,7.7748
28.2000,5.7765,0.0663,7.7317,0.0593,7.7633,0.0617,7.7690,0.3661,7.7748
28.2250,5.7742,0.0663,7.7311,0.0593,7.7627,0.0618,7.7684,0.3664,7.7748
28.2500,5.7719,0.0664,7.7305,0.0593,7.7622,0.0618,7.7679,0.3667,7.7747
28.2750,5.7696,0.0664,7.7299,0.0594,7.7616,0.0619,7.7674,0.3669,7.7746
28.3000,5.7674,0.0664,7.7294,0.0594,7.7611,0.0619,7.7668,0.3672,7.7746
28.3250,5.7651,0.0665,7.7288,0.0594,7.7605,0.0619,7.7663,0.3675,7.7744
28.3500,5.7629,0.0665,7.7282,0.0594,7.7600,0.0620,7.7658,0.3678,7.7743
28.3750,5.7607,0.0665,7.7276,0.0594,7.7594,0.0620,7.7653,0.3681,7.7742
28.4000,5.7586,0.0666,7.7271,0.0594,7.7589,0.0620,7.7648,0.3684,7.7740
28.4250,5.7564,0.0666,7.7265,0.0594,7.7584,0.0621,7.7643,0.3687,7.7738
28.4500,5.7543,0.0666,7.7260,0.0594,7.7579,0.0621,7.7638,0.3690,7.7737
28.4750,5.7522,0.0666,7.7254,0.0594,7.7574,0.0621,7.7633,0.3693,7.7734
28.5000,5.7501,0.0667,7.7249,0.0594,7.7569,0.0621,7.7628,0.3696,7.7732
28.5250,5.7481,0.0667,7.7244,0.0594,7.7564,0.0621,7.7623,0.3700,7.7730
28.5500,5.7461,0.0667,7.7238,0.0594,7.7559,0.0621,7.7618,0.3703,7.7727
28.5750,5.7441,0.0667,7.7233,0.0594,7.7554,0.0621,7.7614,0.3706,7.7724
28.6000,5.7421,0.0667,7.7229,0.0594,7.7550,0.0621,7.7609,0.3709,7.7721
28.6250,5.7401,0.0668,7.7224,0.0593,7.7545,0.0621,7.7605,0.3713,7.7718
28.6500,5.7382,0.0668,7.7219,0.0593,7.7541,0.0622,7.7600,0.3716,7.7715
28.6750,5.7363,0.0668,7.7215,0.0593,7.7537,0.0622,7.7596,0.3719,7.7711
28.7000,5.7345,0.0668,7.7211,0.0593,7.7533,0.0622,7.7592,0.3723,7.7707
28.7250,5.7327,0.0668,7.7207,0.0593,7.7529,0.0622,7.7589,0.3726,7.7704
28.7500,5.7309,0.0669,7.7203,0.0593,7.7526,0.0622,7.7585,0.3730,7.7700
28.7750,5.7291,0.0669,7.7199,0.0593,7.7523,0.0622,7.7581,0.3733,7.7695
28.8000,5.7273,0.0669,7.7195,0.0593,7.7519,0.0622,7.7578,0.3737,7.7691
28.8250,5.7256,0.0669,7.7192,0.0593,7.7516,0.0622,7.7575,0.3741,7.7686
28.8500,5.7239,0.0669,7.7189,0.0593,7.7514,0.0622,7.7572,0.3744,7.7682
28.8750,5.7223,0.0670,7.7186,0.0593,7.7511,0.0622,7.7569,0.3748,7.7677
28.9000,5.7206,0.0670,7.7183,0.0593,7.7509,0.0622,7.7567,0.3752,7.7671
28.9250,5.7190,0.0670,7.7180,0.0593,7.7506,0.0622,7.7564,0.3755,7.7666
28.9500,5.7175,0.0670,7.7178,0.0592,7.7504,0.0622,7.7562,0.3759,7.7661
28.9750,5.7159,0.0670,7.7175,0.0592,7.7502,0.0622,7.7560,0.3763,7.7655
29.0000,5.7144,0.0671,7.7173,0.0592,7.7501,0.0622,7.7558,0.3767,7.7649
29.0250,5.7129,0.0671,7.7171,0.0592,7.7499,0.0622,7.7556,0.3770,7.7643
29.0500,5.7114,0.0671,7.7168,0.0592,7.7498,0.0622,7.7555,0.3774,7.7637
29.0750,5.7100,0.0671,7.7166,0.0592,7.7497,0.0622,7.7553,0.3778,7.7631
29.1000,5.7086,0.0672,7.7165,0.0591,7.7496,0.0622,7.7552,0.3782,7.7625
29.1250,5.7072,0.0672,7.7163,0.0591,7.7495,0.0622,7.7551,0.3786,7.7618
29.1500,5.7058,0.0672,7.7161,0.0591,7.7494,0.0622,7.7550,0.3790,7.7612
29.1750,5.7045,0.0672,7.7160,0.0591,7.7494,0.0622,7.7549,0.3794,7.7605
29.2000,5.7032,0.0672,7.7159,0.0591,7.7493,0.0622,7.7548,0.3797,7.7598
29.2250,5.7019,0.0672,7.7157,0.0590,7.7493,0.0622,7.7548,0.3801,7.7591
29.2500,5.7006,0.0673,7.7156,0.0590,7.7493,0.0622,7.7547,0.3805,7.7584
29.2750,5.6993,0.0673,7.7155,0.0590,7.7493,0.0622,7.7547,0.3809,7.7577
29.3000,5.6981,0.0673,7.7154,0.0589,7.7493,0.0622,7.7547,0.3813,7.7569
29.3250,5.6969,0.0673,7.7154,0.0589,7.7493,0.0621,7.7547,0.3817,7.7562
29.3500,5.6957,0.0673,7.7153,0.0589,7.7494,0.0621,7.7547,0.3821,7.7554
29.3750,5.6945,0.0673,7.7153,0.0589,7.7494,0.0621,7.7547,0.3825,7.7546
29.4000,5.6934,0.0673,7.7153,0.0588,7.7495,0.0621,7.7547,0.3829,7.7539
29.4250,5.6923,0.0673,7.7153,0.0588,7.7496,0.0620,7.7548,0.3833,7.7531
29.4500,5.6912,0.0673,7.7153,0.0587,7.7497,0.0620,7.7548,0.3837,7.7523
29.4750,5.6901,0.0673,7.7153,0.0587,7.7499,0.0620,7.7549,0.3841,7.7515
29.5000,5.6890,0.0673,7.7153,0.0586,7.7500,0.0619,7.7550,0.3845,7.7506
29.5250,5.6880,0.0673,7.7154,0.0586,7.7502,0.0619,7.7551,0.3849,7.7498
29.5500,5.6869,0.0673,7.7154,0.0585,7.7503,0.0619,7.7553,0.3854,7.7490
29.5750,5.6859,0.0673,7.7155,0.0585,7.7505,0.0618,7.7554,0.3858,7.7481
29.6000,5.6849,0.0673,7.7156,0.0584,7.7507,0.0618,7.7556,0.3862,7.7473
29.6250,5.6840,0.0673,7.7157,0.0584,7.7509,0.0618,7.7558,0.3866,7.7464
29.6500,5.6830,0.0673,7.7158,0.0583,7.7512,0.0617,7.7559,0.3870,7.7456
29.6750,5.6821,0.0673,7.7159,0.0583,7.7514,0.0617,7.7561,0.3874,7.7447
29.7000,5.6812,0.0673,7.7161,0.0582,7.7517,0.0616,7.7564,0.3879,7.7438
29.7250,5.6803,0.0673,7.7162,0.0582,7.7520,0.0616,7.7566,0.3883,7.7430
29.7500,5.6794,0.0673,7.7164,0.0581,7.7523,0.0616,7.7569,0.3887,7.7421
29.7750,5.6786,0.0673,7.7166,0.0581,7.7526,0.0615,7.7571,0.3891,7.7412
29.8000,5.6777,0.0674,7.7168,0.0580,7.7529,0.0615,7.7574,0.3895,7.7404
29.8250,5.6769,0.0674,7.7170,0.0580,7.7532,0.0614,7.7577,0.3900,7.7395
29.8500,5.6761,0.0674,7.7172,0.0579,7.7536,0.0614,7.7580,0.3904,7.7386
29.8750,5.6753,0.0674,7.7175,0.0579,7.7540,0.0613,7.7583,0.3908,7.7377
29.9000,5.6745,0.0674,7.7177,0.0578,7.7544,0.0613,7.7587,0.3912,7.7368
29.9250,5.6737,0.0674,7.7180,0.0578,7.7548,0.0613,7.7590,0.3916,7.7360
29.9500,5.6730,0.0674,7.7183,0.0578,7.7552,0.0612,7.7594,0.3920,7.7351
29.9750,5.6722,0.0674,7.7186,0.0577,7.7556,0.0612,7.7598,0.3925,7.7342
30.0000,5.6715,0.0674,7.7189,0.0577,7.7561,0.0611,7.7602,0.3929,7.7333
30.0250,5.6708,0.0674,7.7192,0.0576,7.7565,0.0611,7.7606,0.3933,7.7325
30.0500,5.6701,0.0674,7.7195,0.0576,7.7570,0.0610,7.7611,0.3937,7.7316
30.0750,5.6694,0.0674,7.7198,0.0575,7.7575,0.0610,7.7615,0.3941,7.7307
30.1000,5.6687,0.0674,7.7202,0.0575,7.7580,0.0609,7.7620,0.3945,7.7299
30.1250,5.6680,0.0674,7.7205,0.0574,7.7585,0.0609,7.7624,0.3949,7.7290
30.1500,5.6674,0.0675,7.7209,0.0574,7.7591,0.0609,7.7629,0.3953,7.7282
30.1750,5.6667,0.0675,7.7212,0.0573,7.7596,0.0608,7.7634,0.3957,7.7273
30.2000,5.6661,0.0675,7.7216,0.0573,7.7602,0.0608,7.7639,0.3961,7.7265
30.2250,5.6654,0.0675,7.7220,0.0573,7.7607,0.0607,7.7644,0.3965,7.7257
30.2500,5.6648,0.0675,7.7224,0.0572,7.7613,0.0607,7.7650,0.3968,7.7249
30.2750,5.6642,0.0675,7.7228,0.0572,7.7619,0.0606,7.7655,0.3972,7.7241
30.3000,5.6636,0.0675,7.7232,0.0571,7.7625,0.0606,7.7661,0.3976,7.7233
30.3250,5.6630,0.0675,7.7237,0.0571,7.7631,0.0606,7.7666,0.3980,7.7225
30.3500,5.6624,0.0676,7.7241,0.0570,7.7637,0.0605,7.7672,0.3984,7.7217
30.3750,5.6618,0.0676,7.7245,0.0570,7.7644,0.0605,7.7678,0.3987,7.7209
30.4000,5.6612,0.0676,7.7250,0.0570,7.7650,0.0604,7.7684,0.3991,7.7202
30.4250,5.6607,0.0676,7.7255,0.0569,7.7657,0.0604,7.7690,0.3995,7.7194
30.4500,5.6601,0.0676,7.7259,0.0569,7.7663,0.0604,7.7696,0.3998,7.7187
30.4750,5.6595,0.0676,7.7264,0.0568,7.7670,0.0603,7.7702,0.4002,7.7180
30.5000,5.6590,0.0677,7.7269,0.0568,7.7677,0.0603,7.7709,0.4006,7.7173
30.5250,5.6584,0.0677,7.7274,0.0568,7.7683,0.0603,7.7715,0.4009,7.7166
30.5500,5.6579,0.0677,7.7279,0.0567,7.7690,0.0602,7.7722,0.4013,7.7159
30.5750,5.6574,0.0677,7.7284,0.0567,7.7697,0.0602,7.7728,0.4016,7.7153
30.6000,5.6568,0.0678,7.7289,0.0567,7.7704,0.0602,7.7735,0.4020,7.7146
30.6250,5.6563,0.0678,7.7294,0.0566,7.7711,0.0601,7.7741,0.4023,7.7140
30.6500,5.6558,0.0678,7.7299,0.0566,7.7718,0.0601,7.7748,0.4026,7.7134
30.6750,5.6553,0.0678,7.7304,0.0566,7.7726,0.0601,7.7755,0.4030,7.7128
30.7000,5.6548,0.0679,7.7309,0.0565,7.7733,0.0601,7.7762,0.4033,7.7122
30.7250,5.6542,0.0679,7.7314,0.0565,7.7740,0.0600,7.7769,0.4037,7.7116
30.7500,5.6537,0.0679,7.7320,0.0565,7.7748,0.0600,7.7776,0.4040,7.7111
30.7750,5.6532,0.0680,7.7325,0.0565,7.7755,0.0600,7.7783,0.4043,7.7106
30.8000,5.6527,0.0680,7.7330,0.0565,7.7762,0.0599,7.7790,0.4047,7.7100
30.8250,5.6522,0.0680,7.7335,0.0564,7.7769,0.0599,7.7797,0.4050,7.7095
30.8500,5.6517,0.0681,7.7341,0.0564,7.7777,0.0599,7.7804,0.4053,7.7091
30.8750,5.6512,0.0681,7.7346,0.0564,7.7784,0.0598,7.7811,0.4056,7.7086
30.9000,5.6507,0.0681,7.7351,0.0563,7.7791,0.0598,7.7817,0.4059,7.7082
30.9250,5.6502,0.0682,7.7356,0.0563,7.7798,0.0598,7.7824,0.4062,7.7077
30.9500,5.6497,0.0682,7.7361,0.0563,7.7805,0.0597,7.7830,0.4066,7.7073
30.9750,5.6491,0.0682,7.7366,0.0562,7.7812,0.0597,7.7837,0.4069,7.7069
31.0000,5.6486,0.0682,7.7371,0.0562,7.7819,0.0596,7.7843,0.4072,7.7066
31.0250,5.6481,0.0683,7.7376,0.0561,7.7826,0.0596,7.7850,0.4075,7.7062
31.0500,5.6476,0.0683,7.7381,0.0561,7.7833,0.0596,7.7856,0.4078,7.7059
31.0750,5.6471,0.0683,7.7386,0.0561,7.7839,0.0595,7.7863,0.4080,7.7056
31.1000,5.6466,0.0684,7.7391,0.0561,7.7846,0.0595,7.7869,0.4083,7.7054
31.1250,5.6461,0.0684,7.7396,0.0561,7.7853,0.0595,7.7876,0.4086,7.7051
31.1500,5.6455,0.0684,7.7401,0.0561,7.7860,0.0595,7.7883,0.4089,7.7049
31.1750,5.6450,0.0685,7.7406,0.0561,7.7867,0.0595,7.7890,0.4092,7.7047
31.2000,5.6445,0.0685,7.7411,0.0561,7.7874,0.0595,7.7897,0.4095,7.7045
31.2250,5.6440,0.0686,7.7416,0.0561,7.7882,0.0595,7.7904,0.4098,7.7044
31.2500,5.6434,0.0686,7.7421,0.0562,7.7889,0.0595,7.7911,0.4101,7.7042
31.2750,5.6429,0.0687,7.7426,0.0562,7.7896,0.0595,7.7917,0.4104,7.7041
31.3000,5.6423,0.0687,7.7431,0.0562,7.7903,0.0595,7.7924,0.4107,7.7041
31.3250,5.6418,0.0687,7.7436,0.0561,7.7910,0.0595,7.7931,0.4110,7.7040
31.3500,5.6412,0.0688,7.7441,0.0561,7.7916,0.0595,7.7937,0.4112,7.7039
31.3750,5.6407,0.0688,7.7445,0.0561,7.7923,0.0595,7.7944,0.4115,7.7039
31.4000,5.6401,0.0689,7.7450,0.0561,7.7929,0.0595,7.7950,0.4117,7.7039
31.4250,5.6395,0.0689,7.7454,0.0561,7.7936,0.0594,7.7956,0.4120,7.7039
31.4500,5.6389,0.0690,7.7458,0.0560,7.7942,0.0594,7.7962,0.4122,7.7040
31.4750,5.6383,0.0690,7.7463,0.0560,7.7948,0.0594,7.7968,0.4125,7.7040
31.5000,5.6377,0.0690,7.7467,0.0560,7.7954,0.0594,7.7974,0.4127,7.7041
31.5250,5.6371,0.0691,7.7470,0.0560,7.7960,0.0594,7.7979,0.4130,7.7041
31.5500,5.6365,0.0692,7.7474,0.0560,7.7965,0.0594,7.7985,0.4132,7.7042
31.5750,5.6358,0.0692,7.7478,0.0560,7.7971,0.0594,7.7991,0.4134,7.7043
31.6000,5.6352,0.0693,7.7482,0.0560,7.7977,0.0594,7.7996,0.4137,7.7045
31.6250,5.6345,0.0693,7.7486,0.0560,7.7982,0.0594,7.8002,0.4139,7.7046
31.6500,5.6339,0.0694,7.7489,0.0560,7.7987,0.0594,7.8007,0.4141,7.7048
31.6750,5.6332,0.0694,7.7493,0.0560,7.7993,0.0594,7.8012,0.4144,7.7049
31.7000,5.6325,0.0695,7.7497,0.0560,7.7998,0.0594,7.8018,0.4146,7.7051
31.7250,5.6319,0.0695,7.7500,0.0560,7.8003,0.0594,7.8023,0.4149,7.7053
31.7500,5.6312,0.0696,7.7504,0.0560,7.8008,0.0594,7.8028,0.4151,7.7056
31.7750,5.6305,0.0696,7.7507,0.0561,7.8013,0.0594,7.8032,0.4154,7.7058
31.8000,5.6298,0.0697,7.7510,0.0561,7.8017,0.0594,7.8037,0.4156,7.7061
31.8250,5.6290,0.0697,7.7513,0.0561,7.8022,0.0594,7.8041,0.4159,7.7064
31.8500,5.6283,0.0697,7.7516,0.0560,7.8026,0.0594,7.8046,0.4161,7.7067
31.8750,5.6276,0.0698,7.7518,0.0560,7.8030,0.0594,7.8050,0.4164,7.7070
31.9000,5.6268,0.0698,7.7521,0.0560,7.8033,0.0594,7.8053,0.4166,7.7073
31.9250,5.6261,0.0699,7.7523,0.0560,7.8037,0.0594,7.8057,0.4169,7.7076
31.9500,5.6253,0.0699,7.7525,0.0560,7.8040,0.0594,7.8061,0.4171,7.7080
31.9750,5.6245,0.0700,7.7527,0.0560,7.8044,0.0594,7.8064,0.4173,7.7084
32.0000,5.6237,0.0700,7.7529,0.0560,7.8047,0.0594,7.8068,0.4176,7.7088
32.0250,5.6229,0.0701,7.7531,0.0560,7.8050,0.0594,7.8071,0.4178,7.7092
32.0500,5.6221,0.0701,7.7533,0.0560,7.8053,0.0594,7.8074,0.4181,7.7097
32.0750,5.6212,0.0702,7.7534,0.0559,7.8055,0.0594,7.8077,0.4183,7.7101
32.1000,5.6204,0.0702,7.7536,0.0559,7.8058,0.0594,7.8080,0.4186,7.7106
32.1250,5.6195,0.0703,7.7537,0.0559,7.8060,0.0594,7.8083,0.4188,7.7110
32.1500,5.6186,0.0703,7.7538,0.0559,7.8062,0.0594,7.8085,0.4191,7.7115
32.1750,5.6177,0.0704,7.7539,0.0559,7.8064,0.0594,7.8087,0.4193,7.7120
32.2000,5.6168,0.0704,7.7540,0.0559,7.8066,0.0594,7.8089,0.4196,7.7125
32.2250,5.6158,0.0704,7.7541,0.0559,7.8067,0.0594,7.8091,0.4199,7.7130
32.2500,5.6149,0.0705,7.7542,0.0559,7.8069,0.0594,7.8093,0.4201,7.7136
32.2750,5.6139,0.0705,7.7542,0.0559,7.8070,0.0595,7.8094,0.4204,7.7141
32.3000,5.6130,0.0706,7.7542,0.0559,7.8071,0.0595,7.8096,0.4207,7.7146
32.3250,5.6120,0.0706,7.7543,0.0558,7.8072,0.0594,7.8097,0.4210,7.7152
32.3500,5.6109,0.0706,7.7543,0.0558,7.8073,0.0594,7.8098,0.4212,7.7158
32.3750,5.6099,0.0707,7.7542,0.0558,7.8073,0.0594,7.8098,0.4215,7.7163
32.4000,5.6089,0.0707,7.7542,0.0558,7.8074,0.0594,7.8099,0.4218,7.7169
32.4250,5.6078,0.0708,7.7542,0.0558,7.8074,0.0594,7.8100,0.4221,7.7175
32.4500,5.6067,0.0708,7.7541,0.0558,7.8074,0.0594,7.8100,0.4224,7.7181
32.4750,5.6057,0.0708,7.7540,0.0558,7.8074,0.0594,7.8100,0.4227,7.7187
32.5000,5.6045,0.0709,7.7539,0.0557,7.8074,0.0594,7.8100,0.4230,7.7193
32.5250,5.6034,0.0709,7.7539,0.0557,7.8074,0.0594,7.8100,0.4233,7.7199
32.5500,5.6023,0.0709,7.7537,0.0557,7.8073,0.0595,7.8100,0.4236,7.7205
32.5750,5.6011,0.0710,7.7536,0.0557,7.8073,0.0595,7.8099,0.4240,7.7212
32.6000,5.6000,0.0710,7.7535,0.0557,7.8072,0.0595,7.8099,0.4243,7.7218
32.6250,5.5988,0.0710,7.7533,0.0557,7.8071,0.0595,7.8098,0.4246,7.7225
32.6500,5.5975,0.0711,7.7532,0.0556,7.8070,0.0595,7.8097,0.4249,7.7231
32.6750,5.5963,0.0711,7.7530,0.0556,7.8069,0.0595,7.8096,0.4253,7.7238
32.7000,5.5951,0.0711,7.7528,0.0556,7.8067,0.0595,7.8095,0.4256,7.7244
32.7250,5.5938,0.0712,7.7526,0.0556,7.8066,0.0595,7.8094,0.4260,7.7251
32.7500,5.5925,0.0712,7.7524,0.0556,7.8064,0.0595,7.8093,0.4263,7.7257
32.7750,5.5912,0.0712,7.7522,0.0556,7.8063,0.0595,7.8092,0.4267,7.7264
32.8000,5.5899,0.0713,7.7519,0.0555,7.8061,0.0595,7.8090,0.4271,7.7271
32.8250,5.5886,0.0713,7.7517,0.0555,7.8059,0.0595,7.8089,0.4274,7.7278
32.8500,5.5872,0.0713,7.7514,0.0555,7.8056,0.0595,7.8087,0.4278,7.7284
32.8750,5.5858,0.0714,7.7512,0.0555,7.8054,0.0595,7.8085,0.4282,7.7291
32.9000,5.5845,0.0714,7.7509,0.0554,7.8052,0.0595,7.8083,0.4286,7.7298
32.9250,5.5831,0.0714,7.7506,0.0554,7.8049,0.0595,7.8081,0.4290,7.7305
32.9500,5.5816,0.0715,7.7503,0.0554,7.8046,0.0595,7.8079,0.4294,7.7312
32.9750,5.5802,0.0715,7.7500,0.0554,7.8043,0.0596,7.8076,0.4298,7.7319
33.0000,5.5788,0.0715,7.7496,0.0553,7.8040,0.0596,7.8074,0.4302,7.7325
33.0250,5.5773,0.0716,7.7493,0.0553,7.8037,0.0596,7.8071,0.4307,7.7332
33.0500,5.5758,0.0716,7.7489,0.0553,7.8033,0.0596,7.8068,0.4311,7.7339
33.0750,5.5743,0.0716,7.7486,0.0553,7.8030,0.0596,7.8065,0.4315,7.7346
33.1000,5.5728,0.0717,7.7482,0.0552,7.8026,0.0596,7.8062,0.4320,7.7353
33.1250,5.5713,0.0717,7.7478,0.0552,7.8022,0.0596,7.8059,0.4324,7.7360
33.1500,5.5698,0.0717,7.7474,0.0552,7.8019,0.0596,7.8055,0.4329,7.7367
33.1750,5.5683,0.0718,7.7470,0.0552,7.8015,0.0596,7.8052,0.4334,7.7374
33.2000,5.5667,0.0718,7.7466,0.0551,7.8011,0.0596,7.8048,0.4338,7.7381
33.2250,5.5651,0.0718,7.7462,0.0551,7.8006,0.0596,7.8045,0.4343,7.7388
33.2500,5.5636,0.0719,7.7457,0.0551,7.8002,0.0596,7.8041,0.4348,7.7395
33.2750,5.5620,0.0719,7.7453,0.0550,7.7998,0.0596,7.8037,0.4353,7.7401
33.3000,5.5604,0.0719,7.7448,0.0550,7.7993,0.0596,7.8033,0.4358,7.7408
33.3250,5.5588,0.0719,7.7444,0.0549,7.7989,0.0596,7.8029,0.4363,7.7415
33.3500,5.5572,0.0720,7.7439,0.0549,7.7984,0.0596,7.8025,0.4369,7.7422
33.3750,5.5556,0.0720,7.7434,0.0549,7.7980,0.0596,7.8020,0.4374,7.7429
33.4000,5.5540,0.0720,7.7430,0.0548,7.7975,0.0596,7.8016,0.4379,7.7435
33.4250,5.5523,0.0720,7.7425,0.0548,7.7970,0.0596,7.8012,0.4385,7.7442
33.4500,5.5507,0.0721,7.7420,0.0548,7.7965,0.0596,7.8007,0.4390,7.7449
33.4750,5.5490,0.0721,7.7415,0.0547,7.7960,0.0596,7.8003,0.4396,7.7455
33.5000,5.5474,0.0721,7.7409,0.0547,7.7955,0.0597,7.7998,0.4401,7.7462
33.5250,5.5457,0.0721,7.7404,0.0546,7.7950,0.0597,7.7994,0.4407,7.7469
33.5500,5.5440,0.0721,7.7399,0.0546,7.7945,0.0597,7.7989,0.4413,7.7475
33.5750,5.5424,0.0722,7.7394,0.0546,7.7940,0.0597,7.7985,0.4419,7.7482
33.6000,5.5407,0.0722,7.7388,0.0545,7.7935,0.0597,7.7980,0.4425,7.7489
33.6250,5.5390,0.0722,7.7383,0.0545,7.7929,0.0597,7.7975,0.4430,7.7495
33.6500,5.5373,0.0722,7.7377,0.0544,7.7924,0.0597,7.7970,0.4436,7.7501
33.6750,5.5356,0.0722,7.7372,0.0544,7.7919,0.0597,7.7965,0.4442,7.7508
33.7000,5.5339,0.0723,7.7366,0.0544,7.7913,0.0597,7.7961,0.4449,7.7514
33.7250,5.5322,0.0723,7.7361,0.0543,7.7908,0.0597,7.7956,0.4455,7.7521
33.7500,5.5304,0.0723,7.7355,0.0543,7.7903,0.0597,7.7951,0.4461,7.7527
33.7750,5.5287,0.0723,7.7350,0.0542,7.7897,0.0597,7.7946,0.4467,7.7533
33.8000,5.5270,0.0724,7.7344,0.0542,7.7892,0.0597,7.7941,0.4474,7.7539
33.8250,5.5253,0.0724,7.7338,0.0541,7.7886,0.0597,7.7936,0.4480,7.7545
33.8500,5.5235,0.0724,7.7333,0.0541,7.7881,0.0597,7.7931,0.4486,7.7551
33.8750,5.5218,0.0724,7.7327,0.0541,7.7875,0.0597,7.7926,0.4493,7.7557
33.9000,5.5201,0.0725,7.7322,0.0540,7.7870,0.0597,7.7921,0.4499,7.7562
33.9250,5.5183,0.0725,7.7316,0.0540,7.7865,0.0597,7.7916,0.4506,7.7568
33.9500,5.5166,0.0725,7.7310,0.0539,7.7859,0.0597,7.7911,0.4512,7.7573
33.9750,5.5149,0.0726,7.7305,0.0539,7.7854,0.0597,7.7906,0.4519,7.7578
34.0000,5.5131,0.0726,7.7299,0.0539,7.7848,0.0597,7.7901,0.4526,7.7584
34.0250,5.5114,0.0726,7.7294,0.0538,7.7843,0.0597,7.7896,0.4532,7.7589
34.0500,5.5096,0.0726,7.7288,0.0538,7.7838,0.0597,7.7891,0.4539,7.7594
34.0750,5.5079,0.0727,7.7283,0.0537,7.7832,0.0597,7.7886,0.4546,7.7599
34.1000,5.5062,0.0727,7.7277,0.0537,7.7827,0.0598,7.7881,0.4553,7.7603
34.1250,5.5044,0.0727,7.7272,0.0536,7.7822,0.0598,7.7876,0.4559,7.7608
34.1500,5.5027,0.0727,7.7266,0.0536,7.7816,0.0598,7.7872,0.4566,7.7612
34.1750,5.5010,0.0728,7.7260,0.0535,7.7811,0.0598,7.7867,0.4573,7.7616
34.2000,5.4992,0.0728,7.7255,0.0535,7.7806,0.0598,7.7862,0.4580,7.7621
34.2250,5.4975,0.0728,7.7249,0.0534,7.7800,0.0598,7.7857,0.4587,7.7625
34.2500,5.4958,0.0728,7.7244,0.0534,7.7795,0.0598,7.7852,0.4593,7.7628
34.2750,5.4941,0.0728,7.7238,0.0533,7.7789,0.0598,7.7847,0.4600,7.7632
34.3000,5.4923,0.0728,7.7232,0.0532,7.7784,0.0598,7.7842,0.4607,7.7635
34.3250,5.4906,0.0728,7.7227,0.0531,7.7779,0.0597,7.7837,0.4614,7.7639
34.3500,5.4889,0.0728,7.7221,0.0531,7.7773,0.0597,7.7832,0.4621,7.7642
34.3750,5.4872,0.0728,7.7215,0.0530,7.7768,0.0597,7.7827,0.4627,7.7645
34.4000,5.4855,0.0728,7.7210,0.0529,7.7763,0.0597,7.7822,0.4634,7.7648
34.4250,5.4838,0.0728,7.7204,0.0528,7.7757,0.0597,7.7817,0.4641,7.7650
34.4500,5.4821,0.0728,7.7198,0.0527,7.7752,0.0597,7.7812,0.4648,7.7653
34.4750,5.4804,0.0728,7.7192,0.0527,7.7747,0.0596,7.7807,0.4654,7.7655
34.5000,5.4787,0.0728,7.7187,0.0526,7.7742,0.0596,7.7802,0.4661,7.7657
34.5250,5.4771,0.0728,7.7181,0.0525,7.7736,0.0596,7.7797,0.4668,7.7659
34.5500,5.4754,0.0728,7.7175,0.0524,7.7731,0.0596,7.7793,0.4675,7.7660
34.5750,5.4737,0.0728,7.7170,0.0523,7.7726,0.0595,7.7788,0.4681,7.7662
34.6000,5.4721,0.0728,7.7164,0.0522,7.7721,0.0595,7.7783,0.4688,7.7663
34.6250,5.4704,0.0728,7.7159,0.0521,7.7717,0.0595,7.7778,0.4694,7.7664
34.6500,5.4688,0.0728,7.7153,0.0521,7.7712,0.0595,7.7774,0.4701,7.7665
34.6750,5.4671,0.0728,7.7148,0.0520,7.7707,0.0594,7.7769,0.4708,7.7666
34.7000,5.4655,0.0728,7.7143,0.0519,7.7703,0.0594,7.7765,0.4714,7.7667
34.7250,5.4638,0.0728,7.7138,0.0518,7.7698,0.0594,7.7760,0.4721,7.7667
34.7500,5.4622,0.0728,7.7133,0.0517,7.7694,0.0593,7.7756,0.4727,7.7667
34.7750,5.4606,0.0728,7.7129,0.0517,7.7690,0.0593,7.7752,0.4734,7.7667
34.8000,5.4590,0.0728,7.7124,0.0516,7.7686,0.0593,7.7748,0.4740,7.7667
34.8250,5.4574,0.0728,7.7119,0.0515,7.7682,0.0592,7.7744,0.4746,7.7667
34.8500,5.4558,0.0728,7.7115,0.0514,7.7678,0.0592,7.7741,0.4753,7.7666
34.8750,5.4542,0.0728,7.7111,0.0514,7.7674,0.0592,7.7737,0.4759,7.7665
34.9000,5.4527,0.0728,7.7107,0.0513,7.7671,0.0592,7.7734,0.4765,7.7664
34.9250,5.4511,0.0728,7.7103,0.0512,7.7668,0.0591,7.7730,0.4772,7.7663
34.9500,5.4495,0.0728,7.7099,0.0511,7.7664,0.0591,7.7727,0.4778,7.7661
34.9750,5.4480,0.0728,7.7095,0.0511,7.7661,0.0591,7.7724,0.4784,7.7660
35.0000,5.4465,0.0728,7.7091,0.0510,7.7658,0.0591,7.7721,0.4790,7.7658
35.0250,5.4450,0.0728,7.7087,0.0509,7.7655,0.0590,7.7718,0.4796,7.7656
35.0500,5.4434,0.0728,7.7084,0.0508,7.7653,0.0590,7.7716,0.4802,7.7654
35.0750,5.4420,0.0727,7.7080,0.0507,7.7650,0.0590,7.7713,0.4808,7.7651
35.1000,5.4405,0.0727,7.7077,0.0506,7.7648,0.0589,7.7711,0.4814,7.7648
35.1250,5.4390,0.0727,7.7073,0.0506,7.7645,0.0589,7.7708,0.4820,7.7645
35.1500,5.4375,0.0727,7.7070,0.0505,7.7643,0.0589,7.7706,0.4825,7.7642
35.1750,5.4361,0.0727,7.7067,0.0504,7.7641,0.0588,7.7704,0.4831,7.7639
35.2000,5.4347,0.0727,7.7064,0.0503,7.7639,0.0588,7.7701,0.4837,7.7635
35.2250,5.4333,0.0727,7.7061,0.0502,7.7637,0.0588,7.7699,0.4842,7.7632
35.2500,5.4319,0.0727,7.7058,0.0501,7.7635,0.0587,7.7698,0.4848,7.7628
35.2750,5.4305,0.0727,7.7055,0.0500,7.7634,0.0587,7.7696,0.4853,7.7624
35.3000,5.4291,0.0727,7.7052,0.0499,7.7632,0.0586,7.7694,0.4859,7.7619
35.3250,5.4278,0.0727,7.7049,0.0498,7.7631,0.0586,7.7692,0.4864,7.7615
35.3500,5.4264,0.0726,7.7047,0.0497,7.7629,0.0585,7.7691,0.4869,7.7610
35.3750,5.4251,0.0726,7.7044,0.0496,7.7628,0.0585,7.7689,0.4875,7.7605
35.4000,5.4238,0.0726,7.7042,0.0495,7.7627,0.0584,7.7688,0.4880,7.7600
35.4250,5.4226,0.0726,7.7039,0.0494,7.7626,0.0584,7.7687,0.4885,7.7595
35.4500,5.4213,0.0726,7.7037,0.0493,7.7625,0.0583,7.7685,0.4890,7.7589
35.4750,5.4201,0.0726,7.7035,0.0492,7.7624,0.0583,7.7684,0.4895,7.7583
35.5000,5.4188,0.0725,7.7033,0.0491,7.7623,0.0582,7.7683,0.4900,7.7578
35.5250,5.4176,0.0725,7.7031,0.0490,7.7622,0.0582,7.7683,0.4905,7.7572
35.5500,5.4164,0.0725,7.7029,0.0489,7.7622,0.0581,7.7682,0.4910,7.7566
35.5750,5.4153,0.0725,7.7028,0.0488,7.7621,0.0581,7.7681,0.4915,7.7559
35.6000,5.4141,0.0725,7.7026,0.0487,7.7621,0.0580,7.7681,0.4919,7.7553
35.6250,5.4130,0.0725,7.7025,0.0486,7.7621,0.0579,7.7680,0.4924,7.7546
35.6500,5.4119,0.0724,7.7023,0.0485,7.7621,0.0579,7.7680,0.4929,7.7540
35.6750,5.4108,0.0724,7.7022,0.0484,7.7621,0.0578,7.7680,0.4933,7.7533
35.7000,5.4097,0.0724,7.7021,0.0483,7.7621,0.0578,7.7680,0.4938,7.7526
35.7250,5.4086,0.0724,7.7020,0.0482,7.7622,0.0577,7.7680,0.4943,7.7519
35.7500,5.4076,0.0724,7.7020,0.0481,7.7622,0.0576,7.7681,0.4947,7.7511
35.7750,5.4066,0.0724,7.7019,0.0480,7.7623,0.0576,7.7681,0.4952,7.7504
35.8000,5.4056,0.0724,7.7018,0.0478,7.7624,0.0575,7.7682,0.4956,7.7496
35.8250,5.4046,0.0723,7.7018,0.0477,7.7625,0.0574,7.7682,0.4960,7.7489
35.8500,5.4036,0.0723,7.7018,0.0476,7.7626,0.0574,7.7683,0.4965,7.7481
35.8750,5.4027,0.0723,7.7018,0.0475,7.7627,0.0573,7.7684,0.4969,7.7473
35.9000,5.4017,0.0723,7.7017,0.0474,7.7628,0.0572,7.7685,0.4973,7.7465
35.9250,5.4008,0.0723,7.7017,0.0473,7.7630,0.0572,7.7686,0.4977,7.7457
35.9500,5.3999,0.0723,7.7018,0.0472,7.7632,0.0571,7.7688,0.4981,7.7449
35.9750,5.3991,0.0723,7.7018,0.0471,7.7633,0.0570,7.7689,0.4985,7.7441
36.0000,5.3982,0.0723,7.7018,0.0470,7.7635,0.0569,7.7691,0.4989,7.7432
36.0250,5.3973,0.0723,7.7019,0.0469,7.7637,0.0569,7.7692,0.4993,7.7424
36.0500,5.3965,0.0723,7.7019,0.0468,7.7640,0.0568,7.7694,0.4997,7.7415
36.0750,5.3957,0.0722,7.7020,0.0467,7.7642,0.0567,7.7696,0.5001,7.7407
36.1000,5.3949,0.0722,7.7021,0.0467,7.7644,0.0567,7.7699,0.5005,7.7398
36.1250,5.3941,0.0722,7.7022,0.0466,7.7647,0.0566,7.7701,0.5009,7.7390
36.1500,5.3934,0.0722,7.7023,0.0465,7.7650,0.0565,7.7703,0.5012,7.7381
36.1750,5.3926,0.0722,7.7024,0.0464,7.7653,0.0565,7.7706,0.5016,7.7372
36.2000,5.3919,0.0722,7.7025,0.0463,7.7656,0.0564,7.7708,0.5020,7.7363
36.2250,5.3911,0.0722,7.7027,0.0462,7.7659,0.0563,7.7711,0.5023,7.7355
36.2500,5.3904,0.0722,7.7028,0.0461,7.7662,0.0563,7.7714,0.5027,7.7346
36.2750,5.3897,0.0722,7.7030,0.0460,7.7665,0.0562,7.7717,0.5030,7.7337
36.3000,5.3891,0.0722,7.7032,0.0459,7.7669,0.0562,7.7720,0.5033,7.7328
36.3250,5.3884,0.0722,7.7033,0.0458,7.7672,0.0561,7.7724,0.5037,7.7319
36.3500,5.3877,0.0722,7.7035,0.0457,7.7676,0.0560,7.7727,0.5040,7.7310
36.3750,5.3871,0.0722,7.7037,0.0456,7.7680,0.0560,7.7731,0.5043,7.7301
36.4000,5.3865,0.0722,7.7039,0.0455,7.7683,0.0559,7.7734,0.5046,7.7292
36.4250,5.3858,0.0722,7.7041,0.0454,7.7687,0.0559,7.7738,0.5049,7.7283
36.4500,5.3852,0.0722,7.7044,0.0454,7.7691,0.0558,7.7742,0.5052,7.7274
36.4750,5.3846,0.0722,7.7046,0.0453,7.7696,0.0557,7.7746,0.5055,7.7265
36.5000,5.3841,0.0722,7.7048,0.0452,7.7700,0.0557,7.7750,0.5058,7.7256
36.5250,5.3835,0.0723,7.7051,0.0451,7.7704,0.0556,7.7754,0.5061,7.7247
36.5500,5.3830,0.0723,7.7053,0.0450,7.7709,0.0556,7.7758,0.5064,7.7239
36.5750,5.3824,0.0723,7.7056,0.0449,7.7713,0.0555,7.7762,0.5067,7.7230
36.6000,5.3819,0.0723,7.7058,0.0448,7.7718,0.0554,7.7766,0.5069,7.7221
36.6250,5.3814,0.0723,7.7061,0.0447,7.7722,0.0554,7.7771,0.5072,7.7212
36.6500,5.3809,0.0723,7.7064,0.0446,7.7727,0.0553,7.7775,0.5075,7.7204
36.6750,5.3804,0.0723,7.7066,0.0445,7.7732,0.0553,7.7780,0.5077,7.7195
36.7000,5.3799,0.0723,7.7069,0.0445,7.7737,0.0552,7.7784,0.5080,7.7187
36.7250,5.3794,0.0723,7.7072,0.0444,7.7742,0.0552,7.7789,0.5082,7.7178
36.7500,5.3790,0.0723,7.7075,0.0443,7.7747,0.0551,7.7794,0.5084,7.7170
36.7750,5.3785,0.0724,7.7078,0.0442,7.7752,0.0551,7.7799,0.5087,7.7162
36.8000,5.3781,0.0724,7.7081,0.0441,7.7757,0.0550,7.7804,0.5089,7.7154
36.8250,5.3777,0.0724,7.7085,0.0441,7.7762,0.0550,7.7809,0.5091,7.7146
36.8500,5.3773,0.0724,7.7088,0.0440,7.7768,0.0549,7.7814,0.5093,7.7138
36.8750,5.3769,0.0724,7.7091,0.0439,7.7773,0.0549,7.7819,0.5095,7.7130
36.9000,5.3765,0.0724,7.7094,0.0439,7.7779,0.0548,7.7825,0.5097,7.7123
36.9250,5.3761,0.0725,7.7098,0.0438,7.7785,0.0548,7.7830,0.5099,7.7115
36.9500,5.3757,0.0725,7.7101,0.0438,7.7790,0.0547,7.7835,0.5101,7.7108
36.9750,5.3753,0.0725,7.7105,0.0437,7.7796,0.0547,7.7841,0.5103,7.7100
37.0000,5.3749,0.0725,7.7108,0.0436,7.7802,0.0546,7.7846,0.5105,7.7093
37.0250,5.3746,0.0726,7.7112,0.0436,7.7808,0.0546,7.7852,0.5107,7.7086
37.0500,5.3742,0.0726,7.7115,0.0435,7.7813,0.0546,7.7857,0.5108,7.7079
37.0750,5.3739,0.0726,7.7119,0.0435,7.7819,0.0545,7.7863,0.5110,7.7072
37.1000,5.3735,0.0726,7.7123,0.0434,7.7825,0.0545,7.7868,0.5111,7.7065
37.1250,5.3732,0.0727,7.7126,0.0433,7.7831,0.0544,7.7874,0.5113,7.7058
37.1500,5.3729,0.0727,7.7130,0.0433,7.7837,0.0544,7.7879,0.5114,7.7051
37.1750,5.3726,0.0727,7.7134,0.0432,7.7843,0.0544,7.7885,0.5116,7.7045
37.2000,5.3722,0.0728,7.7138,0.0432,7.7849,0.0543,7.7890,0.5117,7.7038
37.2250,5.3719,0.0728,7.7141,0.0431,7.7855,0.0543,7.7896,0.5118,7.7031
37.2500,5.3716,0.0728,7.7145,0.0431,7.7861,0.0543,7.7902,0.5120,7.7025
37.2750,5.3713,0.0729,7.7149,0.0430,7.7867,0.0543,7.7908,0.5121,7.7019
37.3000,5.3711,0.0729,7.7153,0.0430,7.7873,0.0543,7.7914,0.5122,7.7012
37.3250,5.3708,0.0729,7.7157,0.0430,7.7879,0.0542,7.7920,0.5123,7.7006
37.3500,5.3705,0.0730,7.7162,0.0429,7.7886,0.0542,7.7926,0.5124,7.7000
37.3750,5.3702,0.0730,7.7166,0.0429,7.7892,0.0542,7.7932,0.5125,7.6994
37.4000,5.3700,0.0731,7.7170,0.0429,7.7899,0.0542,7.7939,0.5126,7.6989
37.4250,5.3697,0.0731,7.7174,0.0429,7.7905,0.0542,7.7945,0.5127,7.6983
37.4500,5.3694,0.0732,7.7178,0.0429,7.7911,0.0542,7.7951,0.5128,7.6978
37.4750,5.3692,0.0733,7.7182,0.0429,7.7918,0.0542,7.7958,0.5129,7.6973


==> anc/fig9/nph_dV8.csv <==
timeomega_0,nph_i=0,nph_i=1,nph_i=2,nph_i=3,nph_i=4,nph_i=5,nph_i=6,nph_i=7,nph_i=8
0.0000,7.7512,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0250,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0020,7.7739
0.0500,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.0750,7.7513,0.0020,7.8450,0.0015,7.8450,0.0015,7.8450,0.0021,7.7739
0.1000,7.7514,0.0020,7.8450,0.0015,7.8451,0.0015,7.8450,0.0021,7.7740
0.1250,7.7515,0.0021,7.8451,0.0016,7.8451,0.0016,7.8451,0.0022,7.7741
0.1500,7.7516,0.0023,7.8452,0.0018,7.8453,0.0018,7.8452,0.0024,7.7742
0.1750,7.7519,0.0026,7.8454,0.0021,7.8454,0.0021,7.8454,0.0027,7.7744
0.2000,7.7523,0.0031,7.8457,0.0026,7.8457,0.0026,7.8457,0.0032,7.7748
0.2250,7.7528,0.0038,7.8460,0.0033,7.8460,0.0033,7.8460,0.0039,7.7752
0.2500,7.7535,0.0047,7.8464,0.0043,7.8464,0.0043,7.8464,0.0048,7.7758
0.2750,7.7543,0.0059,7.8468,0.0055,7.8468,0.0055,7.8468,0.0060,7.7765
0.3000,7.7553,0.0073,7.8471,0.0069,7.8472,0.0069,7.8472,0.0074,7.7773
0.3250,7.7564,0.0090,7.8475,0.0086,7.8475,0.0086,7.8475,0.0091,7.7781
0.3500,7.7576,0.0109,7.8477,0.0105,7.8477,0.0105,7.8478,0.0109,7.7790
0.3750,7.7589,0.0130,7.8478,0.0127,7.8479,0.0126,7.8479,0.0130,7.7799
0.4000,7.7604,0.0154,7.8478,0.0151,7.8479,0.0150,7.8479,0.0154,7.7807
0.4250,7.7621,0.0180,7.8477,0.0178,7.8477,0.0177,7.8478,0.0180,7.7813
0.4500,7.7640,0.0209,7.8474,0.0208,7.8475,0.0207,7.8476,0.0210,7.7818
0.4750,7.7661,0.0242,7.8470,0.0240,7.8471,0.0239,7.8472,0.0242,7.7821
0.5000,7.7684,0.0276,7.8465,0.0276,7.8465,0.0274,7.8467,0.0277,7.7823
0.5250,7.7710,0.0314,7.8458,0.0315,7.8457,0.0312,7.8460,0.0315,7.7822
0.5500,7.7737,0.0355,7.8448,0.0356,7.8448,0.0354,7.8451,0.0355,7.7819
0.5750,7.7766,0.0398,7.8437,0.0400,7.8436,0.0397,7.8439,0.0399,7.7814
0.6000,7.7797,0.0444,7.8423,0.0447,7.8422,0.0444,7.8426,0.0445,7.7807
0.6250,7.7830,0.0493,7.8406,0.0496,7.8405,0.0493,7.8409,0.0494,7.7798
0.6500,7.7864,0.0544,7.8387,0.0548,7.8385,0.0545,7.8390,0.0545,7.7788
0.6750,7.7900,0.0598,7.8366,0.0603,7.8363,0.0599,7.8369,0.0599,7.7776
0.7000,7.7937,0.0655,7.8341,0.0660,7.8338,0.0656,7.8344,0.0656,7.7761
0.7250,7.7975,0.0714,7.8314,0.0720,7.8310,0.0715,7.8317,0.0715,7.7745
0.7500,7.8014,0.0775,7.8284,0.0783,7.8279,0.0777,7.8287,0.0777,7.7726
0.7750,7.8054,0.0839,7.8251,0.0848,7.8246,0.0842,7.8254,0.0842,7.7705
0.8000,7.8095,0.0906,7.8215,0.0916,7.8209,0.0909,7.8219,0.0909,7.7681
0.8250,7.8136,0.0976,7.8177,0.0986,7.8170,0.0979,7.8180,0.0979,7.7654
0.8500,7.8178,0.1047,7.8135,0.1059,7.8127,0.1051,7.8139,0.1051,7.7625
0.8750,7.8219,0.1122,7.8091,0.1134,7.8082,0.1126,7.8094,0.1126,7.7593
0.9000,7.8261,0.1199,7.8043,0.1212,7.8033,0.1204,7.8046,0.1204,7.7558
0.9250,7.8302,0.1278,7.7993,0.1293,7.7982,0.1284,7.7996,0.1284,7.7520
0.9500,7.8343,0.1360,7.7939,0.1375,7.7927,0.1366,7.7942,0.1367,7.7480
0.9750,7.8384,0.1444,7.7883,0.1461,7.7870,0.1451,7.7886,0.1452,7.7437
1.0000,7.8424,0.1531,7.7824,0.1549,7.7809,0.1538,7.7827,0.1540,7.7391
1.0250,7.8464,0.1620,7.7763,0.1639,7.7746,0.1628,7.7765,0.1630,7.7342
1.0500,7.8503,0.1712,7.7698,0.1732,7.7680,0.1721,7.7700,0.1724,7.7291
1.0750,7.8541,0.1806,7.7632,0.1828,7.7612,0.1816,7.7633,0.1819,7.7238
1.1000,7.8578,0.1903,7.7562,0.1926,7.7541,0.1914,7.7563,0.1918,7.7182
1.1250,7.8614,0.2003,7.7491,0.2027,7.7468,0.2015,7.7491,0.2019,7.7125
1.1500,7.8650,0.2106,7.7417,0.2131,7.7392,0.2119,7.7417,0.2123,7.7065
1.1750,7.8684,0.2211,7.7341,0.2238,7.7315,0.2225,7.7341,0.2230,7.7003
1.2000,7.8717,0.2320,7.7263,0.2349,7.7235,0.2335,7.7263,0.2340,7.6940
1.2250,7.8749,0.2432,7.7183,0.2462,7.7154,0.2448,7.7183,0.2454,7.6875
1.2500,7.8781,0.2547,7.7102,0.2579,7.7071,0.2564,7.7101,0.2570,7.6808
1.2750,7.8811,0.2665,7.7019,0.2699,7.6987,0.2683,7.7018,0.2690,7.6740
1.3000,7.8840,0.2787,7.6935,0.2822,7.6901,0.2807,7.6934,0.2813,7.6670
1.3250,7.8868,0.2912,7.6850,0.2950,7.6814,0.2933,7.6848,0.2940,7.6599
1.3500,7.8895,0.3041,7.6764,0.3081,7.6726,0.3064,7.6762,0.3071,7.6527
1.3750,7.8920,0.3174,7.6677,0.3215,7.6637,0.3198,7.6674,0.3205,7.6454
1.4000,7.8945,0.3310,7.6588,0.3354,7.6547,0.3336,7.6585,0.3343,7.6380
1.4250,7.8968,0.3450,7.6499,0.3496,7.6457,0.3478,7.6496,0.3484,7.6305
1.4500,7.8990,0.3594,7.6409,0.3643,7.6365,0.3623,7.6406,0.3629,7.6229
1.4750,7.9011,0.3741,7.6318,0.3793,7.6273,0.3773,7.6315,0.3778,7.6152
1.5000,7.9031,0.3892,7.6226,0.3947,7.6179,0.3926,7.6223,0.3930,7.6074
1.5250,7.9049,0.4046,7.6134,0.4104,7.6085,0.4083,7.6130,0.4086,7.5995
1.5500,7.9065,0.4204,7.6040,0.4265,7.5990,0.4243,7.6036,0.4246,7.5915
1.5750,7.9080,0.4365,7.5945,0.4430,7.5894,0.4407,7.5941,0.4408,7.5833
1.6000,7.9093,0.4530,7.5850,0.4598,7.5797,0.4574,7.5845,0.4574,7.5751
1.6250,7.9105,0.4698,7.5753,0.4770,7.5699,0.4745,7.5748,0.4744,7.5667
1.6500,7.9115,0.4869,7.5656,0.4945,7.5600,0.4920,7.5651,0.4917,7.5583
1.6750,7.9122,0.5043,7.5558,0.5124,7.5500,0.5098,7.5553,0.5093,7.5497
1.7000,7.9128,0.5220,7.5459,0.5306,7.5400,0.5279,7.5454,0.5273,7.5411
1.7250,7.9132,0.5401,7.5360,0.5492,7.5299,0.5464,7.5354,0.5456,7.5324
1.7500,7.9134,0.5585,7.5260,0.5682,7.5197,0.5653,7.5254,0.5642,7.5236
1.7750,7.9133,0.5772,7.5159,0.5875,7.5095,0.5845,7.5153,0.5832,7.5146
1.8000,7.9131,0.5963,7.5058,0.6071,7.4993,0.6040,7.5052,0.6024,7.5057
1.8250,7.9126,0.6156,7.4956,0.6271,7.4890,0.6239,7.4950,0.6221,7.4966
1.8500,7.9118,0.6353,7.4854,0.6475,7.4786,0.6442,7.4848,0.6420,7.4875
1.8750,7.9109,0.6553,7.4752,0.6682,7.4682,0.6648,7.4745,0.6623,7.4783
1.9000,7.9097,0.6756,7.4649,0.6893,7.4578,0.6858,7.4643,0.6830,7.4691
1.9250,7.9082,0.6962,7.4546,0.7107,7.4474,0.7071,7.4539,0.7039,7.4598
1.9500,7.9065,0.7171,7.4443,0.7325,7.4369,0.7288,7.4436,0.7252,7.4505
1.9750,7.9046,0.7384,7.4339,0.7546,7.4264,0.7508,7.4332,0.7468,7.4411
2.0000,7.9024,0.7599,7.4236,0.7771,7.4159,0.7732,7.4229,0.7687,7.4317
2.0250,7.9000,0.7817,7.4132,0.7999,7.4054,0.7959,7.4125,0.7909,7.4223
2.0500,7.8973,0.8039,7.4028,0.8231,7.3949,0.8189,7.4021,0.8135,7.4128
2.0750,7.8943,0.8263,7.3924,0.8466,7.3844,0.8423,7.3916,0.8364,7.4034
2.1000,7.8911,0.8490,7.3820,0.8705,7.3738,0.8661,7.3812,0.8596,7.3939
2.1250,7.8876,0.8720,7.3716,0.8947,7.3633,0.8901,7.3708,0.8831,7.3844
2.1500,7.8839,0.8953,7.3612,0.9192,7.3527,0.9145,7.3604,0.9069,7.3749
2.1750,7.8799,0.9189,7.3508,0.9440,7.3421,0.9393,7.3499,0.9310,7.3653
2.2000,7.8756,0.9428,7.3404,0.9692,7.3316,0.9643,7.3395,0.9555,7.3558
2.2250,7.8711,0.9669,7.3300,0.9947,7.3210,0.9897,7.3290,0.9802,7.3463
2.2500,7.8664,0.9913,7.3196,1.0206,7.3105,1.0154,7.3186,1.0052,7.3368
2.2750,7.8614,1.0160,7.3092,1.0468,7.3000,1.0414,7.3082,1.0306,7.3273
2.3000,7.8561,1.0409,7.2988,1.0733,7.2894,1.0678,7.2977,1.0562,7.3178
2.3250,7.8505,1.0662,7.2884,1.1001,7.2789,1.0945,7.2873,1.0821,7.3084
2.3500,7.8448,1.0916,7.2781,1.1272,7.2684,1.1214,7.2769,1.1083,7.2989
2.3750,7.8387,1.1174,7.2678,1.1546,7.2579,1.1487,7.2665,1.1348,7.2895
2.4000,7.8324,1.1434,7.2574,1.1824,7.2474,1.1763,7.2561,1.1615,7.2801
2.4250,7.8259,1.1696,7.2471,1.2104,7.2369,1.2042,7.2457,1.1885,7.2706
2.4500,7.8192,1.1962,7.2368,1.2388,7.2264,1.2324,7.2354,1.2159,7.2612
2.4750,7.8122,1.2229,7.2265,1.2674,7.2160,1.2608,7.2250,1.2434,7.2519
2.5000,7.8049,1.2499,7.2163,1.2964,7.2055,1.2896,7.2146,1.2713,7.2425
2.5250,7.7975,1.2772,7.2060,1.3256,7.1950,1.3187,7.2043,1.2993,7.2332
2.5500,7.7898,1.3047,7.1958,1.3551,7.1846,1.3480,7.1939,1.3277,7.2239
2.5750,7.7819,1.3324,7.1856,1.3849,7.1742,1.3776,7.1836,1.3563,7.2146
2.6000,7.7737,1.3603,7.1753,1.4150,7.1637,1.4075,7.1733,1.3851,7.2053
2.6250,7.7654,1.3885,7.1651,1.4454,7.1533,1.4377,7.1629,1.4142,7.1960
2.6500,7.7569,1.4169,7.1550,1.4760,7.1429,1.4681,7.1526,1.4435,7.1868
2.6750,7.7481,1.4456,7.1448,1.5069,7.1325,1.4988,7.1423,1.4730,7.1775
2.7000,7.7392,1.4744,7.1346,1.5381,7.1221,1.5298,7.1319,1.5027,7.1683
2.7250,7.7301,1.5035,7.1244,1.5695,7.1117,1.5610,7.1216,1.5327,7.1591
2.7500,7.7208,1.5328,7.1143,1.6011,7.1012,1.5925,7.1113,1.5629,7.1499
2.7750,7.7113,1.5623,7.1041,1.6330,7.0908,1.6241,7.1010,1.5933,7.1407
2.8000,7.7017,1.5920,7.0939,1.6652,7.0804,1.6561,7.0906,1.6239,7.1315
2.8250,7.6919,1.6218,7.0837,1.6975,7.0700,1.6882,7.0803,1.6546,7.1223
2.8500,7.6819,1.6519,7.0736,1.7301,7.0595,1.7206,7.0699,1.6856,7.1131
2.8750,7.6718,1.6822,7.0634,1.7629,7.0491,1.7531,7.0595,1.7167,7.1039
2.9000,7.6616,1.7126,7.0532,1.7959,7.0386,1.7859,7.0491,1.7480,7.0947
2.9250,7.6512,1.7432,7.0430,1.8291,7.0281,1.8189,7.0387,1.7795,7.0855
2.9500,7.6406,1.7740,7.0328,1.8625,7.0176,1.8521,7.0283,1.8112,7.0763
2.9750,7.6300,1.8049,7.0226,1.8961,7.0071,1.8855,7.0179,1.8430,7.0671
3.0000,7.6192,1.8360,7.0124,1.9299,6.9966,1.9190,7.0075,1.8749,7.0579
3.0250,7.6083,1.8672,7.0022,1.9638,6.9861,1.9527,6.9970,1.9070,7.0487
3.0500,7.5974,1.8986,6.9919,1.9979,6.9756,1.9866,6.9865,1.9392,7.0394
3.0750,7.5863,1.9302,6.9817,2.0322,6.9650,2.0206,6.9761,1.9715,7.0302
3.1000,7.5751,1.9618,6.9714,2.0666,6.9545,2.0548,6.9656,2.0040,7.0210
3.1250,7.5639,1.9936,6.9612,2.1011,6.9439,2.0891,6.9551,2.0365,7.0118
3.1500,7.5525,2.0255,6.9509,2.1358,6.9333,2.1235,6.9446,2.0692,7.0025
3.1750,7.5411,2.0575,6.9407,2.1706,6.9228,2.1581,6.9340,2.1019,6.9933
3.2000,7.5296,2.0896,6.9304,2.2055,6.9122,2.1927,6.9235,2.1348,6.9841
3.2250,7.5181,2.1218,6.9201,2.2405,6.9016,2.2275,6.9130,2.1676,6.9749
3.2500,7.5065,2.1540,6.9099,2.2756,6.8911,2.2624,6.9025,2.2006,6.9657
3.2750,7.4949,2.1864,6.8996,2.3108,6.8805,2.2973,6.8920,2.2336,6.9565
3.3000,7.4832,2.2188,6.8894,2.3461,6.8700,2.3323,6.8815,2.2666,6.9474
3.3250,7.4715,2.2512,6.8792,2.3814,6.8595,2.3673,6.8710,2.2997,6.9382
3.3500,7.4598,2.2837,6.8690,2.4167,6.8490,2.4025,6.8606,2.3328,6.9292
3.3750,7.4481,2.3163,6.8589,2.4521,6.8386,2.4376,6.8502,2.3659,6.9201
3.4000,7.4363,2.3489,6.8488,2.4876,6.8282,2.4728,6.8398,2.3990,6.9111
3.4250,7.4246,2.3814,6.8387,2.5230,6.8178,2.5080,6.8295,2.4321,6.9022
3.4500,7.4128,2.4140,6.8287,2.5585,6.8075,2.5431,6.8192,2.4652,6.8933
3.4750,7.4011,2.4466,6.8188,2.5939,6.7973,2.5783,6.8090,2.4982,6.8845
3.5000,7.3894,2.4792,6.8089,2.6293,6.7871,2.6135,6.7989,2.5312,6.8758
3.5250,7.3777,2.5118,6.7991,2.6647,6.7770,2.6486,6.7888,2.5641,6.8671
3.5500,7.3660,2.5443,6.7894,2.7000,6.7671,2.6837,6.7788,2.5970,6.8586
3.5750,7.3544,2.5767,6.7798,2.7353,6.7572,2.7187,6.7689,2.6297,6.8501
3.6000,7.3428,2.6091,6.7702,2.7705,6.7474,2.7536,6.7592,2.6624,6.8418
3.6250,7.3313,2.6415,6.7608,2.8057,6.7377,2.7885,6.7495,2.6950,6.8336
3.6500,7.3199,2.6738,6.7515,2.8407,6.7282,2.8233,6.7399,2.7275,6.8255
3.6750,7.3085,2.7059,6.7423,2.8756,6.7188,2.8580,6.7305,2.7598,6.8175
3.7000,7.2972,2.7380,6.7333,2.9105,6.7095,2.8925,6.7212,2.7920,6.8097
3.7250,7.2860,2.7700,6.7243,2.9452,6.7004,2.9269,6.7121,2.8240,6.8021
3.7500,7.2748,2.8019,6.7155,2.9797,6.6914,2.9612,6.7031,2.8559,6.7945
3.7750,7.2638,2.8336,6.7069,3.0141,6.6826,2.9954,6.6942,2.8877,6.7872
3.8000,7.2529,2.8652,6.6984,3.0484,6.6739,3.0294,6.6855,2.9192,6.7800
3.8250,7.2420,2.8967,6.6901,3.0825,6.6654,3.0632,6.6770,2.9506,6.7729
3.8500,7.2313,2.9280,6.6819,3.1164,6.6570,3.0968,6.6686,2.9818,6.7661
3.8750,7.2207,2.9592,6.6738,3.1501,6.6489,3.1303,6.6604,3.0128,6.7594
3.9000,7.2103,2.9903,6.6660,3.1837,6.6409,3.1636,6.6523,3.0436,6.7528
3.9250,7.1999,3.0212,6.6583,3.2171,6.6331,3.1967,6.6445,3.0742,6.7465
3.9500,7.1897,3.0520,6.6508,3.2502,6.6254,3.2296,6.6368,3.1046,6.7404
3.9750,7.1797,3.0826,6.6434,3.2833,6.6180,3.2624,6.6293,3.1349,6.7344
4.0000,7.1697,3.1130,6.6363,3.3161,6.6107,3.2950,6.6219,3.1649,6.7286
4.0250,7.1599,3.1434,6.6293,3.3487,6.6037,3.3273,6.6148,3.1947,6.7231
4.0500,7.1503,3.1735,6.6225,3.3812,6.5968,3.3595,6.6079,3.2243,6.7177
4.0750,7.1408,3.2036,6.6159,3.4134,6.5901,3.3915,6.6011,3.2537,6.7125
4.1000,7.1315,3.2335,6.6095,3.4455,6.5837,3.4233,6.5946,3.2829,6.7076
4.1250,7.1224,3.2632,6.6033,3.4774,6.5774,3.4549,6.5882,3.3120,6.7028
4.1500,7.1134,3.2928,6.5972,3.5091,6.5713,3.4864,6.5820,3.3408,6.6982
4.1750,7.1046,3.3223,6.5913,3.5406,6.5654,3.5176,6.5760,3.3693,6.6939
4.2000,7.0959,3.3516,6.5857,3.5719,6.5597,3.5486,6.5702,3.3977,6.6897
4.2250,7.0874,3.3808,6.5801,3.6030,6.5541,3.5794,6.5646,3.4259,6.6857
4.2500,7.0792,3.4098,6.5748,3.6338,6.5488,3.6100,6.5591,3.4538,6.6820
4.2750,7.0711,3.4387,6.5696,3.6645,6.5436,3.6404,6.5538,3.4815,6.6784
4.3000,7.0632,3.4674,6.5646,3.6949,6.5386,3.6706,6.5487,3.5090,6.6750
4.3250,7.0555,3.4959,6.5598,3.7251,6.5338,3.7005,6.5437,3.5362,6.6718
4.3500,7.0479,3.5243,6.5551,3.7550,6.5291,3.7302,6.5389,3.5631,6.6687
4.3750,7.0406,3.5524,6.5506,3.7847,6.5246,3.7596,6.5343,3.5898,6.6659
4.4000,7.0336,3.5804,6.5462,3.8141,6.5202,3.7887,6.5297,3.6163,6.6632
4.4250,7.0267,3.6082,6.5420,3.8433,6.5159,3.8176,6.5254,3.6424,6.6606
4.4500,7.0200,3.6357,6.5379,3.8721,6.5118,3.8462,6.5211,3.6683,6.6582
4.4750,7.0136,3.6631,6.5339,3.9007,6.5079,3.8745,6.5170,3.6939,6.6560
4.5000,7.0074,3.6902,6.5301,3.9290,6.5041,3.9025,6.5131,3.7192,6.6540
4.5250,7.0014,3.7171,6.5264,3.9569,6.5004,3.9302,6.5092,3.7442,6.6521
4.5500,6.9957,3.7438,6.5228,3.9846,6.4968,3.9576,6.5055,3.7689,6.6503
4.5750,6.9903,3.7702,6.5193,4.0120,6.4933,3.9847,6.5019,3.7932,6.6487
4.6000,6.9850,3.7964,6.5160,4.0390,6.4900,4.0115,6.4984,3.8173,6.6473
4.6250,6.9801,3.8224,6.5128,4.0657,6.4868,4.0380,6.4950,3.8411,6.6460
4.6500,6.9753,3.8481,6.5097,4.0921,6.4837,4.0641,6.4918,3.8645,6.6448
4.6750,6.9709,3.8736,6.5067,4.1182,6.4807,4.0900,6.4886,3.8876,6.6438
4.7000,6.9667,3.8989,6.5038,4.1439,6.4779,4.1155,6.4856,3.9104,6.6430
4.7250,6.9628,3.9239,6.5011,4.1694,6.4751,4.1406,6.4827,3.9329,6.6423
4.7500,6.9592,3.9486,6.4985,4.1945,6.4725,4.1655,6.4799,3.9551,6.6418
4.7750,6.9559,3.9731,6.4960,4.2192,6.4700,4.1900,6.4773,3.9770,6.6414
4.8000,6.9528,3.9973,6.4936,4.2437,6.4676,4.2142,6.4747,3.9985,6.6412
4.8250,6.9501,4.0213,6.4913,4.2678,6.4653,4.2381,6.4722,4.0197,6.6412
4.8500,6.9476,4.0450,6.4892,4.2915,6.4632,4.2616,6.4699,4.0406,6.6413
4.8750,6.9455,4.0685,6.4872,4.3150,6.4611,4.2848,6.4676,4.0612,6.6416
4.9000,6.9437,4.0917,6.4852,4.3381,6.4592,4.3077,6.4655,4.0814,6.6420
4.9250,6.9421,4.1146,6.4834,4.3609,6.4574,4.3303,6.4635,4.1014,6.6426
4.9500,6.9409,4.1373,6.4818,4.3833,6.4557,4.3525,6.4616,4.1210,6.6434
4.9750,6.9401,4.1597,6.4802,4.4054,6.4541,4.3744,6.4598,4.1403,6.6444
5.0000,6.9395,4.1819,6.4788,4.4272,6.4526,4.3959,6.4581,4.1593,6.6456
5.0250,6.9393,4.2038,6.4774,4.4487,6.4513,4.4172,6.4566,4.1780,6.6469
5.0500,6.9394,4.2254,6.4762,4.4698,6.4501,4.4381,6.4551,4.1964,6.6484
5.0750,6.9399,4.2467,6.4751,4.4906,6.4489,4.4587,6.4538,4.2145,6.6501
5.1000,6.9407,4.2678,6.4742,4.5111,6.4479,4.4790,6.4526,4.2323,6.6520
5.1250,6.9419,4.2886,6.4733,4.5313,6.4470,4.4990,6.4514,4.2498,6.6541
5.1500,6.9434,4.3091,6.4726,4.5511,6.4463,4.5186,6.4504,4.2670,6.6564
5.1750,6.9453,4.3294,6.4719,4.5707,6.4456,4.5380,6.4495,4.2839,6.6589
5.2000,6.9475,4.3494,6.4714,4.5899,6.4450,4.5570,6.4488,4.3005,6.6615
5.2250,6.9501,4.3692,6.4710,4.6088,6.4446,4.5757,6.4481,4.3168,6.6644
5.2500,6.9531,4.3886,6.4707,4.6274,6.4443,4.5941,6.4475,4.3329,6.6674
5.2750,6.9564,4.4078,6.4705,4.6456,6.4440,4.6122,6.4470,4.3486,6.6707
5.3000,6.9601,4.4267,6.4704,4.6636,6.4439,4.6299,6.4466,4.3641,6.6741
5.3250,6.9641,4.4454,6.4704,4.6812,6.4439,4.6474,6.4464,4.3792,6.6777
5.3500,6.9685,4.4637,6.4706,4.6985,6.4439,4.6645,6.4462,4.3941,6.6814
5.3750,6.9732,4.4818,6.4708,4.7155,6.4441,4.6813,6.4461,4.4087,6.6854
5.4000,6.9784,4.4996,6.4711,4.7322,6.4443,4.6978,6.4461,4.4230,6.6895
5.4250,6.9838,4.5172,6.4714,4.7486,6.4447,4.7140,6.4461,4.4371,6.6938
5.4500,6.9897,4.5344,6.4719,4.7646,6.4451,4.7299,6.4463,4.4508,6.6982
5.4750,6.9958,4.5514,6.4725,4.7803,6.4456,4.7455,6.4466,4.4643,6.7028
5.5000,7.0024,4.5681,6.4731,4.7958,6.4462,4.7607,6.4469,4.4775,6.7075
5.5250,7.0093,4.5845,6.4739,4.8109,6.4469,4.7757,6.4473,4.4904,6.7124
5.5500,7.0166,4.6007,6.4747,4.8257,6.4477,4.7903,6.4478,4.5031,6.7175
5.5750,7.0241,4.6166,6.4756,4.8402,6.4486,4.8047,6.4484,4.5155,6.7227
5.6000,7.0321,4.6322,6.4766,4.8544,6.4495,4.8188,6.4490,4.5276,6.7280
5.6250,7.0404,4.6475,6.4776,4.8683,6.4505,4.8325,6.4498,4.5395,6.7335
5.6500,7.0490,4.6626,6.4788,4.8819,6.4517,4.8460,6.4506,4.5511,6.7392
5.6750,7.0580,4.6774,6.4801,4.8952,6.4529,4.8592,6.4516,4.5625,6.7450
5.7000,7.0673,4.6919,6.4814,4.9083,6.4543,4.8721,6.4526,4.5737,6.7509
5.7250,7.0769,4.7062,6.4829,4.9211,6.4557,4.8848,6.4538,4.5846,6.7570
5.7500,7.0869,4.7203,6.4845,4.9336,6.4573,4.8972,6.4550,4.5953,6.7633
5.7750,7.0972,4.7341,6.4861,4.9459,6.4590,4.9094,6.4564,4.6058,6.7697
5.8000,7.1078,4.7477,6.4879,4.9579,6.4607,4.9213,6.4579,4.6161,6.7763
5.8250,7.1187,4.7610,6.4898,4.9697,6.4626,4.9329,6.4595,4.6262,6.7831
5.8500,7.1299,4.7741,6.4918,4.9812,6.4647,4.9443,6.4612,4.6360,6.7900
5.8750,7.1414,4.7870,6.4939,4.9924,6.4668,4.9554,6.4630,4.6457,6.7971
5.9000,7.1532,4.7996,6.4961,5.0034,6.4690,4.9663,6.4649,4.6551,6.8043
5.9250,7.1653,4.8120,6.4984,5.0142,6.4713,4.9769,6.4669,4.6644,6.8118
5.9500,7.1777,4.8241,6.5009,5.0247,6.4738,4.9874,6.4691,4.6735,6.8193
5.9750,7.1903,4.8360,6.5034,5.0350,6.4764,4.9975,6.4713,4.6824,6.8271
6.0000,7.2033,4.8477,6.5061,5.0450,6.4791,5.0075,6.4737,4.6911,6.8349
6.0250,7.2165,4.8591,6.5089,5.0548,6.4819,5.0172,6.4762,4.6996,6.8429
6.0500,7.2299,4.8703,6.5118,5.0644,6.4848,5.0267,6.4788,4.7080,6.8510
6.0750,7.2437,4.8812,6.5148,5.0737,6.4878,5.0359,6.4814,4.7161,6.8592
6.1000,7.2576,4.8919,6.5179,5.0828,6.4908,5.0449,6.4841,4.7241,6.8675
6.1250,7.2718,4.9023,6.5210,5.0915,6.4939,5.0536,6.4869,4.7318,6.8759
6.1500,7.2863,4.9125,6.5242,5.1001,6.4970,5.0620,6.4897,4.7394,6.8843
6.1750,7.3009,4.9224,6.5273,5.1083,6.5001,5.0702,6.4925,4.7467,6.8928
6.2000,7.3158,4.9321,6.5305,5.1163,6.5032,5.0781,6.4952,4.7538,6.9014
6.2250,7.3308,4.9415,6.5337,5.1241,6.5063,5.0858,6.4980,4.7608,6.9100
6.2500,7.3460,4.9507,6.5369,5.1316,6.5094,5.0933,6.5007,4.7677,6.9186
6.2750,7.3614,4.9597,6.5401,5.1390,6.5124,5.1006,6.5034,4.7744,6.9272
6.3000,7.3770,4.9685,6.5432,5.1462,6.5154,5.1078,6.5061,4.7810,6.9358
6.3250,7.3928,4.9772,6.5464,5.1532,6.5184,5.1147,6.5087,4.7875,6.9445
6.3500,7.4087,4.9857,6.5496,5.1601,6.5214,5.1216,6.5114,4.7939,6.9531
6.3750,7.4248,4.9941,6.5527,5.1669,6.5243,5.1284,6.5140,4.8003,6.9618
6.4000,7.4410,5.0024,6.5558,5.1736,6.5271,5.1351,6.5165,4.8066,6.9704
6.4250,7.4573,5.0106,6.5589,5.1803,6.5299,5.1417,6.5190,4.8129,6.9789
6.4500,7.4738,5.0187,6.5619,5.1869,6.5326,5.1483,6.5214,4.8193,6.9874
6.4750,7.4904,5.0268,6.5649,5.1935,6.5353,5.1548,6.5237,4.8256,6.9959
6.5000,7.5071,5.0349,6.5677,5.1999,6.5377,5.1613,6.5258,4.8319,7.0043
6.5250,7.5238,5.0429,6.5705,5.2064,6.5401,5.1677,6.5278,4.8382,7.0125
6.5500,7.5406,5.0509,6.5731,5.2128,6.5422,5.1741,6.5297,4.8445,7.0207
6.5750,7.5575,5.0588,6.5756,5.2191,6.5443,5.1804,6.5314,4.8508,7.0287
6.6000,7.5744,5.0667,6.5779,5.2253,6.5461,5.1866,6.5329,4.8571,7.0366
6.6250,7.5914,5.0746,6.5801,5.2315,6.5478,5.1928,6.5343,4.8634,7.0444
6.6500,7.6084,5.0824,6.5822,5.2376,6.5492,5.1990,6.5354,4.8697,7.0519
6.6750,7.6254,5.0901,6.5841,5.2437,6.5505,5.2051,6.5364,4.8760,7.0593
6.7000,7.6424,5.0978,6.5858,5.2498,6.5517,5.2111,6.5372,4.8823,7.0665
6.7250,7.6594,5.1055,6.5874,5.2557,6.5526,5.2171,6.5378,4.8886,7.0735
6.7500,7.6763,5.1131,6.5888,5.2616,6.5533,5.2231,6.5382,4.8949,7.0803
6.7750,7.6932,5.1207,6.5900,5.2674,6.5538,5.2289,6.5384,4.9012,7.0869
6.8000,7.7101,5.1282,6.5909,5.2731,6.5540,5.2347,6.5383,4.9074,7.0933
6.8250,7.7269,5.1357,6.5917,5.2787,6.5540,5.2403,6.5380,4.9137,7.0995
6.8500,7.7436,5.1431,6.5922,5.2843,6.5538,5.2459,6.5375,4.9198,7.1055
6.8750,7.7602,5.1504,6.5925,5.2897,6.5533,5.2514,6.5367,4.9260,7.1112
6.9000,7.7766,5.1576,6.5926,5.2950,6.5526,5.2567,6.5357,4.9321,7.1168
6.9250,7.7930,5.1648,6.5925,5.3002,6.5517,5.2620,6.5345,4.9382,7.1221
6.9500,7.8091,5.1720,6.5922,5.3052,6.5505,5.2672,6.5330,4.9442,7.1271
6.9750,7.8252,5.1790,6.5917,5.3102,6.5492,5.2723,6.5314,4.9502,7.1320
7.0000,7.8410,5.1860,6.5910,5.3151,6.5476,5.2772,6.5295,4.9562,7.1366
7.0250,7.8567,5.1929,6.5901,5.3199,6.5458,5.2821,6.5274,4.9622,7.1410
7.0500,7.8722,5.1997,6.5889,5.3245,6.5438,5.2869,6.5251,4.9681,7.1452
7.0750,7.8874,5.2065,6.5876,5.3291,6.5415,5.2915,6.5226,4.9739,7.1491
7.1000,7.9025,5.2131,6.5861,5.3335,6.5391,5.2961,6.5198,4.9797,7.1528
7.1250,7.9173,5.2197,6.5843,5.3378,6.5365,5.3005,6.5169,4.9855,7.1563
7.1500,7.9319,5.2263,6.5824,5.3421,6.5337,5.3049,6.5138,4.9912,7.1596
7.1750,7.9462,5.2328,6.5804,5.3462,6.5307,5.3091,6.5105,4.9969,7.1627
7.2000,7.9603,5.2393,6.5781,5.3502,6.5276,5.3133,6.5071,5.0026,7.1656
7.2250,7.9741,5.2457,6.5757,5.3542,6.5243,5.3174,6.5035,5.0082,7.1683
7.2500,7.9876,5.2521,6.5732,5.3581,6.5208,5.3215,6.4998,5.0139,7.1709
7.2750,8.0009,5.2585,6.5706,5.3620,6.5173,5.3255,6.4959,5.0195,7.1733
7.3000,8.0139,5.2649,6.5679,5.3658,6.5137,5.3295,6.4920,5.0252,7.1756
7.3250,8.0266,5.2714,6.5651,5.3697,6.5100,5.3335,6.4880,5.0309,7.1778
7.3500,8.0390,5.2779,6.5623,5.3736,6.5063,5.3375,6.4840,5.0367,7.1799
7.3750,8.0511,5.2845,6.5594,5.3775,6.5025,5.3416,6.4800,5.0425,7.1819
7.4000,8.0629,5.2912,6.5565,5.3815,6.4988,5.3457,6.4759,5.0484,7.1839
7.4250,8.0744,5.2980,6.5536,5.3855,6.4950,5.3500,6.4719,5.0545,7.1859
7.4500,8.0856,5.3050,6.5507,5.3897,6.4913,5.3543,6.4679,5.0607,7.1878
7.4750,8.0965,5.3121,6.5479,5.3941,6.4877,5.3588,6.4639,5.0670,7.1897
7.5000,8.1071,5.3194,6.5451,5.3985,6.4841,5.3635,6.4601,5.0735,7.1916
7.5250,8.1174,5.3270,6.5424,5.4032,6.4807,5.3684,6.4563,5.0803,7.1936
7.5500,8.1274,5.3347,6.5398,5.4081,6.4773,5.3734,6.4526,5.0872,7.1956
7.5750,8.1371,5.3427,6.5372,5.4132,6.4739,5.3787,6.4489,5.0943,7.1976
7.6000,8.1464,5.3509,6.5347,5.4185,6.4707,5.3842,6.4454,5.1016,7.1996
7.6250,8.1555,5.3594,6.5322,5.4240,6.4676,5.3899,6.4419,5.1092,7.2016
7.6500,8.1642,5.3681,6.5298,5.4298,6.4645,5.3958,6.4385,5.1170,7.2037
7.6750,8.1726,5.3771,6.5275,5.4358,6.4615,5.4020,6.4352,5.1251,7.2058
7.7000,8.1806,5.3863,6.5252,5.4420,6.4585,5.4084,6.4319,5.1333,7.2078
7.7250,8.1883,5.3957,6.5229,5.4484,6.4556,5.4150,6.4287,5.1418,7.2099
7.7500,8.1957,5.4054,6.5206,5.4550,6.4527,5.4219,6.4255,5.1505,7.2119
7.7750,8.2028,5.4154,6.5183,5.4619,6.4498,5.4289,6.4223,5.1595,7.2139
7.8000,8.2095,5.4255,6.5160,5.4690,6.4469,5.4362,6.4191,5.1686,7.2158
7.8250,8.2159,5.4359,6.5136,5.4763,6.4440,5.4438,6.4159,5.1780,7.2176
7.8500,8.2219,5.4465,6.5113,5.4839,6.4411,5.4515,6.4127,5.1876,7.2194
7.8750,8.2275,5.4574,6.5089,5.4916,6.4382,5.4595,6.4095,5.1975,7.2210
7.9000,8.2328,5.4685,6.5065,5.4997,6.4353,5.4678,6.4063,5.2075,7.2226
7.9250,8.2377,5.4799,6.5040,5.5079,6.4323,5.4763,6.4030,5.2179,7.2241
7.9500,8.2423,5.4915,6.5015,5.5165,6.4293,5.4850,6.3997,5.2284,7.2256
7.9750,8.2464,5.5034,6.4990,5.5253,6.4264,5.4941,6.3965,5.2393,7.2269
8.0000,8.2503,5.5156,6.4965,5.5344,6.4234,5.5035,6.3932,5.2504,7.2281
8.0250,8.2537,5.5280,6.4939,5.5438,6.4204,5.5131,6.3899,5.2617,7.2292
8.0500,8.2568,5.5408,6.4914,5.5535,6.4174,5.5231,6.3865,5.2734,7.2302
8.0750,8.2595,5.5539,6.4887,5.5635,6.4143,5.5334,6.3832,5.2854,7.2311
8.1000,8.2618,5.5672,6.4861,5.5738,6.4113,5.5440,6.3799,5.2976,7.2319
8.1250,8.2637,5.5809,6.4834,5.5845,6.4082,5.5549,6.3765,5.3101,7.2325
8.1500,8.2653,5.5948,6.4806,5.5955,6.4051,5.5662,6.3730,5.3230,7.2331
8.1750,8.2665,5.6091,6.4779,5.6068,6.4019,5.5778,6.3696,5.3362,7.2335
8.2000,8.2673,5.6237,6.4750,5.6185,6.3987,5.5898,6.3660,5.3497,7.2338
8.2250,8.2678,5.6386,6.4721,5.6305,6.3954,5.6021,6.3625,5.3635,7.2339
8.2500,8.2679,5.6539,6.4691,5.6429,6.3921,5.6147,6.3588,5.3776,7.2339
8.2750,8.2677,5.6694,6.4661,5.6556,6.3886,5.6278,6.3551,5.3920,7.2337

